Localized Chiral Magnetic Effect in equilibrium QCD

We study the impact of a non-uniform magnetic background field on the Chiral Magnetic Effect (CME) in equilibrium QCD using lattice simulations with 2+1 flavors of dynamical staggered quarks at the physical point. We show that in the presence of a non-uniform magnetic field the CME manifests itself via a localized electromagnetic current density along the direction of the field, which integrates to zero over the full volume. Our primary observable is the leading-order coefficient of the current in a chiral chemical potential expansion, which we compute for various lattice spacings and extrapolate to the continuum limit. Our findings demonstrate that, even though the global spatial average of the CME conductivity vanishes in equilibrium, steady currents still exist locally. Thus, spatially modulated magnetic fields provide a possible way of generating a non-trivial CME signal in equilibrium.

==> anc/fig1.txt <==
#Nst  a(fm)
24x6 0.289788
24x8 0.218218
28x10 0.174734
36x12 0.14547

#Ns_Nt	G(x1)/eB/Cdof	err
24x6	-0.00015607066254487363	0.00015539146237895853
24x6	8.353950770819669e-05	0.00011499973175097682
24x6	0.00013011976087593677	9.469362325474599e-05
24x6	2.332473742070606e-05	9.046133300314784e-05
24x6	0.00018119221724582246	8.907779163377676e-05
24x6	0.0005413630274779114	0.00014322952133099203
24x6	0.0009098329511576859	0.00010023141232145553
24x6	0.0012144999108906166	0.00011283992997190388
24x6	0.001936200657423047	0.00010587381947651995
24x6	0.0014130327791479335	9.0165326761189e-05
24x6	-0.00041128966280414155	0.00015802250815954687
24x6	-0.0032382665686444064	8.223915949964857e-05
24x6	-0.004667065996186326	0.00019765815469918616
24x6	-0.0032382665686444064	8.223915949964857e-05
24x6	-0.00041128966280414155	0.00015802250815954687
24x6	0.0014130327791479335	9.0165326761189e-05
24x6	0.001936200657423047	0.00010587381947651995
24x6	0.0012144999108906166	0.00011283992997190388
24x6	0.0009098329511576859	0.00010023141232145553
24x6	0.0005413630274779114	0.00014322952133099203
24x6	0.00018119221724582246	8.907779163377676e-05
24x6	2.332473742070606e-05	9.046133300314784e-05
24x6	0.00013011976087593677	9.469362325474599e-05
24x6	8.353950770819669e-05	0.00011499973175097682
24x8	0.0005667582207996825	0.00021926528097442627
24x8	0.0003857748106703233	0.00020014630586065083
24x8	0.0002334345412216648	0.00015970494661645594
24x8	0.0002555860449148317	0.0001701528470768654
24x8	0.0007421628086906941	0.00018224531563382457
24x8	0.0009293749158625261	0.00016688563794750277
24x8	0.0018870969993059277	0.00015921369338822301
24x8	0.0024191588721440725	0.00015428775152931965
24x8	0.0020144587053642637	0.0001887507746615871
24x8	0.0005251479237810404	0.0002864354739691095
24x8	-0.001864340846434108	0.0002592987159181171
24x8	-0.004269137808503545	0.00018586786783637835
24x8	-0.005213787613724575	0.000186492205956314
24x8	-0.004269137808503545	0.00018586786783637835
24x8	-0.001864340846434108	0.0002592987159181171
24x8	0.0005251479237810404	0.0002864354739691095
24x8	0.0020144587053642637	0.0001887507746615871
24x8	0.0024191588721440725	0.00015428775152931965
24x8	0.0018870969993059277	0.00015921369338822301
24x8	0.0009293749158625261	0.00016688563794750277
24x8	0.0007421628086906941	0.00018224531563382457
24x8	0.0002555860449148317	0.0001701528470768654
24x8	0.0002334345412216648	0.00015970494661645594
24x8	0.0003857748106703233	0.00020014630586065083
28x10	0.0005644884478631286	0.00040589926058345855
28x10	0.00030966359720102795	0.0005139786140129037
28x10	-0.0004070571310598447	0.00031554957217338174
28x10	0.0008526537132305553	0.0003577905663158002
28x10	0.0011776503175727167	0.0003489302204353976
28x10	0.0005829957411168566	0.00044264092935525926
28x10	0.0015927631430789689	0.00040670619719416796
28x10	0.0021141123155030985	0.00023426876022712982
28x10	0.002567753276227191	0.0004047863434073349
28x10	0.0022526671680978124	0.0003522694020760523
28x10	0.0015589250802529734	0.0004522669210671213
28x10	-0.0007952802723199747	0.0005220584538466048
28x10	-0.0037187637752410063	0.0004261982029720821
28x10	-0.0057568452950005795	0.00046163455319498146
28x10	-0.006201341044180363	0.0006760418297008166
28x10	-0.0057568452950005795	0.00046163455319498146
28x10	-0.0037187637752410063	0.0004261982029720821
28x10	-0.0007952802723199747	0.0005220584538466048
28x10	0.0015589250802529734	0.0004522669210671213
28x10	0.0022526671680978124	0.0003522694020760523
28x10	0.002567753276227191	0.0004047863434073349
28x10	0.0021141123155030985	0.00023426876022712982
28x10	0.0015927631430789689	0.00040670619719416796
28x10	0.0005829957411168566	0.00044264092935525926
28x10	0.0011776503175727167	0.0003489302204353976
28x10	0.0008526537132305553	0.0003577905663158002
28x10	-0.0004070571310598447	0.00031554957217338174
28x10	0.00030966359720102795	0.0005139786140129037
36x12	-0.00010010993424475138	0.000530050277775793
36x12	0.0002938457700943473	0.0005784293768674837
36x12	0.0006442659357472391	0.000378874584701398
36x12	-0.0002530352119737692	0.000244166602944199
36x12	0.0006998734049265695	0.00040567773666612856
36x12	0.0005090536288728729	0.00049900891124356
36x12	0.0005360961135769954	0.0005227771282085395
36x12	0.001475845167562236	0.0005940600854374662
36x12	0.0010894604284075414	0.0005401806670013886
36x12	0.0019651102805980985	0.0005476112966084216
36x12	0.001679006917776451	0.0003334415209551007
36x12	0.00283864436513765	0.0004438615227530428
36x12	0.0019631121684369353	0.00038928848009267655
36x12	0.002379702881602005	0.0005951249261972418
36x12	0.0004194588364253429	0.0006848022534713459
36x12	-0.0023480940107955413	0.0003640468612831243
36x12	-0.00472640889589152	0.0005030456625290891
36x12	-0.006668105254747059	0.00048137050269813134
36x12	-0.007076611957035757	0.0012031765513652796
36x12	-0.006668105254747059	0.00048137050269813134
36x12	-0.00472640889589152	0.0005030456625290891
36x12	-0.0023480940107955413	0.0003640468612831243
36x12	0.0004194588364253429	0.0006848022534713459
36x12	0.002379702881602005	0.0005951249261972418
36x12	0.0019631121684369353	0.00038928848009267655
36x12	0.00283864436513765	0.0004438615227530428
36x12	0.001679006917776451	0.0003334415209551007
36x12	0.0019651102805980985	0.0005476112966084216
36x12	0.0010894604284075414	0.0005401806670013886
36x12	0.001475845167562236	0.0005940600854374662
36x12	0.0005360961135769954	0.0005227771282085395
36x12	0.0005090536288728729	0.00049900891124356
36x12	0.0006998734049265695	0.00040567773666612856
36x12	-0.0002530352119737692	0.000244166602944199
36x12	0.0006442659357472391	0.000378874584701398
36x12	0.0002938457700943473	0.0005784293768674837


==> anc/fig10_data.txt <==
#
# Ns: number of spatial sites
# Nt: number of temporal sites
# eB: magnetic field strength
# Nb: magnetic field quantum number
# G(x)/C_dof: lattice observable (defined in the main text) at x = 0 fm and T = 155 MeV
# stat_err: statistical error
# jackknife<n>: jackknife samples, n = 1,2,...,10
#
#Ns   Nt  eB[GeV^2] Nb  G/C_dof [GeV^2]     stat_err            jackknife1          jackknife2          jackknife3          jackknife4          jackknife5          jackknife6          jackknife7          jackknife8          jackknife9          jackknife10
16	  6	  0.187586	1		-1.207724162342e-03	1.712351217659e-04	-1.215647219770e-03	-1.156723451387e-03	-1.297273144986e-03	-1.128667019965e-03	-1.236016918175e-03	-1.131402058639e-03	-1.277960743587e-03	-1.159213071226e-03	-1.237651077965e-03	-1.236686916419e-03
16	  6	  0.375172	2		-1.970780487381e-03	1.248517910331e-04	-1.965290276025e-03	-1.999402860063e-03	-1.912069130653e-03	-2.008525935538e-03	-1.966680139622e-03	-1.957186422928e-03	-2.056853764722e-03	-1.938861518941e-03	-1.918122168331e-03	-1.984812657847e-03
16	  6	  0.562757	3		-1.890184914940e-03	1.879958099925e-04	-1.889538870966e-03	-1.873852158043e-03	-1.789917755049e-03	-1.998933887066e-03	-1.819305088970e-03	-1.881164388064e-03	-1.890035515574e-03	-1.989233926751e-03	-1.917729696172e-03	-1.852137861017e-03
16	  6	  0.750343	4		-1.430506516723e-03	1.274945561208e-04	-1.429695850278e-03	-1.444730965703e-03	-1.439661223753e-03	-1.434898714608e-03	-1.487579899451e-03	-1.418593379366e-03	-1.511381543111e-03	-1.377001177752e-03	-1.381942042682e-03	-1.379580372257e-03
16	  6	  1.125515	6		-1.253050480621e-03	1.400772977604e-04	-1.182854870987e-03	-1.266412023628e-03	-1.254101563752e-03	-1.270427715408e-03	-1.296573378613e-03	-1.200806755712e-03	-1.315863726360e-03	-1.206660433508e-03	-1.217410666110e-03	-1.319393671704e-03
16	  6	  1.500687	8		-3.766094370828e-04	5.877322345710e-05	-3.688606245704e-04	-3.990341357249e-04	-3.475995100619e-04	-3.773407619268e-04	-3.457662688868e-04	-3.954212032257e-04	-3.602301100781e-04	-3.993873673716e-04	-3.950526563622e-04	-3.774017330523e-04
24	  8	  0.166249	1		-1.400568206186e-03	2.460152273560e-04	-1.498842361823e-03	-1.449248409229e-03	-1.374338629902e-03	-1.307425293905e-03	-1.327249308544e-03	-1.435609138423e-03	-1.430904429921e-03	-1.266887990591e-03	-1.541135765785e-03	-1.374040734510e-03
24	  8	  0.332498	2		-1.644139257663e-03	2.364333954192e-04	-1.593951643859e-03	-1.701443403207e-03	-1.672100668192e-03	-1.479041944731e-03	-1.668516964652e-03	-1.586158948675e-03	-1.724954285890e-03	-1.754668232910e-03	-1.681182333456e-03	-1.579374154135e-03
24	  8	  0.498747	3		-3.105213732892e-03	2.683270634192e-04	-3.111360671754e-03	-3.231145824483e-03	-2.990548268454e-03	-2.986144704294e-03	-3.253358445369e-03	-3.121297314886e-03	-3.033537066623e-03	-3.029087809603e-03	-3.145988094917e-03	-3.149669130074e-03
24	  8	  0.664995	4		-3.028107396634e-03	2.118860373344e-04	-2.932029620336e-03	-3.144355960194e-03	-2.983811120294e-03	-3.049906236290e-03	-2.913560687964e-03	-3.026204594339e-03	-2.999900722761e-03	-3.115583820850e-03	-3.083930405157e-03	-3.031790798927e-03
24	  8	  0.997493	6		-2.970960272340e-03	3.341460733520e-04	-3.062266105501e-03	-2.915262062353e-03	-2.954836742730e-03	-2.917558677835e-03	-3.172717926286e-03	-3.024072010025e-03	-3.081318829997e-03	-2.933538717076e-03	-2.756129609535e-03	-2.891902039757e-03
24	  8	  1.329991	8		-1.928345143190e-03	2.368407610128e-04	-2.061464234730e-03	-1.831615584402e-03	-1.769775704908e-03	-1.949657768356e-03	-1.997114219391e-03	-1.978925782162e-03	-1.953118170214e-03	-1.893877995608e-03	-1.907788121573e-03	-1.940113849022e-03
24	  8	  1.662489	10	-1.185960773687e-03	1.875950825064e-04	-1.080517221316e-03	-1.208124047607e-03	-1.184003418882e-03	-1.144472706177e-03	-1.107579773949e-03	-1.172794563973e-03	-1.197801042498e-03	-1.242138511911e-03	-1.310414460572e-03	-1.211761989218e-03
28	 10	  0.178394	1		-5.867041425963e-04	2.685030960838e-04	-6.421334886163e-04	-6.408246438550e-04	-5.424833071588e-04	-7.305015721175e-04	-5.820889953538e-04	-5.991551661163e-04	-6.800687341775e-04	-5.321282402550e-04	-5.175382217338e-04	-4.001190541763e-04
28	 10	  0.356788	2		-2.916934923295e-03	2.626509027925e-04	-2.848227024643e-03	-2.793632684315e-03	-2.968882149481e-03	-2.919861750901e-03	-2.863403589514e-03	-3.066799502588e-03	-3.023244541648e-03	-2.797045174894e-03	-2.971877240521e-03	-2.916375573245e-03
28	 10	  0.535182	3		-3.708668938435e-03	3.761368186763e-04	-3.597288338106e-03	-3.625428841028e-03	-3.709322934973e-03	-3.785860606351e-03	-3.980295415455e-03	-3.578338859606e-03	-3.605711558364e-03	-3.626181299223e-03	-3.862566911608e-03	-3.715694620839e-03
28	 10	  0.713576	4		-4.489446698285e-03	2.115668383975e-04	-4.429493066371e-03	-4.462589079911e-03	-4.563474541580e-03	-4.396332113256e-03	-4.533016602775e-03	-4.634054008154e-03	-4.428703574840e-03	-4.430935046871e-03	-4.489752675880e-03	-4.526116267205e-03
28	 10	  1.070365	6		-3.666092585418e-03	2.718026427350e-04	-3.805123793691e-03	-3.702772489893e-03	-3.478991403960e-03	-3.603164505945e-03	-3.763694801398e-03	-3.608189154508e-03	-3.606969142184e-03	-3.654097012231e-03	-3.706028663010e-03	-3.731894887356e-03
28	 10	  1.427153	8		-2.958482528215e-03	2.794893682088e-04	-2.847975415623e-03	-2.910890755839e-03	-2.946848789548e-03	-3.196740016041e-03	-2.858438724761e-03	-2.928480272786e-03	-3.024082897626e-03	-2.950135703854e-03	-2.952748088656e-03	-2.968484610209e-03
28	 10	  1.783941	10	-2.411958232874e-03	1.819418355313e-04	-2.376157964133e-03	-2.529838062989e-03	-2.363865976503e-03	-2.377409904480e-03	-2.458446714785e-03	-2.463437960189e-03	-2.332766779215e-03	-2.416706032952e-03	-2.458477875210e-03	-2.342475055880e-03
36	 12	  0.166249	1		-1.255786818808e-03	3.051846475686e-04	-1.181302493978e-03	-1.382338628739e-03	-1.314855167767e-03	-1.129446350651e-03	-1.283505580296e-03	-1.342271766062e-03	-1.035604889199e-03	-1.303871629687e-03	-1.311831620941e-03	-1.272840069406e-03
36	 12	  0.332498	2		-1.952267400182e-03	3.390761726802e-04	-2.047262095076e-03	-2.124593992449e-03	-1.928746996488e-03	-1.910294875658e-03	-2.020786959460e-03	-1.834397200440e-03	-2.076310761401e-03	-1.876861693922e-03	-1.735892499173e-03	-1.967526919102e-03
36	 12	  0.498747	3		-3.278517440360e-03	4.941374322204e-04	-3.406959496161e-03	-3.072853331217e-03	-3.421702917142e-03	-3.144577298290e-03	-3.230845186781e-03	-3.093952705101e-03	-3.149548158818e-03	-3.298129949086e-03	-3.619016295700e-03	-3.347589072227e-03
36	 12	  0.664995	4		-3.562209642942e-03	6.667602164118e-04	-3.505254801678e-03	-3.485789320763e-03	-3.780665671520e-03	-3.422383069313e-03	-3.748610040232e-03	-3.184368484471e-03	-3.655298006557e-03	-3.425356822117e-03	-3.999305268203e-03	-3.415064939377e-03
36	 12	  0.997493	6		-3.207057892245e-03	1.895492387196e-04	-3.240017778213e-03	-3.250943094685e-03	-3.172508525923e-03	-3.195017885734e-03	-3.146163594082e-03	-3.315192784506e-03	-3.296340035077e-03	-3.108241181763e-03	-3.165221560064e-03	-3.180932480673e-03
36	 12	  1.329991	8		-3.816457260845e-03	7.113006947682e-04	-4.138323200118e-03	-3.682934289452e-03	-3.937114759979e-03	-3.287734589711e-03	-3.943422861424e-03	-3.941307250292e-03	-3.773646739901e-03	-3.859837064159e-03	-4.035367803022e-03	-3.564884052126e-03
36	 12	  1.662489	10	-3.454790633600e-03	3.066351333030e-04	-3.408739133429e-03	-3.640280692504e-03	-3.306405749926e-03	-3.587854685594e-03	-3.304585590363e-03	-3.443588595833e-03	-3.416226960204e-03	-3.509658362187e-03	-3.485483082160e-03	-3.445083478615e-03


==> anc/fig10_spline.txt <==
#
# eB: magnetic field strength
# Nt: number of temporal sites (i.e. Nt^-1 = 0 -> continuum limit)
# G(x)/C_dof: splined observable (defined in the main text) at x = 0 fm and T = 155 MeV
# stat_err: statistical error
# lsys_err: lower systematic error
# usys_err: upper systematic error
#
# eB [GeV^2] Nt^-1        G/C_dof [GeV^2]   stat_err  lsys_err  usys_err
0.000000e+00 0.000000e+00 1.671130e-16 7.465e-11 8.356e-17 2.364e-15
0.000000e+00 1.666667e-01 1.454805e-15 8.878e-11 1.955e-15 1.334e-15
0.000000e+00 1.250000e-01 8.914396e-16 3.071e-11 1.314e-16 8.741e-16
0.000000e+00 1.000000e-01 6.306820e-16 2.921e-11 -5.264e-16 7.905e-16
0.000000e+00 8.333333e-02 4.890359e-16 4.041e-11 -4.001e-16 1.275e-15
3.571429e-02 0.000000e+00 -3.926324e-04 1.976e-05 2.357e-05 1.913e-05
3.571429e-02 1.666667e-01 -2.621554e-04 1.267e-05 3.013e-05 1.387e-05
3.571429e-02 1.250000e-01 -3.192391e-04 8.878e-06 9.418e-06 9.361e-06
3.571429e-02 1.000000e-01 -3.456607e-04 1.170e-05 1.073e-05 9.660e-06
3.571429e-02 8.333333e-02 -3.600132e-04 1.393e-05 1.444e-05 9.799e-06
7.142857e-02 0.000000e+00 -7.614513e-04 3.682e-05 4.099e-05 3.214e-05
7.142857e-02 1.666667e-01 -5.041460e-04 2.260e-05 4.767e-05 2.313e-05
7.142857e-02 1.250000e-01 -6.167171e-04 1.656e-05 1.747e-05 1.641e-05
7.142857e-02 1.000000e-01 -6.688214e-04 2.200e-05 1.904e-05 1.733e-05
7.142857e-02 8.333333e-02 -6.971250e-04 2.612e-05 2.536e-05 1.778e-05
1.071429e-01 0.000000e+00 -1.107538e-03 5.141e-05 5.314e-05 4.268e-05
1.071429e-01 1.666667e-01 -7.263776e-04 3.014e-05 5.420e-05 2.821e-05
1.071429e-01 1.250000e-01 -8.931351e-04 2.316e-05 2.426e-05 2.150e-05
1.071429e-01 1.000000e-01 -9.703200e-04 3.098e-05 2.519e-05 2.319e-05
1.071429e-01 8.333333e-02 -1.012248e-03 3.671e-05 3.311e-05 2.411e-05
1.428571e-01 0.000000e+00 -1.431943e-03 6.374e-05 6.100e-05 5.011e-05
1.428571e-01 1.666667e-01 -9.292607e-04 3.560e-05 5.124e-05 2.954e-05
1.428571e-01 1.250000e-01 -1.149184e-03 2.880e-05 2.659e-05 2.459e-05
1.428571e-01 1.000000e-01 -1.250977e-03 3.875e-05 2.939e-05 2.728e-05
1.428571e-01 8.333333e-02 -1.306272e-03 4.581e-05 3.802e-05 2.897e-05
1.785714e-01 0.000000e+00 -1.735688e-03 7.403e-05 6.357e-05 4.488e-05
1.785714e-01 1.666667e-01 -1.113211e-03 3.930e-05 4.069e-05 2.775e-05
1.785714e-01 1.250000e-01 -1.385545e-03 3.357e-05 2.614e-05 2.904e-05
1.785714e-01 1.000000e-01 -1.511596e-03 4.539e-05 3.208e-05 3.002e-05
1.785714e-01 8.333333e-02 -1.580069e-03 5.354e-05 4.099e-05 3.251e-05
2.142857e-01 0.000000e+00 -2.019765e-03 8.247e-05 6.217e-05 4.219e-05
2.142857e-01 1.666667e-01 -1.278650e-03 4.156e-05 2.340e-05 2.324e-05
2.142857e-01 1.250000e-01 -1.602887e-03 3.759e-05 2.378e-05 2.978e-05
2.142857e-01 1.000000e-01 -1.752963e-03 5.101e-05 3.352e-05 3.170e-05
2.142857e-01 8.333333e-02 -1.834486e-03 6.002e-05 4.239e-05 3.490e-05
2.500000e-01 0.000000e+00 -2.285135e-03 8.927e-05 5.763e-05 4.591e-05
2.500000e-01 1.666667e-01 -1.426002e-03 4.272e-05 2.404e-05 1.613e-05
2.500000e-01 1.250000e-01 -1.801872e-03 4.094e-05 2.549e-05 2.636e-05
2.500000e-01 1.000000e-01 -1.975847e-03 5.569e-05 3.302e-05 3.274e-05
2.500000e-01 8.333333e-02 -2.070351e-03 6.536e-05 4.068e-05 3.629e-05
2.857143e-01 0.000000e+00 -2.532730e-03 9.461e-05 5.158e-05 4.905e-05
2.857143e-01 1.666667e-01 -1.555699e-03 4.311e-05 2.952e-05 2.703e-05
2.857143e-01 1.250000e-01 -1.983150e-03 4.372e-05 3.101e-05 2.627e-05
2.857143e-01 1.000000e-01 -2.180998e-03 5.952e-05 3.132e-05 3.293e-05
2.857143e-01 8.333333e-02 -2.288472e-03 6.967e-05 3.726e-05 3.682e-05
3.214286e-01 0.000000e+00 -2.763452e-03 9.866e-05 4.935e-05 5.365e-05
3.214286e-01 1.666667e-01 -1.668176e-03 4.306e-05 3.160e-05 4.230e-05
3.214286e-01 1.250000e-01 -2.147359e-03 4.601e-05 3.688e-05 2.090e-05
3.214286e-01 1.000000e-01 -2.369153e-03 6.257e-05 3.091e-05 2.998e-05
3.214286e-01 8.333333e-02 -2.489633e-03 7.306e-05 4.065e-05 3.690e-05
3.571429e-01 0.000000e+00 -2.978173e-03 1.016e-04 7.154e-05 5.349e-05
3.571429e-01 1.666667e-01 -1.763875e-03 4.292e-05 4.039e-05 6.016e-05
3.571429e-01 1.250000e-01 -2.295130e-03 4.787e-05 3.606e-05 1.973e-05
3.571429e-01 1.000000e-01 -2.541026e-03 6.494e-05 3.513e-05 3.080e-05
3.571429e-01 8.333333e-02 -2.674599e-03 7.563e-05 3.794e-05 3.590e-05
3.928571e-01 0.000000e+00 -3.177736e-03 1.036e-04 9.353e-05 5.534e-05
3.928571e-01 1.666667e-01 -1.843240e-03 4.299e-05 4.489e-05 6.511e-05
3.928571e-01 1.250000e-01 -2.427082e-03 4.939e-05 3.402e-05 2.712e-05
3.928571e-01 1.000000e-01 -2.697318e-03 6.671e-05 3.937e-05 2.488e-05
3.928571e-01 8.333333e-02 -2.844112e-03 7.748e-05 4.200e-05 3.459e-05
4.285714e-01 0.000000e+00 -3.362953e-03 1.049e-04 1.204e-04 5.677e-05
4.285714e-01 1.666667e-01 -1.906724e-03 4.355e-05 5.028e-05 9.224e-05
4.285714e-01 1.250000e-01 -2.543824e-03 5.062e-05 3.117e-05 3.472e-05
4.285714e-01 1.000000e-01 -2.838711e-03 6.794e-05 3.977e-05 2.780e-05
4.285714e-01 8.333333e-02 -2.998896e-03 7.871e-05 5.226e-05 3.299e-05
4.642857e-01 0.000000e+00 -3.534606e-03 1.055e-04 1.448e-04 5.860e-05
4.642857e-01 1.666667e-01 -1.954781e-03 4.476e-05 6.608e-05 1.246e-04
4.642857e-01 1.250000e-01 -2.645955e-03 5.160e-05 3.542e-05 4.000e-05
4.642857e-01 1.000000e-01 -2.965869e-03 6.872e-05 3.881e-05 3.262e-05
4.642857e-01 8.333333e-02 -3.139650e-03 7.941e-05 6.106e-05 3.666e-05
5.000000e-01 0.000000e+00 -3.693449e-03 1.056e-04 1.685e-04 6.049e-05
5.000000e-01 1.666667e-01 -1.987874e-03 4.668e-05 8.268e-05 1.557e-04
5.000000e-01 1.250000e-01 -2.734063e-03 5.239e-05 4.486e-05 4.601e-05
5.000000e-01 1.000000e-01 -3.079442e-03 6.911e-05 3.934e-05 3.248e-05
5.000000e-01 8.333333e-02 -3.267055e-03 7.969e-05 7.110e-05 3.890e-05
5.357143e-01 0.000000e+00 -3.840204e-03 1.054e-04 1.911e-04 6.254e-05
5.357143e-01 1.666667e-01 -2.006467e-03 4.929e-05 9.940e-05 1.847e-04
5.357143e-01 1.250000e-01 -2.808727e-03 5.301e-05 4.634e-05 5.427e-05
5.357143e-01 1.000000e-01 -3.180059e-03 6.919e-05 4.104e-05 2.873e-05
5.357143e-01 8.333333e-02 -3.381770e-03 7.962e-05 8.086e-05 4.167e-05
5.714286e-01 0.000000e+00 -3.975564e-03 1.051e-04 2.121e-04 6.991e-05
5.714286e-01 1.666667e-01 -2.011032e-03 5.247e-05 1.160e-04 2.105e-04
5.714286e-01 1.250000e-01 -2.870515e-03 5.349e-05 4.713e-05 5.998e-05
5.714286e-01 1.000000e-01 -3.268332e-03 6.902e-05 3.913e-05 2.398e-05
5.714286e-01 8.333333e-02 -3.484431e-03 7.930e-05 9.018e-05 4.364e-05
6.071429e-01 0.000000e+00 -4.100193e-03 1.047e-04 2.311e-04 8.532e-05
6.071429e-01 1.666667e-01 -2.002044e-03 5.608e-05 1.323e-04 2.293e-04
6.071429e-01 1.250000e-01 -2.919984e-03 5.385e-05 5.512e-05 6.436e-05
6.071429e-01 1.000000e-01 -3.344859e-03 6.866e-05 4.281e-05 2.081e-05
6.071429e-01 8.333333e-02 -3.575656e-03 7.881e-05 9.891e-05 4.471e-05
6.428571e-01 0.000000e+00 -4.214723e-03 1.043e-04 2.478e-04 9.968e-05
6.428571e-01 1.666667e-01 -1.979985e-03 5.996e-05 1.481e-04 2.461e-04
6.428571e-01 1.250000e-01 -2.957683e-03 5.411e-05 6.363e-05 6.744e-05
6.428571e-01 1.000000e-01 -3.410218e-03 6.818e-05 4.723e-05 2.482e-05
6.428571e-01 8.333333e-02 -3.656039e-03 7.824e-05 1.069e-04 4.481e-05
6.785714e-01 0.000000e+00 -4.319759e-03 1.041e-04 2.619e-04 1.140e-04
6.785714e-01 1.666667e-01 -1.945341e-03 6.400e-05 1.634e-04 2.603e-04
6.785714e-01 1.250000e-01 -2.984149e-03 5.426e-05 7.162e-05 7.517e-05
6.785714e-01 1.000000e-01 -3.464969e-03 6.762e-05 5.160e-05 2.852e-05
6.785714e-01 8.333333e-02 -3.726155e-03 7.765e-05 1.141e-04 4.709e-05
7.142857e-01 0.000000e+00 -4.415874e-03 1.042e-04 2.733e-04 1.271e-04
7.142857e-01 1.666667e-01 -1.898603e-03 6.807e-05 1.777e-04 2.728e-04
7.142857e-01 1.250000e-01 -2.999909e-03 5.431e-05 7.899e-05 7.922e-05
7.142857e-01 1.000000e-01 -3.509656e-03 6.703e-05 5.589e-05 3.184e-05
7.142857e-01 8.333333e-02 -3.786556e-03 7.712e-05 1.204e-04 5.263e-05
7.500000e-01 0.000000e+00 -4.503611e-03 1.047e-04 2.815e-04 1.388e-04
7.500000e-01 1.666667e-01 -1.840267e-03 7.210e-05 1.914e-04 2.820e-04
7.500000e-01 1.250000e-01 -3.005480e-03 5.427e-05 8.566e-05 8.001e-05
7.500000e-01 1.000000e-01 -3.544807e-03 6.647e-05 6.006e-05 3.472e-05
7.500000e-01 8.333333e-02 -3.837775e-03 7.672e-05 1.257e-04 5.675e-05
7.857143e-01 0.000000e+00 -4.583486e-03 1.057e-04 2.866e-04 1.493e-04
7.857143e-01 1.666667e-01 -1.770834e-03 7.605e-05 2.037e-04 2.813e-04
7.857143e-01 1.250000e-01 -3.001369e-03 5.413e-05 9.157e-05 7.920e-05
7.857143e-01 1.000000e-01 -3.570931e-03 6.596e-05 6.409e-05 3.713e-05
7.857143e-01 8.333333e-02 -3.880323e-03 7.649e-05 1.299e-04 6.142e-05
8.214286e-01 0.000000e+00 -4.655981e-03 1.071e-04 2.884e-04 1.583e-04
8.214286e-01 1.666667e-01 -1.690810e-03 7.991e-05 2.148e-04 2.751e-04
8.214286e-01 1.250000e-01 -2.988072e-03 5.388e-05 9.405e-05 7.675e-05
8.214286e-01 1.000000e-01 -3.588519e-03 6.554e-05 6.596e-05 3.903e-05
8.214286e-01 8.333333e-02 -3.914688e-03 7.648e-05 1.330e-04 6.555e-05
8.571429e-01 0.000000e+00 -4.721551e-03 1.090e-04 2.868e-04 1.658e-04
8.571429e-01 1.666667e-01 -1.600706e-03 8.368e-05 2.247e-04 2.907e-04
8.571429e-01 1.250000e-01 -2.966076e-03 5.353e-05 9.783e-05 8.369e-05
8.571429e-01 1.000000e-01 -3.598047e-03 6.523e-05 6.973e-05 4.038e-05
8.571429e-01 8.333333e-02 -3.941340e-03 7.672e-05 1.349e-04 6.890e-05
8.928571e-01 0.000000e+00 -4.780621e-03 1.115e-04 2.817e-04 1.718e-04
8.928571e-01 1.666667e-01 -1.501038e-03 8.740e-05 2.368e-04 3.027e-04
8.928571e-01 1.250000e-01 -2.935856e-03 5.308e-05 1.006e-04 9.255e-05
8.928571e-01 1.000000e-01 -3.599972e-03 6.505e-05 7.298e-05 4.116e-05
8.928571e-01 8.333333e-02 -3.960726e-03 7.724e-05 1.356e-04 7.145e-05
9.285714e-01 0.000000e+00 -4.833586e-03 1.146e-04 2.733e-04 1.761e-04
9.285714e-01 1.666667e-01 -1.392329e-03 9.115e-05 2.515e-04 3.035e-04
9.285714e-01 1.250000e-01 -2.897879e-03 5.253e-05 1.024e-04 1.016e-04
9.285714e-01 1.000000e-01 -3.594733e-03 6.500e-05 7.620e-05 4.137e-05
9.285714e-01 8.333333e-02 -3.973271e-03 7.804e-05 1.351e-04 7.316e-05
9.642857e-01 0.000000e+00 -4.880809e-03 1.182e-04 2.614e-04 1.724e-04
9.642857e-01 1.666667e-01 -1.275103e-03 9.501e-05 2.659e-04 3.480e-04
9.642857e-01 1.250000e-01 -2.852599e-03 5.190e-05 1.036e-04 1.107e-04
9.642857e-01 1.000000e-01 -3.582755e-03 6.508e-05 8.088e-05 4.098e-05
9.642857e-01 8.333333e-02 -3.979382e-03 7.912e-05 1.333e-04 7.405e-05
1.000000e+00 0.000000e+00 -4.922601e-03 1.223e-04 2.496e-04 1.624e-04
1.000000e+00 1.666667e-01 -1.149816e-03 9.908e-05 2.799e-04 3.949e-04
1.000000e+00 1.250000e-01 -2.800409e-03 5.119e-05 1.047e-04 1.200e-04
1.000000e+00 1.000000e-01 -3.564398e-03 6.529e-05 8.207e-05 4.004e-05
1.000000e+00 8.333333e-02 -3.979404e-03 8.046e-05 1.303e-04 7.415e-05
1.035714e+00 0.000000e+00 -4.959221e-03 1.269e-04 2.313e-04 1.610e-04
1.035714e+00 1.666667e-01 -1.016901e-03 1.035e-04 2.935e-04 4.442e-04
1.035714e+00 1.250000e-01 -2.741666e-03 5.044e-05 1.049e-04 1.296e-04
1.035714e+00 1.000000e-01 -3.539986e-03 6.562e-05 8.130e-05 3.864e-05
1.035714e+00 8.333333e-02 -3.973641e-03 8.205e-05 1.288e-04 7.354e-05
1.071429e+00 0.000000e+00 -4.990942e-03 1.319e-04 2.287e-04 1.775e-04
1.071429e+00 1.666667e-01 -8.769393e-04 1.083e-04 3.066e-04 4.958e-04
1.071429e+00 1.250000e-01 -2.676816e-03 4.966e-05 1.056e-04 1.393e-04
1.071429e+00 1.000000e-01 -3.509901e-03 6.604e-05 8.263e-05 3.677e-05
1.071429e+00 8.333333e-02 -3.962442e-03 8.385e-05 1.244e-04 7.345e-05
1.107143e+00 0.000000e+00 -5.018011e-03 1.373e-04 2.519e-04 1.781e-04
1.107143e+00 1.666667e-01 -7.305203e-04 1.136e-04 3.194e-04 5.495e-04
1.107143e+00 1.250000e-01 -2.606297e-03 4.890e-05 1.070e-04 1.492e-04
1.107143e+00 1.000000e-01 -3.474514e-03 6.655e-05 7.915e-05 3.809e-05
1.107143e+00 8.333333e-02 -3.946138e-03 8.584e-05 1.138e-04 7.150e-05
1.142857e+00 0.000000e+00 -5.040646e-03 1.430e-04 2.880e-04 1.853e-04
1.142857e+00 1.666667e-01 -5.782372e-04 1.196e-04 3.320e-04 6.050e-04
1.142857e+00 1.250000e-01 -2.530541e-03 4.820e-05 1.082e-04 1.593e-04
1.142857e+00 1.000000e-01 -3.434179e-03 6.712e-05 8.303e-05 3.344e-05
1.142857e+00 8.333333e-02 -3.925044e-03 8.798e-05 1.060e-04 6.891e-05
1.178571e+00 0.000000e+00 -5.059038e-03 1.491e-04 3.256e-04 1.941e-04
1.178571e+00 1.666667e-01 -4.206756e-04 1.262e-04 3.442e-04 6.623e-04
1.178571e+00 1.250000e-01 -2.449959e-03 4.762e-05 1.090e-04 1.553e-04
1.178571e+00 1.000000e-01 -3.389227e-03 6.774e-05 8.418e-05 2.852e-05
1.178571e+00 8.333333e-02 -3.899447e-03 9.023e-05 1.011e-04 7.328e-05
1.214286e+00 0.000000e+00 -5.073329e-03 1.553e-04 3.644e-04 2.095e-04
1.214286e+00 1.666667e-01 -2.582862e-04 1.335e-04 3.563e-04 7.212e-04
1.214286e+00 1.250000e-01 -2.364867e-03 4.722e-05 1.094e-04 1.687e-04
1.214286e+00 1.000000e-01 -3.339914e-03 6.837e-05 8.709e-05 2.492e-05
1.214286e+00 8.333333e-02 -3.869568e-03 9.255e-05 1.005e-04 7.431e-05
1.250000e+00 0.000000e+00 -5.083578e-03 1.617e-04 4.040e-04 2.249e-04
1.250000e+00 1.666667e-01 -9.161259e-05 1.416e-04 3.725e-04 7.816e-04
1.250000e+00 1.250000e-01 -2.275598e-03 4.707e-05 1.092e-04 1.827e-04
1.250000e+00 1.000000e-01 -3.286471e-03 6.900e-05 8.708e-05 3.462e-05
1.250000e+00 8.333333e-02 -3.835587e-03 9.490e-05 1.164e-04 8.170e-05
1.285714e+00 0.000000e+00 -5.089766e-03 1.682e-04 4.441e-04 2.412e-04
1.285714e+00 1.666667e-01 7.875280e-05 1.503e-04 3.869e-04 8.433e-04
1.285714e+00 1.250000e-01 -2.182474e-03 4.722e-05 1.139e-04 1.972e-04
1.285714e+00 1.000000e-01 -3.229099e-03 6.959e-05 8.531e-05 3.513e-05
1.285714e+00 8.333333e-02 -3.797636e-03 9.724e-05 1.324e-04 8.973e-05
1.321429e+00 0.000000e+00 -5.091857e-03 1.747e-04 4.844e-04 2.584e-04
1.321429e+00 1.666667e-01 2.521269e-04 1.597e-04 4.066e-04 9.060e-04
1.321429e+00 1.250000e-01 -2.085866e-03 4.772e-05 1.293e-04 2.120e-04
1.321429e+00 1.000000e-01 -3.168023e-03 7.013e-05 8.278e-05 3.722e-05
1.321429e+00 8.333333e-02 -3.755861e-03 9.951e-05 1.482e-04 9.842e-05
1.357143e+00 0.000000e+00 -5.089830e-03 1.811e-04 5.244e-04 2.767e-04
1.357143e+00 1.666667e-01 4.277499e-04 1.696e-04 4.292e-04 9.692e-04
1.357143e+00 1.250000e-01 -1.986191e-03 4.863e-05 1.437e-04 2.231e-04
1.357143e+00 1.000000e-01 -3.103501e-03 7.059e-05 7.953e-05 3.387e-05
1.357143e+00 8.333333e-02 -3.710435e-03 1.017e-04 1.636e-04 1.061e-04
1.392857e+00 0.000000e+00 -5.083654e-03 1.874e-04 5.639e-04 2.953e-04
1.392857e+00 1.666667e-01 6.047086e-04 1.799e-04 4.523e-04 1.026e-03
1.392857e+00 1.250000e-01 -1.883950e-03 4.997e-05 1.570e-04 2.342e-04
1.392857e+00 1.000000e-01 -3.035843e-03 7.097e-05 7.562e-05 3.937e-05
1.392857e+00 8.333333e-02 -3.661563e-03 1.037e-04 1.785e-04 1.175e-04
1.428571e+00 0.000000e+00 -5.073282e-03 1.934e-04 6.023e-04 3.158e-04
1.428571e+00 1.666667e-01 7.820815e-04 1.905e-04 4.746e-04 1.080e-03
1.428571e+00 1.250000e-01 -1.779640e-03 5.176e-05 1.690e-04 2.452e-04
1.428571e+00 1.000000e-01 -2.965351e-03 7.125e-05 7.114e-05 4.752e-05
1.428571e+00 8.333333e-02 -3.609441e-03 1.056e-04 1.928e-04 1.285e-04
1.464286e+00 0.000000e+00 -5.058505e-03 1.990e-04 6.393e-04 3.340e-04
1.464286e+00 1.666667e-01 9.589660e-04 2.013e-04 4.876e-04 1.132e-03
1.464286e+00 1.250000e-01 -1.673677e-03 5.399e-05 1.765e-04 2.559e-04
1.464286e+00 1.000000e-01 -2.892215e-03 7.140e-05 6.610e-05 5.429e-05
1.464286e+00 8.333333e-02 -3.554137e-03 1.072e-04 2.062e-04 1.397e-04
1.500000e+00 0.000000e+00 -5.038842e-03 2.041e-04 6.740e-04 3.517e-04
1.500000e+00 1.666667e-01 1.134310e-03 2.122e-04 5.146e-04 1.182e-03
1.500000e+00 1.250000e-01 -1.566444e-03 5.664e-05 1.839e-04 2.662e-04
1.500000e+00 1.000000e-01 -2.816507e-03 7.141e-05 6.040e-05 5.851e-05
1.500000e+00 8.333333e-02 -3.495554e-03 1.084e-04 2.184e-04 1.489e-04
1.535714e+00 0.000000e+00 -5.014066e-03 2.085e-04 7.059e-04 3.664e-04
1.535714e+00 1.666667e-01 1.306865e-03 2.229e-04 5.257e-04 1.227e-03
1.535714e+00 1.250000e-01 -1.458542e-03 5.970e-05 1.906e-04 2.759e-04
1.535714e+00 1.000000e-01 -2.738531e-03 7.125e-05 6.298e-05 5.806e-05
1.535714e+00 8.333333e-02 -3.433833e-03 1.094e-04 2.290e-04 1.504e-04
1.571429e+00 0.000000e+00 -4.983924e-03 2.121e-04 7.345e-04 3.708e-04
1.571429e+00 1.666667e-01 1.475350e-03 2.334e-04 5.350e-04 1.268e-03
1.571429e+00 1.250000e-01 -1.350582e-03 6.319e-05 1.952e-04 2.847e-04
1.571429e+00 1.000000e-01 -2.658585e-03 7.093e-05 6.676e-05 5.811e-05
1.571429e+00 8.333333e-02 -3.369105e-03 1.098e-04 2.380e-04 1.546e-04
1.607143e+00 0.000000e+00 -4.948207e-03 2.149e-04 7.593e-04 3.817e-04
1.607143e+00 1.666667e-01 1.638503e-03 2.438e-04 5.534e-04 1.303e-03
1.607143e+00 1.250000e-01 -1.243183e-03 6.715e-05 1.975e-04 2.922e-04
1.607143e+00 1.000000e-01 -2.576991e-03 7.044e-05 7.027e-05 5.683e-05
1.607143e+00 8.333333e-02 -3.301529e-03 1.099e-04 2.453e-04 1.504e-04
1.642857e+00 0.000000e+00 -4.906701e-03 2.168e-04 7.797e-04 3.744e-04
1.642857e+00 1.666667e-01 1.795082e-03 2.542e-04 5.667e-04 1.332e-03
1.642857e+00 1.250000e-01 -1.136948e-03 7.166e-05 1.974e-04 2.980e-04
1.642857e+00 1.000000e-01 -2.494059e-03 6.981e-05 7.355e-05 5.582e-05
1.642857e+00 8.333333e-02 -3.231255e-03 1.094e-04 2.506e-04 1.520e-04
1.678571e+00 0.000000e+00 -4.859183e-03 2.179e-04 7.954e-04 3.698e-04
1.678571e+00 1.666667e-01 1.943868e-03 2.651e-04 5.712e-04 1.353e-03
1.678571e+00 1.250000e-01 -1.032467e-03 7.687e-05 1.948e-04 3.020e-04
1.678571e+00 1.000000e-01 -2.410084e-03 6.906e-05 7.663e-05 4.652e-05
1.678571e+00 8.333333e-02 -3.158420e-03 1.084e-04 2.540e-04 1.455e-04
1.714286e+00 0.000000e+00 -4.805425e-03 2.183e-04 8.057e-04 3.551e-04
1.714286e+00 1.666667e-01 2.083664e-03 2.768e-04 5.656e-04 1.365e-03
1.714286e+00 1.250000e-01 -9.303125e-04 8.295e-05 1.893e-04 3.037e-04
1.714286e+00 1.000000e-01 -2.325353e-03 6.826e-05 7.956e-05 4.176e-05
1.714286e+00 8.333333e-02 -3.083153e-03 1.069e-04 2.552e-04 1.375e-04
1.750000e+00 0.000000e+00 -4.745191e-03 2.183e-04 8.103e-04 3.351e-04
1.750000e+00 1.666667e-01 2.213293e-03 2.901e-04 5.486e-04 1.368e-03
1.750000e+00 1.250000e-01 -8.310440e-04 9.009e-05 1.832e-04 3.029e-04
1.750000e+00 1.000000e-01 -2.240137e-03 6.750e-05 8.235e-05 4.380e-05
1.750000e+00 8.333333e-02 -3.005570e-03 1.050e-04 2.541e-04 1.279e-04


==> anc/fig11_data.txt <==
#
# Ns: number of spatial sites
# Nt: number of temporal sites
# x: lattice coordinate
# eB: magnetic field strength
# Nb: magnetic field quantum number
# G(x)/C_dof: lattice observable (defined in the main text) at T = 155 MeV
# stat_err: statistical error
# jackknife<n>: jackknife samples, n = 1,2,...,10
#
#Ns   Nt  x         eB[GeV^2] Nb  G/C_dof [GeV^2]     stat_err            jackknife1          jackknife2          jackknife3          jackknife4          jackknife5          jackknife6          jackknife7          jackknife8          jackknife9          jackknife10
16	  6	  -1.697462	0.187586	1		3.437744188901e-04	1.646189563464e-04	4.216860872744e-04	4.190866735694e-04	2.909638091138e-04	3.261304917563e-04	3.530881187573e-04	3.750300293544e-04	2.996311082355e-04	3.507273569093e-04	3.658792900532e-04	2.355212243097e-04
16	  6	  -1.485280	0.187586	1		2.692290896361e-04	1.036971522014e-04	2.502406594517e-04	2.922649776473e-04	2.670702023673e-04	2.732843017238e-04	2.548274927031e-04	3.457814184752e-04	2.518807308336e-04	2.978360506656e-04	2.482624545498e-04	2.108426057816e-04
16	  6	  -1.273097	0.187586	1		3.587012760798e-04	1.005849933426e-04	4.025573880404e-04	3.094274408981e-04	3.993950195744e-04	3.283012874007e-04	3.539682946211e-04	3.393237576569e-04	3.361251637193e-04	3.978867516008e-04	3.294887315306e-04	3.905389266210e-04
16	  6	  -1.060914	0.187586	1		4.465335905010e-04	8.288986542615e-05	4.650821805474e-04	4.652530225146e-04	4.585326284286e-04	4.407590246756e-04	4.085938386666e-04	4.581822085718e-04	4.722704370990e-04	3.812641550379e-04	4.604752556690e-04	4.549231559619e-04
16	  6	  -0.848731	0.187586	1		4.765498822958e-04	1.194509091447e-04	4.139802369396e-04	5.496495476328e-04	4.556518584291e-04	4.685399114985e-04	5.406662577285e-04	4.904205612287e-04	4.589333270847e-04	4.860497406443e-04	4.451083563870e-04	4.564990253844e-04
16	  6	  -0.636548	0.187586	1		1.733784693764e-04	1.027725438299e-04	2.074080632319e-04	2.256214284171e-04	1.307383086497e-04	1.966924767938e-04	1.738510023020e-04	1.878860433713e-04	1.276376110133e-04	1.593272395413e-04	1.993341205386e-04	1.252883999048e-04
16	  6	  -0.424366	0.187586	1		-4.066264839353e-04	1.050811370721e-04	-4.187539958387e-04	-4.423852814423e-04	-4.282135840107e-04	-3.329245844037e-04	-4.275421128414e-04	-4.014662059832e-04	-3.852770890838e-04	-4.308965656511e-04	-4.402188033786e-04	-3.585866171517e-04
16	  6	  -0.212183	0.187586	1		-8.252041508811e-04	1.104462687515e-04	-8.026179991938e-04	-7.742958371933e-04	-8.227380381588e-04	-8.398431624317e-04	-8.510741687268e-04	-7.640378100995e-04	-8.176678637589e-04	-8.352861539594e-04	-8.971176586271e-04	-8.473628166620e-04
16	  6	  0.000000	0.187586	1		-1.207724162342e-03	1.712351217659e-04	-1.215647219770e-03	-1.156723451387e-03	-1.297273144986e-03	-1.128667019965e-03	-1.236016918175e-03	-1.131402058639e-03	-1.277960743587e-03	-1.159213071226e-03	-1.237651077965e-03	-1.236686916419e-03
16	  6	  -1.697462	0.375172	2		5.011020926618e-04	1.195632760878e-04	5.369701547156e-04	5.185192015004e-04	5.270277715794e-04	3.991852350522e-04	5.265670864865e-04	5.036848855835e-04	5.355506540237e-04	4.701279011972e-04	5.107401758687e-04	4.826478619080e-04
16	  6	  -1.485280	0.375172	2		5.776260462941e-04	8.840486568015e-05	5.655966629175e-04	5.658315762443e-04	5.783426315123e-04	5.952796421450e-04	5.899204151379e-04	5.851692288315e-04	5.339127496487e-04	6.162145855655e-04	6.200973197276e-04	5.258956494807e-04
16	  6	  -1.273097	0.375172	2		5.078422341446e-04	8.472699562410e-05	4.744437967395e-04	4.899740916321e-04	4.942469583995e-04	5.291559220320e-04	5.604494622534e-04	5.522069531448e-04	4.919282856126e-04	5.113145555262e-04	4.817998382693e-04	4.929024808634e-04
16	  6	  -1.060914	0.375172	2		7.063696088294e-04	9.756310539420e-05	7.478768699123e-04	6.534561607133e-04	7.167999032456e-04	6.655952752502e-04	7.453246819095e-04	7.290824722587e-04	6.864177730217e-04	6.975533367369e-04	6.813515127267e-04	7.402381016540e-04
16	  6	  -0.848731	0.375172	2		8.334119787971e-04	6.363640652940e-05	8.060626481000e-04	8.270505342117e-04	8.747116214999e-04	8.101914220949e-04	8.658117053609e-04	8.339381631995e-04	8.157223732671e-04	8.366230078344e-04	8.253324860405e-04	8.386758276593e-04
16	  6	  -0.636548	0.375172	2		1.332788166103e-04	8.969061391155e-05	1.570232190254e-04	1.363967603528e-04	1.179113443322e-04	1.380664005035e-04	1.000052629812e-04	1.900814908280e-04	1.143259606278e-04	1.716829661210e-04	1.131821662712e-04	9.411259635810e-05
16	  6	  -0.424366	0.375172	2		-5.706043828884e-04	8.280115825500e-05	-5.571521750093e-04	-5.681229553818e-04	-5.280135595173e-04	-5.859715580735e-04	-6.230179776177e-04	-5.665511315291e-04	-5.262008030663e-04	-5.898488208782e-04	-5.867388333509e-04	-5.744260157576e-04
16	  6	  -0.212183	0.375172	2		-1.359156470570e-03	1.434847127216e-04	-1.366170055809e-03	-1.297314420176e-03	-1.322383104712e-03	-1.427185158880e-03	-1.392477213575e-03	-1.324493175295e-03	-1.299431909007e-03	-1.401181574959e-03	-1.333195575951e-03	-1.427732516034e-03
16	  6	  0.000000	0.375172	2		-1.970780487381e-03	1.248517910331e-04	-1.965290276025e-03	-1.999402860063e-03	-1.912069130653e-03	-2.008525935538e-03	-1.966680139622e-03	-1.957186422928e-03	-2.056853764722e-03	-1.938861518941e-03	-1.918122168331e-03	-1.984812657847e-03
16	  6	  -1.697462	0.562757	3		8.676686465258e-04	9.673306605360e-05	8.444367691475e-04	8.455329784359e-04	8.870113726164e-04	8.791509265961e-04	9.087410908098e-04	8.640834150438e-04	7.982020074771e-04	8.864081364353e-04	9.098333509649e-04	8.532864181634e-04
16	  6	  -1.485280	0.562757	3		5.685041492456e-04	8.368279147530e-05	5.410975288698e-04	5.417863395543e-04	5.497793284725e-04	5.851856796620e-04	5.603768478441e-04	6.088697803841e-04	5.787670686462e-04	5.549477749727e-04	5.412991448439e-04	6.229319979087e-04
16	  6	  -1.273097	0.562757	3		7.627900936833e-04	9.154351858815e-05	7.771538694042e-04	7.497607907678e-04	7.889840100923e-04	7.867205659274e-04	7.709589669357e-04	7.609656269187e-04	7.335290131083e-04	7.615212105695e-04	6.926880324974e-04	8.056188488822e-04
16	  6	  -1.060914	0.562757	3		1.015582804916e-03	9.543762877995e-05	9.832643811144e-04	1.016340824466e-03	1.073787829291e-03	1.015274109132e-03	1.034598662377e-03	1.046052025380e-03	9.532566362615e-04	1.028331977533e-03	1.000734429617e-03	1.004187171825e-03
16	  6	  -0.848731	0.562757	3		7.514530679462e-04	6.204699882720e-05	7.647609919100e-04	7.143485327438e-04	7.720407713147e-04	7.745995913706e-04	7.696368937692e-04	7.688786796167e-04	7.504812373320e-04	7.240616408363e-04	7.399952961147e-04	7.357270457511e-04
16	  6	  -0.636548	0.562757	3		-3.522096636120e-05	8.345064063915e-05	-9.468502004430e-05	-4.285849781250e-06	-4.469382296415e-05	-2.094888431115e-05	-1.731219819840e-05	5.674076986500e-06	-5.485842874935e-05	-2.229714664965e-05	-4.808505521385e-05	-5.071733468640e-05
16	  6	  -0.424366	0.562757	3		-8.730097629593e-04	1.106074995174e-04	-8.706712632048e-04	-9.214571386215e-04	-9.006706462046e-04	-8.639072764290e-04	-8.582984561475e-04	-8.576486148299e-04	-9.287454333992e-04	-8.704282777664e-04	-8.677182723255e-04	-7.905522493670e-04
16	  6	  -0.212183	0.562757	3		-1.875188029824e-03	7.717859730720e-05	-1.890478330535e-03	-1.885648539955e-03	-1.918330351059e-03	-1.843101035100e-03	-1.854022062965e-03	-1.882608503810e-03	-1.857301784090e-03	-1.889624676398e-03	-1.898250652327e-03	-1.832514362439e-03
16	  6	  0.000000	0.562757	3		-1.890184914940e-03	1.879958099925e-04	-1.889538870966e-03	-1.873852158043e-03	-1.789917755049e-03	-1.998933887066e-03	-1.819305088970e-03	-1.881164388064e-03	-1.890035515574e-03	-1.989233926751e-03	-1.917729696172e-03	-1.852137861017e-03
16	  6	  -1.697462	0.750343	4		1.287826189543e-03	1.519685626613e-04	1.292347150713e-03	1.289028390597e-03	1.196254058766e-03	1.321107584788e-03	1.259548571190e-03	1.352502891306e-03	1.219503315012e-03	1.265066355990e-03	1.352067066466e-03	1.330836510605e-03
16	  6	  -1.485280	0.750343	4		1.014787602018e-03	7.306717363875e-05	9.942202640169e-04	1.046921140903e-03	1.008984483681e-03	9.863620234916e-04	1.045592668341e-03	1.050128212590e-03	1.028427974946e-03	9.917958740706e-04	9.893651707868e-04	1.006078207348e-03
16	  6	  -1.273097	0.750343	4		1.055651083002e-03	9.918432757800e-05	1.031604237598e-03	1.067215142827e-03	1.080146889347e-03	1.064004829062e-03	1.121247925928e-03	1.029037015039e-03	1.044704396581e-03	1.015928648154e-03	1.013879930983e-03	1.088741815367e-03
16	  6	  -1.060914	0.750343	4		8.924179485740e-04	7.877387854530e-05	8.701836295577e-04	8.836385268434e-04	9.324683426903e-04	9.054934267707e-04	8.345761255481e-04	9.115071953945e-04	8.808138905837e-04	9.118174393490e-04	9.088440286131e-04	8.848368790920e-04
16	  6	  -0.848731	0.750343	4		4.994071291040e-04	1.021906140278e-04	4.873104681836e-04	4.699433903504e-04	5.204551171167e-04	5.161808950511e-04	4.933093125254e-04	5.153428277087e-04	5.650579404923e-04	4.472763826217e-04	5.238990520479e-04	4.552959045096e-04
16	  6	  -0.636548	0.750343	4		-8.525936146680e-05	7.731854115435e-05	-9.071248245030e-05	-6.166717107300e-05	-8.982435210120e-05	-9.455997064005e-05	-4.558802361390e-05	-5.758934358015e-05	-1.317631143888e-04	-9.379113119100e-05	-6.868482047775e-05	-1.184132073141e-04
16	  6	  -0.424366	0.750343	4		-1.285608135763e-03	8.749081687275e-05	-1.322399277477e-03	-1.282859085276e-03	-1.306331764221e-03	-1.282984651891e-03	-1.292845421766e-03	-1.334482629317e-03	-1.278338437633e-03	-1.272505939075e-03	-1.232169233220e-03	-1.251164916888e-03
16	  6	  -0.212183	0.750343	4		-1.674013204889e-03	9.298530905040e-05	-1.664427171364e-03	-1.694421631785e-03	-1.690018345882e-03	-1.642796291348e-03	-1.647772502147e-03	-1.635380098185e-03	-1.738566027024e-03	-1.690396522542e-03	-1.692499635437e-03	-1.643853820578e-03
16	  6	  0.000000	0.750343	4		-1.430506516723e-03	1.274945561208e-04	-1.429695850278e-03	-1.444730965703e-03	-1.439661223753e-03	-1.434898714608e-03	-1.487579899451e-03	-1.418593379366e-03	-1.511381543111e-03	-1.377001177752e-03	-1.381942042682e-03	-1.379580372257e-03
16	  6	  -1.697462	1.125515	6		1.098379866140e-03	1.055790197843e-04	1.114136137347e-03	1.102166816951e-03	1.125526351407e-03	1.057894749931e-03	1.070379980582e-03	1.075612759642e-03	1.152082900494e-03	1.155067866726e-03	1.055970415326e-03	1.074960682125e-03
16	  6	  -1.485280	1.125515	6		9.795185930561e-04	1.199517191109e-04	9.731922595187e-04	9.224219116517e-04	9.862661004597e-04	1.077608403955e-03	9.560668252316e-04	9.588566445093e-04	9.737052970086e-04	9.598538439378e-04	9.688530129737e-04	1.018361629585e-03
16	  6	  -1.273097	1.125515	6		1.075015369320e-03	8.764933617720e-05	1.077924373547e-03	1.088338545363e-03	1.064657678934e-03	1.071004634715e-03	1.063395888000e-03	1.076722564293e-03	1.044228898346e-03	1.153359993238e-03	1.065809273824e-03	1.044711841640e-03
16	  6	  -1.060914	1.125515	6		1.157454784447e-03	6.763627972035e-05	1.146210716865e-03	1.157518442385e-03	1.159082464839e-03	1.135352697397e-03	1.206351291436e-03	1.152147592851e-03	1.155475936492e-03	1.138662507528e-03	1.133148241575e-03	1.190597953969e-03
16	  6	  -0.848731	1.125515	6		5.174277405129e-04	6.559748727615e-05	4.989093484500e-04	5.181246998528e-04	5.297266362434e-04	5.264278259103e-04	5.363039559767e-04	4.841595176949e-04	5.053649343732e-04	5.335548211624e-04	4.868431203335e-04	5.548625464293e-04
16	  6	  -0.636548	1.125515	6		-7.655538872552e-04	1.056070278410e-04	-7.430824987164e-04	-7.440846094796e-04	-7.706285932986e-04	-8.454943926522e-04	-7.819103774403e-04	-7.934516908277e-04	-7.410220682040e-04	-7.633928520072e-04	-7.076131136150e-04	-7.648586784729e-04
16	  6	  -0.424366	1.125515	6		-1.475843386783e-03	8.417051463960e-05	-1.475480684914e-03	-1.465345621085e-03	-1.433617778681e-03	-1.517704502673e-03	-1.464704099673e-03	-1.468164746202e-03	-1.515673161342e-03	-1.512787069613e-03	-1.452537499047e-03	-1.452418704167e-03
16	  6	  -0.212183	1.125515	6		-1.417118195547e-03	9.149775197220e-05	-1.407207671003e-03	-1.396595931810e-03	-1.477050178726e-03	-1.369469726718e-03	-1.439747570180e-03	-1.405303839284e-03	-1.426990728927e-03	-1.423184042395e-03	-1.445200523373e-03	-1.380431743491e-03
16	  6	  0.000000	1.125515	6		-1.253050480621e-03	1.400772977604e-04	-1.182854870987e-03	-1.266412023628e-03	-1.254101563752e-03	-1.270427715408e-03	-1.296573378613e-03	-1.200806755712e-03	-1.315863726360e-03	-1.206660433508e-03	-1.217410666110e-03	-1.319393671704e-03
16	  6	  -1.697462	1.500687	8		1.329671262403e-03	8.601588041535e-05	1.306534664139e-03	1.285475204957e-03	1.355876918100e-03	1.299426238722e-03	1.368332122883e-03	1.371662256434e-03	1.307198385372e-03	1.326896100586e-03	1.348439433694e-03	1.326871297416e-03
16	  6	  -1.485280	1.500687	8		1.448760333281e-03	1.053946256990e-04	1.466479337627e-03	1.515060863604e-03	1.459463688304e-03	1.433363898962e-03	1.470545748440e-03	1.394692873313e-03	1.400801633903e-03	1.431343510292e-03	1.434350214921e-03	1.481501565610e-03
16	  6	  -1.273097	1.500687	8		1.231729252536e-03	8.658739855125e-05	1.258119588167e-03	1.207106016149e-03	1.237860894488e-03	1.283754449649e-03	1.255207734094e-03	1.248530644254e-03	1.207664152552e-03	1.230910350945e-03	1.198167226647e-03	1.189971466249e-03
16	  6	  -1.060914	1.500687	8		8.804589036224e-04	7.117371120645e-05	8.798872804011e-04	9.196367269406e-04	8.774058861932e-04	8.648786291859e-04	8.809431537807e-04	8.519831414361e-04	9.219718146645e-04	8.582689678145e-04	8.554347674906e-04	8.941786687490e-04
16	  6	  -0.848731	1.500687	8		-7.409563920225e-05	1.141348203225e-04	-1.142153299715e-04	-1.124403255405e-04	-6.544227837645e-05	1.319454508770e-05	-1.078943000009e-04	-4.988306857950e-05	-7.221874306455e-05	-9.861821333730e-05	-4.164428935215e-05	-9.179438845500e-05
16	  6	  -0.636548	1.500687	8		-1.449366769593e-03	1.012480256826e-04	-1.445673797518e-03	-1.448496929284e-03	-1.366101098197e-03	-1.482413065125e-03	-1.462698653881e-03	-1.501168716556e-03	-1.464094197708e-03	-1.442497412050e-03	-1.445715967879e-03	-1.434807855999e-03
16	  6	  -0.424366	1.500687	8		-1.611228819566e-03	6.219782571105e-05	-1.568419993393e-03	-1.636033117145e-03	-1.632111610381e-03	-1.614428576361e-03	-1.620736995658e-03	-1.625151818462e-03	-1.597152389139e-03	-1.606398011430e-03	-1.585405978123e-03	-1.626449705565e-03
16	  6	  -0.212183	1.500687	8		-7.046778436718e-04	7.914902286600e-05	-7.018744303283e-04	-7.116500092829e-04	-7.553806458759e-04	-6.629907595001e-04	-6.985371903260e-04	-6.741990600080e-04	-6.971772721626e-04	-7.416712093851e-04	-7.112872226534e-04	-6.920106363306e-04
16	  6	  0.000000	1.500687	8		-3.766094370828e-04	5.877322345710e-05	-3.688606245704e-04	-3.990341357249e-04	-3.475995100619e-04	-3.773407619268e-04	-3.457662688868e-04	-3.954212032257e-04	-3.602301100781e-04	-3.993873673716e-04	-3.950526563622e-04	-3.774017330523e-04
24	  8	  -1.909645	0.166249	1		3.104285356920e-04	2.296952808776e-04	3.212973972576e-04	2.051032678136e-04	2.993149627800e-04	2.886260534616e-04	4.424310667016e-04	1.968146205184e-04	2.957359204744e-04	4.329732337480e-04	2.860422127616e-04	3.359466190968e-04
24	  8	  -1.750508	0.166249	1		5.312792084792e-04	1.404105022152e-04	5.448293392312e-04	5.161244775760e-04	5.894399448328e-04	5.633693056480e-04	6.083725058888e-04	5.287027390336e-04	5.084152909856e-04	4.333825797704e-04	5.021896869696e-04	5.179662148560e-04
24	  8	  -1.591371	0.166249	1		3.562461057840e-05	1.443502316536e-04	2.338479179440e-05	-1.900985697680e-05	4.167729917360e-05	-3.264914392720e-05	-2.009187224720e-05	8.842911118160e-05	8.233216738320e-05	4.587690223200e-05	1.196463220560e-04	2.665038818960e-05
24	  8	  -1.432234	0.166249	1		1.557180259680e-04	1.643953285712e-04	2.052750738560e-04	1.378525254848e-04	8.446815825040e-05	1.539643493464e-04	9.952392998640e-05	6.630339083520e-05	1.982384450376e-04	2.011919232400e-04	1.716240751280e-04	2.387383862088e-04
24	  8	  -1.273097	0.166249	1		2.791093196648e-04	1.381164814328e-04	2.924568500904e-04	2.486855073152e-04	2.439271181216e-04	3.053274492856e-04	1.833566289088e-04	3.498032973168e-04	3.320336654248e-04	3.066275377512e-04	2.620067001904e-04	2.668684453184e-04
24	  8	  -1.113960	0.166249	1		6.516412817976e-04	1.201267851536e-04	6.913576497080e-04	7.337585357536e-04	6.598672319152e-04	6.312799520696e-04	6.207371401216e-04	6.064716532704e-04	6.110529755232e-04	6.864297531840e-04	6.599868725712e-04	6.154710530904e-04
24	  8	  -0.954823	0.166249	1		3.800208967488e-04	1.030651188864e-04	3.804240631568e-04	3.725704613304e-04	3.907598003624e-04	3.747853426096e-04	2.892531274880e-04	3.951200680136e-04	3.849809221936e-04	3.898093905824e-04	4.343420267944e-04	3.881637641880e-04
24	  8	  -0.795685	0.166249	1		2.610604350112e-04	8.825511482800e-05	2.570562885896e-04	2.363793633864e-04	2.487594935520e-04	2.827315700680e-04	2.838466798720e-04	3.146840351232e-04	2.547431462136e-04	2.822657802872e-04	2.466701596192e-04	2.034678326320e-04
24	  8	  -0.636548	0.166249	1		1.321849165088e-04	1.757300721736e-04	1.509397556064e-04	1.725481558144e-04	1.430221527176e-04	7.697657204320e-05	2.173224942896e-04	1.093434779584e-04	5.712400340320e-05	4.716050455040e-05	1.232852438872e-04	2.241268040488e-04
24	  8	  -0.477411	0.166249	1		5.888238431200e-06	1.248060325376e-04	3.917670490640e-05	-3.415308432560e-05	1.673747868320e-05	-8.286521563200e-06	1.419266073360e-05	4.597202662480e-05	1.070643718960e-05	-8.863676636800e-05	-2.490575265600e-06	6.566402062160e-05
24	  8	  -0.318274	0.166249	1		-5.163169743328e-04	1.654444791792e-04	-6.037727754888e-04	-5.469009930704e-04	-4.741268586512e-04	-5.540521723200e-04	-5.970661017920e-04	-4.364920405736e-04	-5.164742439048e-04	-4.755015437808e-04	-4.535071606136e-04	-5.052758492888e-04
24	  8	  -0.159137	0.166249	1		-1.286404670511e-03	1.143240734160e-04	-1.318854699851e-03	-1.373459105020e-03	-1.219484845073e-03	-1.272753375674e-03	-1.292632239580e-03	-1.254419248538e-03	-1.282125938713e-03	-1.283277425826e-03	-1.275788977861e-03	-1.291250848977e-03
24	  8	  0.000000	0.166249	1		-1.400568206186e-03	2.460152273560e-04	-1.498842361823e-03	-1.449248409229e-03	-1.374338629902e-03	-1.307425293905e-03	-1.327249308544e-03	-1.435609138423e-03	-1.430904429921e-03	-1.266887990591e-03	-1.541135765785e-03	-1.374040734510e-03
24	  8	  -1.909645	0.332498	2		4.543323705448e-04	2.609472015344e-04	2.954831467224e-04	4.613665853312e-04	4.813528936504e-04	5.439299746960e-04	5.184030285648e-04	5.501141811384e-04	3.980285683408e-04	4.630564223384e-04	3.106202867128e-04	5.209686187216e-04
24	  8	  -1.750508	0.332498	2		3.616155533624e-04	1.405515009040e-04	3.845113791312e-04	2.885765704184e-04	3.124894086488e-04	3.955621333952e-04	4.299728625896e-04	3.263723998176e-04	3.923392200072e-04	3.727379444104e-04	3.043747707768e-04	4.092188475040e-04
24	  8	  -1.591371	0.332498	2		7.026977418520e-04	1.887508718248e-04	8.402390709352e-04	7.413672940000e-04	6.245293460656e-04	7.134879859296e-04	6.266536865376e-04	6.687578480728e-04	6.394828058976e-04	7.355140728712e-04	7.036334175800e-04	7.333118913992e-04
24	  8	  -1.432234	0.332498	2		4.706420304792e-04	1.595319335984e-04	5.004572107768e-04	5.667239713672e-04	4.992090732024e-04	4.227013446136e-04	4.208265566216e-04	3.954039773968e-04	5.446961730768e-04	4.677391316288e-04	4.408737877280e-04	4.477890745360e-04
24	  8	  -1.273097	0.332498	2		2.321643489632e-04	1.032770801216e-04	2.321344587880e-04	2.302231135872e-04	3.043541300344e-04	2.497794036208e-04	2.334965817256e-04	2.161605899360e-04	2.032022852680e-04	2.037856245688e-04	2.706144817472e-04	1.778928218936e-04
24	  8	  -1.113960	0.332498	2		9.975491317872e-04	1.280843195144e-04	9.573177947288e-04	1.001807404280e-03	9.317122349536e-04	9.850522993192e-04	1.060745030716e-03	1.055163928654e-03	9.663186714136e-04	1.036172576693e-03	1.023948963444e-03	9.572524113640e-04
24	  8	  -0.954823	0.332498	2		8.633255421904e-04	2.175114230456e-04	9.033064487992e-04	9.462887721344e-04	7.843892220672e-04	8.204187757504e-04	8.142447005544e-04	9.133942564616e-04	8.130365582624e-04	9.238282670648e-04	7.457433504968e-04	9.686050703128e-04
24	  8	  -0.795685	0.332498	2		5.480710566984e-04	2.105430175392e-04	6.440604786568e-04	5.287753076032e-04	4.086298429160e-04	5.341957304656e-04	6.337603115208e-04	5.350218314360e-04	5.452391957368e-04	6.412511081704e-04	4.978846560608e-04	5.118921005736e-04
24	  8	  -0.636548	0.332498	2		3.877792042776e-04	1.715879530600e-04	4.673911427656e-04	4.290546409280e-04	3.248533302040e-04	2.927455329528e-04	3.620764143664e-04	4.501596616480e-04	4.173395089240e-04	3.508472100904e-04	3.423615693272e-04	4.409630315696e-04
24	  8	  -0.477411	0.332498	2		-2.859841852752e-04	1.898961670232e-04	-2.172471342072e-04	-3.278175854448e-04	-3.022328217096e-04	-2.881925817264e-04	-3.754327621592e-04	-2.516342989128e-04	-2.911606732792e-04	-3.698161715200e-04	-1.553601265040e-04	-2.809476965200e-04
24	  8	  -0.318274	0.332498	2		-9.643650506696e-04	2.037437734032e-04	-9.777701649840e-04	-9.508471526264e-04	-9.352278297328e-04	-1.025081604194e-03	-8.871798878104e-04	-9.997325184056e-04	-1.119583242855e-03	-9.478748534312e-04	-8.735995647448e-04	-9.267536894488e-04
24	  8	  -0.159137	0.332498	2		-1.922971861606e-03	2.164012650824e-04	-1.730569174406e-03	-1.888302378934e-03	-1.971280342930e-03	-1.993132573439e-03	-1.964907544466e-03	-1.904726833009e-03	-1.904471172413e-03	-1.942637966263e-03	-1.975534054901e-03	-1.954156573767e-03
24	  8	  0.000000	0.332498	2		-1.644139257663e-03	2.364333954192e-04	-1.593951643859e-03	-1.701443403207e-03	-1.672100668192e-03	-1.479041944731e-03	-1.668516964652e-03	-1.586158948675e-03	-1.724954285890e-03	-1.754668232910e-03	-1.681182333456e-03	-1.579374154135e-03
24	  8	  -1.909645	0.498747	3		5.623009112072e-04	2.931231013960e-04	6.033814086232e-04	5.745898017264e-04	7.984150754960e-04	5.029451436768e-04	5.033191817904e-04	5.381453712736e-04	3.972884153664e-04	5.317830307960e-04	6.084278679456e-04	5.647138123024e-04
24	  8	  -1.750508	0.498747	3		2.978551761032e-04	1.621618899976e-04	3.460757136256e-04	3.046725792952e-04	2.969718633432e-04	3.486609120264e-04	2.967148396648e-04	3.555191523368e-04	2.841716031976e-04	2.989916977560e-04	2.928796324304e-04	1.538937681248e-04
24	  8	  -1.591371	0.498747	3		4.337378983728e-04	1.662271237296e-04	4.448130305160e-04	5.320119025560e-04	5.007845035440e-04	4.441150985000e-04	3.376038482208e-04	4.492751272648e-04	3.952230087960e-04	4.174671458688e-04	3.646464574128e-04	4.514388610488e-04
24	  8	  -1.432234	0.498747	3		6.841386838248e-04	1.409836541472e-04	7.125466964240e-04	6.239577332712e-04	6.463960953632e-04	6.661324883288e-04	6.042306158776e-04	7.138429570344e-04	7.556404719264e-04	7.053856680776e-04	7.387545641024e-04	6.744995439984e-04
24	  8	  -1.273097	0.498747	3		6.187587225024e-04	1.978832048528e-04	7.280253911904e-04	5.736063435408e-04	5.102128599368e-04	5.842221376728e-04	6.288726501448e-04	5.920538417688e-04	5.865657022336e-04	7.392685845512e-04	6.311837759584e-04	6.135759341824e-04
24	  8	  -1.113960	0.498747	3		8.654771281656e-04	2.084910442112e-04	8.740542553600e-04	7.604060524752e-04	9.869754625136e-04	8.644242042872e-04	8.293971757984e-04	8.756801804856e-04	8.908032522048e-04	9.722960391352e-04	7.847825678240e-04	8.159520938784e-04
24	  8	  -0.954823	0.498747	3		1.038016434323e-03	1.434769663408e-04	1.070087452951e-03	1.006922195315e-03	9.451399227736e-04	1.005913596601e-03	9.904878175696e-04	1.067066042812e-03	1.094144471934e-03	1.029183538901e-03	1.099015583352e-03	1.072203722561e-03
24	  8	  -0.795685	0.498747	3		1.070734584970e-03	2.025307238608e-04	1.069351586037e-03	1.063469195867e-03	9.848937927480e-04	1.140013217198e-03	1.174727880709e-03	9.524567853424e-04	1.036179364428e-03	1.034952036732e-03	1.121006866718e-03	1.130295124686e-03
24	  8	  -0.636548	0.498747	3		2.253980663584e-04	1.760015977264e-04	3.758607108352e-04	1.795072419272e-04	1.856389562432e-04	1.646230156104e-04	2.275239328984e-04	1.933297516000e-04	2.092402559560e-04	2.639228934440e-04	1.987535502632e-04	2.555803555752e-04
24	  8	  -0.477411	0.498747	3		-7.474496628880e-04	1.193119801616e-04	-7.797469900968e-04	-7.773307285768e-04	-7.231130228888e-04	-7.673567402168e-04	-7.347869326056e-04	-7.440494603760e-04	-6.847283741824e-04	-6.834773643712e-04	-8.132023784280e-04	-7.667046386752e-04
24	  8	  -0.318274	0.498747	3		-1.625750305093e-03	2.152132130720e-04	-1.481287396574e-03	-1.534283400644e-03	-1.576478462785e-03	-1.662185110938e-03	-1.687417169222e-03	-1.720638312650e-03	-1.673787557620e-03	-1.674233967490e-03	-1.645934497150e-03	-1.601257177391e-03
24	  8	  -0.159137	0.498747	3		-2.524199511626e-03	2.371054388640e-04	-2.551430917340e-03	-2.375059123194e-03	-2.444296342472e-03	-2.573616225837e-03	-2.446220921796e-03	-2.538258507254e-03	-2.499123295252e-03	-2.631097709708e-03	-2.550973432906e-03	-2.631918640498e-03
24	  8	  0.000000	0.498747	3		-3.105213732892e-03	2.683270634192e-04	-3.111360671754e-03	-3.231145824483e-03	-2.990548268454e-03	-2.986144704294e-03	-3.253358445369e-03	-3.121297314886e-03	-3.033537066623e-03	-3.029087809603e-03	-3.145988094917e-03	-3.149669130074e-03
24	  8	  -1.909645	0.664995	4		5.283142520928e-04	2.024428946112e-04	4.111593240744e-04	4.949485942536e-04	5.616600341456e-04	5.675124611040e-04	5.546581005024e-04	5.570734371560e-04	5.626952179640e-04	6.348028289224e-04	5.286683383088e-04	4.099641829592e-04
24	  8	  -1.750508	0.664995	4		6.417220312288e-04	1.125984110976e-04	6.439560925304e-04	6.485151357280e-04	6.391270513856e-04	6.541052904104e-04	5.882709982712e-04	6.305176576552e-04	6.129418333240e-04	6.505364047216e-04	6.120863234472e-04	7.371635217392e-04
24	  8	  -1.591371	0.664995	4		7.144186652264e-04	1.760021443432e-04	7.173147071496e-04	7.789130066200e-04	6.944325291184e-04	5.876938578048e-04	7.254235598016e-04	8.043074377704e-04	6.560615450632e-04	7.104827797880e-04	7.606715498672e-04	7.088856785120e-04
24	  8	  -1.432234	0.664995	4		8.199140439432e-04	1.158940552720e-04	8.359775002904e-04	7.881223326616e-04	7.936302772536e-04	8.438748775888e-04	8.256691023816e-04	7.756275936360e-04	8.820021566568e-04	7.768514809520e-04	8.833082171608e-04	7.940768970064e-04
24	  8	  -1.273097	0.664995	4		7.660774216520e-04	1.815183450784e-04	8.157669660696e-04	7.347195580488e-04	7.502260349408e-04	7.389966330832e-04	8.984841238912e-04	7.698299944184e-04	7.516796543040e-04	6.528102860192e-04	7.471042210592e-04	8.011567431480e-04
24	  8	  -1.113960	0.664995	4		1.140194858498e-03	1.475923342896e-04	1.145252656083e-03	1.130505540634e-03	1.165582107519e-03	1.255303542286e-03	1.142184377590e-03	1.111622452626e-03	1.145166548177e-03	1.141105896493e-03	1.045784690893e-03	1.119440771914e-03
24	  8	  -0.954823	0.664995	4		1.052189549086e-03	9.448961309120e-05	1.028116151588e-03	1.075617499006e-03	9.858715479752e-04	1.057265847074e-03	1.055198789890e-03	1.046443023558e-03	1.086122624378e-03	1.086226892109e-03	1.082221487930e-03	1.018811625811e-03
24	  8	  -0.795685	0.664995	4		8.084584818832e-04	1.542708468424e-04	8.067760614896e-04	8.672837966336e-04	8.835338161392e-04	7.149756316120e-04	7.764408256632e-04	8.209120616632e-04	7.776328923472e-04	7.739128751856e-04	8.774617630096e-04	7.856550958576e-04
24	  8	  -0.636548	0.664995	4		2.022317275464e-04	8.780288437280e-05	2.040446594280e-04	2.054981188808e-04	2.474817602528e-04	2.129906560936e-04	1.632007071648e-04	1.767664061168e-04	2.066015160168e-04	2.140399912136e-04	2.404376187208e-04	1.512558400384e-04
24	  8	  -0.477411	0.664995	4		-5.657926239832e-04	1.006640058016e-04	-6.280697792352e-04	-5.346684909560e-04	-5.360264585296e-04	-6.102061653872e-04	-5.498881178048e-04	-5.701238655904e-04	-5.605648977656e-04	-5.116010467320e-04	-5.779868913672e-04	-5.787905287704e-04
24	  8	  -0.318274	0.664995	4		-2.165937370070e-03	2.119469370576e-04	-2.085569815733e-03	-2.200243701606e-03	-2.088718962761e-03	-2.221130811347e-03	-2.241832684879e-03	-2.302713587086e-03	-2.163269436488e-03	-2.101770274546e-03	-2.155811075510e-03	-2.098313353046e-03
24	  8	  -0.159137	0.664995	4		-2.133660459882e-03	1.670261398760e-04	-2.204939688072e-03	-2.148077087432e-03	-2.235714138570e-03	-2.146576796527e-03	-2.148365674963e-03	-2.091511816348e-03	-2.106471485778e-03	-2.042194440322e-03	-2.142015892834e-03	-2.070737580285e-03
24	  8	  0.000000	0.664995	4		-3.028107396634e-03	2.118860373344e-04	-2.932029620336e-03	-3.144355960194e-03	-2.983811120294e-03	-3.049906236290e-03	-2.913560687964e-03	-3.026204594339e-03	-2.999900722761e-03	-3.115583820850e-03	-3.083930405157e-03	-3.031790798927e-03
24	  8	  -1.909645	0.997493	6		4.696240562488e-04	1.973849148208e-04	4.641055883224e-04	5.573453694040e-04	3.812376419128e-04	4.791037600248e-04	4.634342037392e-04	3.961160614832e-04	4.831854699096e-04	3.848489146208e-04	4.989646947464e-04	5.878988560184e-04
24	  8	  -1.750508	0.997493	6		5.601702358232e-04	2.535338968496e-04	6.748439125824e-04	5.370831003248e-04	6.187737740688e-04	4.976211621616e-04	4.982428645824e-04	6.147170055936e-04	5.249207888816e-04	6.800191889576e-04	3.929295277112e-04	5.625510333680e-04
24	  8	  -1.591371	0.997493	6		9.857754979472e-04	9.754275391280e-05	9.600814592864e-04	9.348955259272e-04	9.995314303088e-04	9.870700656600e-04	1.001935511730e-03	9.918278282816e-04	1.011682858619e-03	9.881946401608e-04	9.360557089376e-04	1.046479953635e-03
24	  8	  -1.432234	0.997493	6		1.038221369495e-03	1.559316693376e-04	1.106879331032e-03	1.046357300052e-03	1.140440853741e-03	9.596652409608e-04	1.000228043833e-03	1.035932254426e-03	1.050525784393e-03	1.027850338219e-03	1.038630874659e-03	9.757036728680e-04
24	  8	  -1.273097	0.997493	6		1.160992323085e-03	2.196819284200e-04	1.238688552663e-03	1.090683292818e-03	1.211425826806e-03	1.159188093250e-03	1.100656087232e-03	1.231577274134e-03	1.208997038458e-03	9.949618222616e-04	1.175412368719e-03	1.198332877581e-03
24	  8	  -1.113960	0.997493	6		1.163386128726e-03	9.194416395680e-05	1.135020408583e-03	1.164034625364e-03	1.188471331602e-03	1.143369177576e-03	1.108603676396e-03	1.151035065350e-03	1.222236022012e-03	1.172618033654e-03	1.156624142944e-03	1.191848804542e-03
24	  8	  -0.954823	0.997493	6		1.353321276215e-03	7.155402421760e-05	1.385053443168e-03	1.359863302166e-03	1.328607870400e-03	1.368057607707e-03	1.314978787732e-03	1.381426322417e-03	1.317460721686e-03	1.364107609407e-03	1.364710749152e-03	1.348946352161e-03
24	  8	  -0.795685	0.997493	6		8.337487537032e-04	1.527882967664e-04	8.556262462120e-04	8.475842361072e-04	7.802914235048e-04	8.771317994312e-04	7.498088656096e-04	9.100318512328e-04	7.997418474720e-04	9.019037324528e-04	8.235409002272e-04	7.918266393952e-04
24	  8	  -0.636548	0.997493	6		-3.863514673352e-04	1.633632199528e-04	-3.998002479520e-04	-4.554674591544e-04	-3.525175926136e-04	-3.867453750848e-04	-2.761592710792e-04	-4.393335484376e-04	-4.523985940664e-04	-3.393188649656e-04	-3.495291301672e-04	-4.122445867560e-04
24	  8	  -0.477411	0.997493	6		-1.213142313496e-03	2.150790374832e-04	-1.244526353202e-03	-1.199875588563e-03	-1.165741481297e-03	-1.122026491562e-03	-1.170950539513e-03	-1.386265504802e-03	-1.194369670528e-03	-1.194089996464e-03	-1.285309459558e-03	-1.168268052547e-03
24	  8	  -0.318274	0.997493	6		-2.210144219594e-03	1.598142554096e-04	-2.235004978230e-03	-2.195005960230e-03	-2.232615760018e-03	-2.152595452653e-03	-2.223391224806e-03	-2.226983811062e-03	-2.091317397591e-03	-2.258626708034e-03	-2.194823190331e-03	-2.291077716825e-03
24	  8	  -0.159137	0.997493	6		-2.576439312484e-03	2.075943989216e-04	-2.676710133208e-03	-2.677153982974e-03	-2.462421921845e-03	-2.528102590830e-03	-2.601891926418e-03	-2.530372873375e-03	-2.638727506935e-03	-2.570768835115e-03	-2.501157274047e-03	-2.577086077785e-03
24	  8	  0.000000	0.997493	6		-2.970960272340e-03	3.341460733520e-04	-3.062266105501e-03	-2.915262062353e-03	-2.954836742730e-03	-2.917558677835e-03	-3.172717926286e-03	-3.024072010025e-03	-3.081318829997e-03	-2.933538717076e-03	-2.756129609535e-03	-2.891902039757e-03
24	  8	  -1.909645	1.329991	8		1.128427890923e-03	1.132106941808e-04	1.092411406840e-03	1.099873416542e-03	1.124964565318e-03	1.152922294833e-03	1.118723884366e-03	1.208685309278e-03	1.138420926303e-03	1.155946890879e-03	1.064213050614e-03	1.128117161952e-03
24	  8	  -1.750508	1.329991	8		1.053666906686e-03	1.041182426528e-04	1.002230593315e-03	1.055400659856e-03	1.071168142810e-03	1.009899667766e-03	1.068572567916e-03	1.064386893207e-03	1.132434495967e-03	1.037758265133e-03	1.035126475914e-03	1.059691303442e-03
24	  8	  -1.591371	1.329991	8		9.548429129776e-04	1.284276632880e-04	9.616916801344e-04	1.010511315820e-03	8.757780725584e-04	8.982619306968e-04	9.624541644424e-04	9.709513079912e-04	1.017860366507e-03	9.709394238808e-04	9.207698745704e-04	9.592109939432e-04
24	  8	  -1.432234	1.329991	8		1.232833070494e-03	1.350521745600e-04	1.254682200433e-03	1.254153249888e-03	1.205058286165e-03	1.229030929347e-03	1.163782516624e-03	1.212085535623e-03	1.200023659443e-03	1.254924651507e-03	1.214720105591e-03	1.339869568008e-03
24	  8	  -1.273097	1.329991	8		1.614104308966e-03	1.537773272144e-04	1.569578131443e-03	1.542843588868e-03	1.697173340398e-03	1.628181420598e-03	1.620573885512e-03	1.620532984583e-03	1.629135171582e-03	1.597582028166e-03	1.693574423843e-03	1.541868114670e-03
24	  8	  -1.113960	1.329991	8		1.407923781679e-03	1.349524688880e-04	1.468369150230e-03	1.452915686710e-03	1.430417800278e-03	1.319377925142e-03	1.389664351151e-03	1.377293057573e-03	1.404995925274e-03	1.357276816794e-03	1.425740765501e-03	1.453186339675e-03
24	  8	  -0.954823	1.329991	8		1.296097807006e-03	1.257720282000e-04	1.245623376986e-03	1.310356328529e-03	1.291783954886e-03	1.324104401448e-03	1.243374364062e-03	1.303892090530e-03	1.355620645539e-03	1.224242687650e-03	1.335500587546e-03	1.326479636725e-03
24	  8	  -0.795685	1.329991	8		3.640013311936e-04	1.111148093032e-04	4.076424284856e-04	3.589871560896e-04	3.644798630656e-04	3.057791792520e-04	3.312166401384e-04	3.734788085248e-04	3.438018538544e-04	3.416692326376e-04	3.696111940640e-04	4.433469565928e-04
24	  8	  -0.636548	1.329991	8		-5.948117580088e-04	1.847924543960e-04	-5.912611651472e-04	-6.492502046280e-04	-6.103641806952e-04	-5.218173816096e-04	-6.337100258504e-04	-6.263887088544e-04	-4.999910150696e-04	-6.760017053936e-04	-4.988189602496e-04	-6.405142318216e-04
24	  8	  -0.477411	1.329991	8		-1.910531527482e-03	1.334688378792e-04	-1.896104191317e-03	-1.964050939818e-03	-1.976576634575e-03	-1.909973478626e-03	-1.827763810297e-03	-1.913227782886e-03	-1.925327208796e-03	-1.902022426018e-03	-1.846475957162e-03	-1.943792847629e-03
24	  8	  -0.318274	1.329991	8		-2.219318147008e-03	2.502972696072e-04	-2.073706825806e-03	-2.229362906483e-03	-2.243985223398e-03	-2.343834854735e-03	-2.209247754972e-03	-2.157717092158e-03	-2.299181987429e-03	-2.215529263818e-03	-2.106043218050e-03	-2.314572346306e-03
24	  8	  -0.159137	1.329991	8		-2.293375575457e-03	1.431292573208e-04	-2.283365433508e-03	-2.342527033679e-03	-2.316814074850e-03	-2.245786895434e-03	-2.255266072582e-03	-2.309092987236e-03	-2.397904660986e-03	-2.262015877497e-03	-2.289302948944e-03	-2.231679769851e-03
24	  8	  0.000000	1.329991	8		-1.928345143190e-03	2.368407610128e-04	-2.061464234730e-03	-1.831615584402e-03	-1.769775704908e-03	-1.949657768356e-03	-1.997114219391e-03	-1.978925782162e-03	-1.953118170214e-03	-1.893877995608e-03	-1.907788121573e-03	-1.940113849022e-03
24	  8	  -1.909645	1.662489	10	8.673734625464e-04	1.640567013856e-04	8.018816100720e-04	8.833046014944e-04	8.496053328896e-04	8.181161951488e-04	7.921860587768e-04	8.691117670120e-04	9.027607845424e-04	9.800498991560e-04	8.556870805872e-04	9.210312942472e-04
24	  8	  -1.750508	1.662489	10	1.103745503113e-03	1.449740851768e-04	1.126072161640e-03	1.107125249394e-03	1.004901970352e-03	1.126253406240e-03	1.138438029028e-03	1.138145073175e-03	1.164374943910e-03	1.054112046499e-03	1.046554407302e-03	1.131477742050e-03
24	  8	  -1.591371	1.662489	10	1.257326730974e-03	1.413030267368e-04	1.269104264167e-03	1.300634937097e-03	1.337440832708e-03	1.272485387370e-03	1.260259699898e-03	1.187445570966e-03	1.220181000392e-03	1.284824837252e-03	1.177004116072e-03	1.263886665352e-03
24	  8	  -1.432234	1.662489	10	1.416633713692e-03	1.931002401984e-04	1.445695366970e-03	1.365319109049e-03	1.376419445531e-03	1.417388205555e-03	1.570224872142e-03	1.453867138983e-03	1.373334010497e-03	1.393429917406e-03	1.444429024981e-03	1.326230041192e-03
24	  8	  -1.273097	1.662489	10	1.689645526028e-03	1.454539970448e-04	1.728434784180e-03	1.668979944469e-03	1.624235280136e-03	1.706026855036e-03	1.757889675583e-03	1.729410309887e-03	1.682137391401e-03	1.591426562543e-03	1.685550453630e-03	1.722364002646e-03
24	  8	  -1.113960	1.662489	10	1.352388247466e-03	1.581974167312e-04	1.397487046449e-03	1.327783227843e-03	1.309092266800e-03	1.336887842556e-03	1.451900171102e-03	1.265871291031e-03	1.350768863290e-03	1.375501302287e-03	1.303693318059e-03	1.404897146775e-03
24	  8	  -0.954823	1.662489	10	1.010879768602e-03	1.298425751088e-04	9.861792555624e-04	1.056784327645e-03	9.323495470896e-04	1.076007507402e-03	1.025444304046e-03	1.020621425602e-03	1.002876336112e-03	9.448745668408e-04	1.032445040667e-03	1.031215378126e-03
24	  8	  -0.795685	1.662489	10	1.771597418792e-04	1.409486483768e-04	2.352199091984e-04	8.432163727120e-05	2.092824453936e-04	1.888721008216e-04	1.905512084560e-04	1.946310909032e-04	2.252727027552e-04	1.030723494504e-04	1.864558508336e-04	1.539181229400e-04
24	  8	  -0.636548	1.662489	10	-1.087950516338e-03	1.441143253736e-04	-9.972063230984e-04	-1.124306566312e-03	-1.135963254909e-03	-1.168231668318e-03	-1.114893513652e-03	-1.100220078457e-03	-1.054579041758e-03	-1.063694852506e-03	-1.042150200425e-03	-1.078259665486e-03
24	  8	  -0.477411	1.662489	10	-2.215039677370e-03	1.313635490400e-04	-2.219438550314e-03	-2.271110038067e-03	-2.178772283106e-03	-2.226334561768e-03	-2.253721219723e-03	-2.191077985744e-03	-2.198528059826e-03	-2.288042628965e-03	-2.186199455406e-03	-2.137171990016e-03
24	  8	  -0.318274	1.662489	10	-2.145263611554e-03	8.826286048800e-05	-2.161358614840e-03	-2.099995417485e-03	-2.176097750914e-03	-2.120411554196e-03	-2.176480110519e-03	-2.119583952528e-03	-2.166891450101e-03	-2.177948160258e-03	-2.105284713819e-03	-2.148584393182e-03
24	  8	  -0.159137	1.662489	10	-1.520230493143e-03	1.145168946064e-04	-1.561717901023e-03	-1.463476417849e-03	-1.488963480174e-03	-1.463925107980e-03	-1.566733155522e-03	-1.558927236210e-03	-1.489464704715e-03	-1.529118846722e-03	-1.542711024684e-03	-1.537267058090e-03
24	  8	  0.000000	1.662489	10	-1.185960773687e-03	1.875950825064e-04	-1.080517221316e-03	-1.208124047607e-03	-1.184003418882e-03	-1.144472706177e-03	-1.107579773949e-03	-1.172794563973e-03	-1.197801042498e-03	-1.242138511911e-03	-1.310414460572e-03	-1.211761989218e-03
28	 10	  -1.782335	0.178394	1		2.117857445875e-05	3.055188964863e-04	2.417589249613e-04	2.247061133000e-05	-2.225762009500e-05	-2.437660587500e-07	1.646978617500e-06	1.854577501313e-04	-5.473881346375e-05	-2.400393127625e-05	-4.448651349750e-05	-9.381787726250e-05
28	 10	  -1.655026	0.178394	1		3.657973079600e-04	2.061259567100e-04	3.408356476875e-04	3.812966931525e-04	2.570266502925e-04	2.920462410738e-04	4.057280916438e-04	5.131248989063e-04	3.060387842725e-04	3.852604673875e-04	4.084568811750e-04	3.681587264112e-04
28	 10	  -1.527716	0.178394	1		3.777901471013e-04	1.980752032350e-04	3.324976188788e-04	4.317255681688e-04	4.247628973338e-04	4.091616905875e-04	2.936935860725e-04	4.348005255163e-04	3.275909943300e-04	4.410540324075e-04	4.305691151838e-04	2.520454389300e-04
28	 10	  -1.400406	0.178394	1		2.682323967988e-04	1.344791026312e-04	2.486327549500e-04	2.608999091388e-04	2.757165362650e-04	3.610920489488e-04	2.244864683413e-04	2.400268137563e-04	1.935381096138e-04	3.123519788738e-04	2.954057276975e-04	2.701736167988e-04
28	 10	  -1.273097	0.178394	1		5.844164989138e-04	1.787470522950e-04	6.598800605925e-04	6.555460695163e-04	5.783571740850e-04	6.528200128288e-04	5.869506246813e-04	4.628512638300e-04	5.416559065800e-04	5.728313964563e-04	6.030447427425e-04	5.302277402275e-04
28	 10	  -1.145787	0.178394	1		2.372300623050e-04	2.091415999363e-04	1.710071739113e-04	7.448617542750e-05	2.660905236025e-04	3.157131184175e-04	2.790594360288e-04	2.821737247038e-04	2.643555954663e-04	3.000001329563e-04	1.900075085313e-04	2.294072340050e-04
28	 10	  -1.018477	0.178394	1		8.102645565013e-04	3.070519869938e-04	9.208819510513e-04	7.939090368300e-04	7.775336340688e-04	9.211188783938e-04	8.586380603338e-04	7.824738587813e-04	7.457022352650e-04	8.942323999888e-04	8.490094517700e-04	5.591460621338e-04
28	 10	  -0.891168	0.178394	1		8.609891816700e-04	1.826264279063e-04	7.737044803175e-04	8.375409222163e-04	9.843944506613e-04	7.893558560688e-04	8.917595163488e-04	8.023491178325e-04	8.755082147250e-04	8.585611539063e-04	9.221752131975e-04	8.745428890238e-04
28	 10	  -0.763858	0.178394	1		4.038322873025e-04	1.498341852650e-04	4.506156220325e-04	3.581036164375e-04	4.350656317813e-04	3.787500059138e-04	4.686684406838e-04	3.724011534075e-04	4.709878886613e-04	4.123998689800e-04	3.811520266150e-04	3.101786209150e-04
28	 10	  -0.636548	0.178394	1		5.323135342688e-04	2.971961740050e-04	5.894244957488e-04	4.508137201700e-04	5.603055170425e-04	4.176617379900e-04	6.961789730138e-04	5.082911758175e-04	6.996586771338e-04	5.247954066350e-04	4.606760919838e-04	4.153295507563e-04
28	 10	  -0.509239	0.178394	1		-5.135949300125e-05	1.173639617113e-04	-9.824584212625e-05	-7.821140543750e-06	-1.057970834175e-04	-1.069760742550e-04	-5.411103901250e-06	-2.699035529750e-05	-1.571209773750e-05	-3.610042868250e-05	-7.665881263625e-05	-3.388198781125e-05
28	 10	  -0.381929	0.178394	1		-3.164040726125e-04	1.327428326988e-04	-3.242642597875e-04	-3.219385797250e-04	-3.894477401912e-04	-2.498592275963e-04	-2.698406627325e-04	-2.796625944650e-04	-3.890268281975e-04	-3.374413500400e-04	-3.051716463438e-04	-2.973878370463e-04
28	 10	  -0.254619	0.178394	1		-1.028442380576e-03	1.873421798363e-04	-1.178353935951e-03	-9.440769197350e-04	-9.884835380950e-04	-9.909852120938e-04	-1.020137501463e-03	-1.017715262523e-03	-1.007463664086e-03	-1.057645631775e-03	-1.088112761344e-03	-9.914493714900e-04
28	 10	  -0.127310	0.178394	1		-1.299385013600e-03	1.670468064213e-04	-1.311169948800e-03	-1.396713171600e-03	-1.277253139154e-03	-1.225365266730e-03	-1.342326648724e-03	-1.338296052555e-03	-1.247554819195e-03	-1.358004063971e-03	-1.228802810579e-03	-1.268364209888e-03
28	 10	  0.000000	0.178394	1		-5.867041425963e-04	2.685030960838e-04	-6.421334886163e-04	-6.408246438550e-04	-5.424833071588e-04	-7.305015721175e-04	-5.820889953538e-04	-5.991551661163e-04	-6.800687341775e-04	-5.321282402550e-04	-5.175382217338e-04	-4.001190541763e-04
28	 10	  -1.782335	0.356788	2		5.552418831125e-05	2.593804720388e-04	-5.695586448875e-05	6.352800534500e-05	1.379625414375e-04	-1.944374842875e-05	1.246703450075e-04	1.546304377625e-04	-8.535073690250e-05	1.535993928750e-06	6.928425840250e-05	1.653806510488e-04
28	 10	  -1.655026	0.356788	2		2.815226159713e-04	2.308722857125e-04	4.103983702550e-04	1.794385770838e-04	1.437711233475e-04	2.978380283075e-04	2.270674512675e-04	3.698168213963e-04	2.924381608988e-04	2.903231452500e-04	3.260535613038e-04	2.780809157975e-04
28	 10	  -1.527716	0.356788	2		6.532489864113e-04	2.123530072713e-04	5.932852531863e-04	7.429317455413e-04	6.780216155813e-04	6.835844601813e-04	5.445769537713e-04	6.695485927000e-04	6.889803094088e-04	7.455102310688e-04	5.305204452113e-04	6.555302586638e-04
28	 10	  -1.400406	0.356788	2		7.417472157400e-04	1.483869252713e-04	7.329017909438e-04	6.915782227525e-04	6.672334956500e-04	7.919111875025e-04	8.321849268600e-04	7.972941256950e-04	7.199237105775e-04	7.366835974263e-04	6.974558308900e-04	7.503052642975e-04
28	 10	  -1.273097	0.356788	2		1.166626046913e-03	9.393411862125e-05	1.162991029576e-03	1.109959126294e-03	1.139927135286e-03	1.127286902879e-03	1.173721172378e-03	1.172050222816e-03	1.171836342656e-03	1.205046520594e-03	1.213402445625e-03	1.190039575826e-03
28	 10	  -1.145787	0.356788	2		7.933117957513e-04	2.669272074413e-04	9.512616860788e-04	7.762655032738e-04	7.703023337025e-04	7.932291125125e-04	7.811676603738e-04	8.050500623888e-04	7.465566483525e-04	8.347270265250e-04	8.837930209513e-04	5.907648985487e-04
28	 10	  -1.018477	0.356788	2		8.507395352650e-04	1.206191245775e-04	8.633172978675e-04	8.728737065013e-04	8.820139817138e-04	8.542182507563e-04	8.775778867900e-04	9.188201699975e-04	7.855168472625e-04	7.846286418113e-04	8.349640787975e-04	8.334644863475e-04
28	 10	  -0.891168	0.356788	2		1.184696316122e-03	1.986883224363e-04	1.152146701956e-03	1.157145512833e-03	1.221020448788e-03	1.178217033093e-03	1.217467321865e-03	1.180830901439e-03	1.193327759854e-03	1.147619429755e-03	1.062296030900e-03	1.336892021945e-03
28	 10	  -0.763858	0.356788	2		4.300862078788e-04	1.458341140600e-04	4.216803805200e-04	4.922836366488e-04	3.386859903912e-04	3.939997004825e-04	3.965318838288e-04	4.729318246875e-04	4.969386497750e-04	4.085455802738e-04	4.709220000988e-04	4.083424380875e-04
28	 10	  -0.636548	0.356788	2		2.105309921138e-04	2.421308992313e-04	5.509545858250e-05	3.673981453638e-04	2.023967661788e-04	1.854425459100e-04	1.412090853350e-04	2.439194367525e-04	2.245466293438e-04	2.768319953925e-04	2.546658901263e-04	1.538039705550e-04
28	 10	  -0.509239	0.356788	2		1.181890510850e-04	2.956197327875e-04	1.765727921975e-04	6.520575157875e-05	2.531570912963e-04	2.078818118225e-04	2.418363130900e-04	4.942297349250e-05	-4.782255292250e-05	4.817403386750e-05	1.677187604450e-04	1.974353718375e-05
28	 10	  -0.381929	0.356788	2		-8.798611326963e-04	1.755656257575e-04	-8.545739853275e-04	-9.792772205600e-04	-8.227264213025e-04	-8.869190926875e-04	-9.009529672950e-04	-9.684935320400e-04	-9.085935047063e-04	-7.868393358213e-04	-8.346888964475e-04	-8.555463683725e-04
28	 10	  -0.254619	0.356788	2		-1.631777063025e-03	2.396740018263e-04	-1.519835046496e-03	-1.725695627861e-03	-1.528316709969e-03	-1.627901173441e-03	-1.636398700621e-03	-1.736073310699e-03	-1.634261512300e-03	-1.523836379014e-03	-1.662981531856e-03	-1.722470631986e-03
28	 10	  -0.127310	0.356788	2		-2.239740005561e-03	1.888216249213e-04	-2.318538154354e-03	-2.278219864238e-03	-2.168728832561e-03	-2.205370781140e-03	-2.255242014284e-03	-2.202735489701e-03	-2.343750706500e-03	-2.149129423755e-03	-2.187562740000e-03	-2.288122053885e-03
28	 10	  0.000000	0.356788	2		-2.916934923295e-03	2.626509027925e-04	-2.848227024643e-03	-2.793632684315e-03	-2.968882149481e-03	-2.919861750901e-03	-2.863403589514e-03	-3.066799502588e-03	-3.023244541648e-03	-2.797045174894e-03	-2.971877240521e-03	-2.916375573245e-03
28	 10	  -1.782335	0.535182	3		8.166230202088e-04	1.114975900663e-04	8.154003771475e-04	7.477964752950e-04	8.209055701563e-04	8.403275423250e-04	7.878999867163e-04	8.284385476425e-04	8.502118693850e-04	7.732158322388e-04	8.182200868888e-04	8.838139154938e-04
28	 10	  -1.655026	0.535182	3		5.093070441125e-04	1.361121443463e-04	5.289473410663e-04	6.041735645750e-04	4.911374063013e-04	5.144720419200e-04	4.756773896750e-04	4.939773030488e-04	4.502023583975e-04	5.613974556950e-04	4.531238212213e-04	5.199617544200e-04
28	 10	  -1.527716	0.535182	3		6.509555370875e-04	1.974175993438e-04	6.814632689063e-04	7.706066451638e-04	6.803823144838e-04	5.415776199163e-04	7.031678226900e-04	6.459009882113e-04	6.105215293575e-04	6.204683622600e-04	5.612767877300e-04	6.941900273513e-04
28	 10	  -1.400406	0.535182	3		1.003325020285e-03	2.194344937438e-04	9.325298584625e-04	1.092023243324e-03	1.111104651508e-03	1.112099633669e-03	9.889047804325e-04	9.891028389288e-04	1.007413162335e-03	8.989002893138e-04	9.624113282038e-04	9.387604214788e-04
28	 10	  -1.273097	0.535182	3		1.068397321398e-03	2.522183828925e-04	1.046665494434e-03	9.433173861775e-04	1.183810308959e-03	1.058988477918e-03	9.821024116050e-04	9.496684778138e-04	1.150244887761e-03	1.169110299183e-03	1.119645536605e-03	1.080419932319e-03
28	 10	  -1.145787	0.535182	3		9.952371830213e-04	1.024419657400e-04	1.037193130055e-03	9.579208803213e-04	1.038031260199e-03	9.774758356700e-04	1.021151542656e-03	1.030642449530e-03	9.886851186563e-04	9.683572021775e-04	9.347265795325e-04	9.981878290125e-04
28	 10	  -1.018477	0.535182	3		1.220537348081e-03	1.599590362100e-04	1.190667400730e-03	1.199986658589e-03	1.188956521619e-03	1.114393398921e-03	1.259301278358e-03	1.329063051654e-03	1.237015437296e-03	1.246796901319e-03	1.237033696296e-03	1.202159132428e-03
28	 10	  -0.891168	0.535182	3		7.441092083888e-04	1.921432541513e-04	8.246721616063e-04	7.005005455675e-04	7.249071562650e-04	8.497448474100e-04	6.420083940450e-04	6.503118833125e-04	7.782134106325e-04	7.449917487450e-04	7.605219904463e-04	7.652199506625e-04
28	 10	  -0.763858	0.535182	3		1.152328744186e-03	2.322638749763e-04	1.243898237019e-03	1.193172473065e-03	1.175092825696e-03	1.314817238106e-03	1.079848079659e-03	1.089230043969e-03	1.059944886740e-03	1.130385365085e-03	1.153232987526e-03	1.083665301394e-03
28	 10	  -0.636548	0.535182	3		2.239023761450e-04	2.677348630738e-04	7.902204137125e-05	1.149040179363e-04	2.966103436000e-04	3.629623135138e-04	2.960263691263e-04	2.374475654350e-04	2.813550704263e-04	2.719966698363e-04	1.450995857225e-04	1.535997820800e-04
28	 10	  -0.509239	0.535182	3		-4.800948399975e-04	2.211454341188e-04	-4.962030955700e-04	-5.519584392175e-04	-4.046917588538e-04	-5.004024793763e-04	-3.623342711838e-04	-4.847499372113e-04	-4.757188315988e-04	-5.297562880425e-04	-3.839176488738e-04	-6.112156440413e-04
28	 10	  -0.381929	0.535182	3		-1.540441433146e-03	2.096389630838e-04	-1.628459161274e-03	-1.517964522461e-03	-1.586639104445e-03	-1.422386660189e-03	-1.516725184428e-03	-1.597435328009e-03	-1.594245468696e-03	-1.613614517394e-03	-1.446155899649e-03	-1.480788489724e-03
28	 10	  -0.254619	0.535182	3		-2.458951773140e-03	1.848178478600e-04	-2.394505764136e-03	-2.474775307236e-03	-2.370745453568e-03	-2.407239749301e-03	-2.538733507835e-03	-2.410903158181e-03	-2.492195793894e-03	-2.566870961984e-03	-2.438963192969e-03	-2.494584836290e-03
28	 10	  -0.127310	0.535182	3		-2.532422220819e-03	2.817372865538e-04	-2.427515819830e-03	-2.529684197279e-03	-2.608203591204e-03	-2.570536808200e-03	-2.570210447795e-03	-2.717354935808e-03	-2.436068138425e-03	-2.441688334304e-03	-2.600825064436e-03	-2.422134869706e-03
28	 10	  0.000000	0.535182	3		-3.708668938435e-03	3.761368186763e-04	-3.597288338106e-03	-3.625428841028e-03	-3.709322934973e-03	-3.785860606351e-03	-3.980295415455e-03	-3.578338859606e-03	-3.605711558364e-03	-3.626181299223e-03	-3.862566911608e-03	-3.715694620839e-03
28	 10	  -1.782335	0.713576	4		5.047545252400e-04	3.584289245475e-04	4.610428384138e-04	4.615207016700e-04	3.632286426513e-04	3.963498247813e-04	5.048543743413e-04	4.979888558013e-04	6.154526930413e-04	4.718171631900e-04	8.086426167388e-04	4.666475429725e-04
28	 10	  -1.655026	0.713576	4		7.903112017850e-04	3.357381721425e-04	6.196122578125e-04	6.644055333213e-04	9.486062448725e-04	9.354037325663e-04	7.123026129950e-04	8.283978216638e-04	8.147705053138e-04	9.155886345175e-04	6.900664844638e-04	7.739581855188e-04
28	 10	  -1.527716	0.713576	4		7.157121629138e-04	1.871340933050e-04	6.069335049213e-04	7.139342744738e-04	7.027651901175e-04	7.419245875100e-04	6.390368667250e-04	7.853310835600e-04	8.321082726950e-04	7.462907937088e-04	6.872581169250e-04	7.015389433062e-04
28	 10	  -1.400406	0.713576	4		1.022825418463e-03	2.490037381888e-04	1.045968197639e-03	9.555649659975e-04	9.776874466688e-04	9.673134985175e-04	1.092631012158e-03	1.029957057123e-03	1.184779637225e-03	9.105658190625e-04	9.458875170113e-04	1.117899039230e-03
28	 10	  -1.273097	0.713576	4		1.255386762580e-03	2.091235199225e-04	1.186940128595e-03	1.293461207790e-03	1.259293804180e-03	1.217387549255e-03	1.360490006400e-03	1.238321338995e-03	1.370712193431e-03	1.265005387555e-03	1.232308559000e-03	1.129947444593e-03
28	 10	  -1.145787	0.713576	4		1.690073712311e-03	2.608307183400e-04	1.838141777783e-03	1.695632318901e-03	1.523305146623e-03	1.675943252399e-03	1.689961856716e-03	1.716327020250e-03	1.633913925808e-03	1.643694263058e-03	1.826340413086e-03	1.657477148490e-03
28	 10	  -1.018477	0.713576	4		2.011830954940e-03	3.054148309975e-04	1.801236301381e-03	2.067795623608e-03	2.087766407260e-03	1.957033968543e-03	2.103186592839e-03	2.154743530498e-03	1.942693594998e-03	1.906439494006e-03	2.051402575685e-03	2.046011455779e-03
28	 10	  -0.891168	0.713576	4		1.304165445635e-03	2.300986278575e-04	1.262445908205e-03	1.259818762443e-03	1.328852178223e-03	1.178242222104e-03	1.225859084989e-03	1.279219092891e-03	1.462776067909e-03	1.349635387671e-03	1.369047208076e-03	1.325758542639e-03
28	 10	  -0.763858	0.713576	4		1.227346668543e-03	2.257038871663e-04	1.363132735979e-03	1.207621480453e-03	1.261779717779e-03	1.272433302515e-03	1.091221993958e-03	1.190601334383e-03	1.317167434480e-03	1.226001131600e-03	1.186352557579e-03	1.157154991896e-03
28	 10	  -0.636548	0.713576	4		4.146790222275e-04	2.123675760313e-04	3.245128981162e-04	5.859344428600e-04	4.410305107313e-04	4.723852751575e-04	3.784157617050e-04	4.090272587000e-04	3.552149597513e-04	3.562490822413e-04	3.994185656600e-04	4.246014709563e-04
28	 10	  -0.509239	0.713576	4		-2.964819311763e-04	2.888938499500e-04	-2.754179223325e-04	-3.947630624238e-04	-2.091906902188e-04	-1.955368983188e-04	-4.148040074850e-04	-1.652056997975e-04	-3.954989746013e-04	-4.060986556463e-04	-3.181163679975e-04	-1.901870329413e-04
28	 10	  -0.381929	0.713576	4		-1.435991328171e-03	2.599870480313e-04	-1.338705088991e-03	-1.408748849719e-03	-1.461405982221e-03	-1.395784273805e-03	-1.364479406901e-03	-1.343751260350e-03	-1.622415061088e-03	-1.395138080587e-03	-1.524381936311e-03	-1.505103346544e-03
28	 10	  -0.254619	0.713576	4		-2.555410253769e-03	2.624698792225e-04	-2.559741120394e-03	-2.609042490148e-03	-2.557496708498e-03	-2.344509785985e-03	-2.653134829074e-03	-2.630277411640e-03	-2.470377264309e-03	-2.631576293234e-03	-2.527801760448e-03	-2.570144873960e-03
28	 10	  -0.127310	0.713576	4		-3.510959657573e-03	1.845033774275e-04	-3.500212298456e-03	-3.636110106168e-03	-3.450301842098e-03	-3.573741098055e-03	-3.540985529576e-03	-3.514115129903e-03	-3.448971156209e-03	-3.426297533629e-03	-3.474086701411e-03	-3.544775182624e-03
28	 10	  0.000000	0.713576	4		-4.489446698285e-03	2.115668383975e-04	-4.429493066371e-03	-4.462589079911e-03	-4.563474541580e-03	-4.396332113256e-03	-4.533016602775e-03	-4.634054008154e-03	-4.428703574840e-03	-4.430935046871e-03	-4.489752675880e-03	-4.526116267205e-03
28	 10	  -1.782335	1.070365	6		1.981894755048e-03	1.997595887775e-04	2.018888889705e-03	1.900075815673e-03	2.081051284019e-03	1.965306637339e-03	2.024741414541e-03	2.071690240679e-03	1.995935697810e-03	1.966152133548e-03	1.925804883696e-03	1.869300553466e-03
28	 10	  -1.655026	1.070365	6		1.498614215666e-03	1.331293613138e-04	1.448837201365e-03	1.437119974621e-03	1.456096382744e-03	1.490792072079e-03	1.464927122259e-03	1.515497888925e-03	1.506775848120e-03	1.560629590194e-03	1.566414425794e-03	1.539051643355e-03
28	 10	  -1.527716	1.070365	6		1.028442343338e-03	1.568404963113e-04	1.112390226855e-03	9.425013013738e-04	1.012555758031e-03	1.107716930704e-03	9.923819270912e-04	1.022742330403e-03	1.027411396953e-03	9.845322880925e-04	1.003812988456e-03	1.078378290221e-03
28	 10	  -1.400406	1.070365	6		1.775118943710e-03	1.436837035800e-04	1.835620148619e-03	1.700408571788e-03	1.821818977759e-03	1.727047153035e-03	1.745673128904e-03	1.820331716140e-03	1.733640998076e-03	1.748436676604e-03	1.836955734406e-03	1.781256336575e-03
28	 10	  -1.273097	1.070365	6		1.366268802115e-03	1.641771294850e-04	1.488731087454e-03	1.337967726905e-03	1.294489922253e-03	1.354037744288e-03	1.400514568068e-03	1.340930558376e-03	1.394914000614e-03	1.290222880443e-03	1.384267521271e-03	1.376612010279e-03
28	 10	  -1.145787	1.070365	6		1.564244040929e-03	1.971392997500e-04	1.625769152898e-03	1.504333067805e-03	1.593485460645e-03	1.612505649525e-03	1.569767256291e-03	1.621934337655e-03	1.468413168979e-03	1.588211287231e-03	1.621270322693e-03	1.436750709170e-03
28	 10	  -1.018477	1.070365	6		1.397408379421e-03	1.818926839850e-04	1.508505090740e-03	1.483198741390e-03	1.422739731589e-03	1.358173400580e-03	1.343320192989e-03	1.306898003488e-03	1.432791436019e-03	1.393616723890e-03	1.357666831053e-03	1.367173643678e-03
28	 10	  -0.891168	1.070365	6		1.401122478649e-03	1.369846374475e-04	1.474516965284e-03	1.421769660950e-03	1.373369657543e-03	1.406748590684e-03	1.432351433760e-03	1.391816357660e-03	1.444914423390e-03	1.410092381775e-03	1.342469616694e-03	1.313175702353e-03
28	 10	  -0.763858	1.070365	6		8.209799479525e-04	1.673525713950e-04	7.535048008800e-04	8.214356721713e-04	8.406287773850e-04	8.666380922288e-04	7.552803997375e-04	7.449107508600e-04	8.734867488225e-04	7.937388701575e-04	9.219533639450e-04	8.382220021363e-04
28	 10	  -0.636548	1.070365	6		9.156695098750e-05	2.003933178250e-04	1.604297544313e-04	8.280355835250e-05	6.378998956125e-05	1.426963974063e-04	-1.543226655000e-06	7.342997035875e-05	1.098333783163e-04	2.029383389300e-04	-2.824955479875e-05	1.095409087775e-04
28	 10	  -0.509239	1.070365	6		-8.131259087750e-04	1.482309886063e-04	-8.933988021613e-04	-8.734876401500e-04	-8.078238399338e-04	-7.574731470725e-04	-8.668184298850e-04	-8.151872850075e-04	-7.859411431775e-04	-7.330073712088e-04	-7.795619747250e-04	-8.185594508250e-04
28	 10	  -0.381929	1.070365	6		-1.849696614746e-03	2.337662339050e-04	-1.825985017268e-03	-1.724175109636e-03	-1.829236894715e-03	-1.857217746706e-03	-1.928058147604e-03	-1.984983688939e-03	-1.848829786740e-03	-1.771234114424e-03	-1.783194809316e-03	-1.944050834518e-03
28	 10	  -0.254619	1.070365	6		-2.947780136691e-03	2.505358136400e-04	-2.858330387628e-03	-3.008694734970e-03	-2.985777872479e-03	-3.046278927231e-03	-2.817286219375e-03	-3.091684150723e-03	-2.947464331670e-03	-2.956951030565e-03	-2.865578252030e-03	-2.899755459041e-03
28	 10	  -0.127310	1.070365	6		-3.505753035251e-03	1.588681894938e-04	-3.438989845029e-03	-3.472379576206e-03	-3.562132511160e-03	-3.500009101013e-03	-3.561402129538e-03	-3.568004706465e-03	-3.527083516181e-03	-3.451079717541e-03	-3.424076543705e-03	-3.552372710480e-03
28	 10	  0.000000	1.070365	6		-3.666092585418e-03	2.718026427350e-04	-3.805123793691e-03	-3.702772489893e-03	-3.478991403960e-03	-3.603164505945e-03	-3.763694801398e-03	-3.608189154508e-03	-3.606969142184e-03	-3.654097012231e-03	-3.706028663010e-03	-3.731894887356e-03
28	 10	  -1.782335	1.427153	8		1.733055731058e-03	2.816916174313e-04	1.776959088133e-03	1.819804789029e-03	1.833480506144e-03	1.870798835353e-03	1.583316252343e-03	1.723493019465e-03	1.609509705598e-03	1.678760464741e-03	1.652298193359e-03	1.782136454010e-03
28	 10	  -1.655026	1.427153	8		1.185354370483e-03	1.566267194588e-04	1.268483599723e-03	1.125934491183e-03	1.203944546699e-03	1.168426157276e-03	1.282638814995e-03	1.155236125958e-03	1.135961334543e-03	1.200739000263e-03	1.129408452126e-03	1.182771179659e-03
28	 10	  -1.527716	1.427153	8		1.551228590876e-03	2.572690601400e-04	1.677026043533e-03	1.621610298065e-03	1.447591550763e-03	1.553922964595e-03	1.529130634925e-03	1.661346094849e-03	1.396249218819e-03	1.551183823893e-03	1.587031220074e-03	1.487194059249e-03
28	 10	  -1.400406	1.427153	8		1.229620144683e-03	2.254873234138e-04	1.143319458079e-03	1.220920129998e-03	1.242121396069e-03	1.396915249479e-03	1.244700124249e-03	1.206654128243e-03	1.097627594715e-03	1.266334370071e-03	1.262605525500e-03	1.215003470424e-03
28	 10	  -1.273097	1.427153	8		1.755403798070e-03	2.061803925550e-04	1.778103394078e-03	1.817996959433e-03	1.814479781118e-03	1.842736294758e-03	1.767408210054e-03	1.739956730919e-03	1.697655498988e-03	1.623472396533e-03	1.806171373933e-03	1.666057339689e-03
28	 10	  -1.145787	1.427153	8		1.269569005978e-03	1.844566019538e-04	1.361906149214e-03	1.122020614470e-03	1.308381731029e-03	1.291594418441e-03	1.213590323528e-03	1.282182145393e-03	1.297484890765e-03	1.297283030313e-03	1.276691513936e-03	1.244555240285e-03
28	 10	  -1.018477	1.427153	8		1.692374526499e-03	1.481646255500e-04	1.595075385894e-03	1.662654746209e-03	1.758326540225e-03	1.739018943874e-03	1.678459937218e-03	1.653613888849e-03	1.727646767784e-03	1.743239341146e-03	1.652791738934e-03	1.712917973655e-03
28	 10	  -0.891168	1.427153	8		1.189345658148e-03	2.300110531288e-04	1.055308854565e-03	1.162990877018e-03	1.220752254109e-03	1.327036164510e-03	1.269761572359e-03	1.220920628516e-03	1.111531038799e-03	1.116534484098e-03	1.225638433383e-03	1.182982276523e-03
28	 10	  -0.763858	1.427153	8		5.901202261138e-04	1.490723393013e-04	5.223692564250e-04	5.813666801250e-04	5.879041517050e-04	6.203500763738e-04	5.885064284238e-04	7.045212470400e-04	5.317055239838e-04	6.255555659163e-04	5.537379289238e-04	5.851853974163e-04
28	 10	  -0.636548	1.427153	8		-1.072161001018e-03	1.594114439950e-04	-9.275978118600e-04	-1.094993652280e-03	-1.110375319778e-03	-1.123198189034e-03	-1.086875721301e-03	-1.068372863948e-03	-1.077292956041e-03	-1.043405783635e-03	-1.112722386895e-03	-1.076775333813e-03
28	 10	  -0.509239	1.427153	8		-1.431116013003e-03	2.052503956163e-04	-1.441038722402e-03	-1.317295678729e-03	-1.507147249394e-03	-1.425344177330e-03	-1.478437110119e-03	-1.498087807495e-03	-1.320782937510e-03	-1.517012727640e-03	-1.409510790581e-03	-1.396502930026e-03
28	 10	  -0.381929	1.427153	8		-2.906270198166e-03	2.059465944688e-04	-2.776561124745e-03	-2.970513097418e-03	-2.907835703204e-03	-2.903932290580e-03	-2.932868927945e-03	-3.044795770284e-03	-2.833195284874e-03	-2.879394408484e-03	-2.896616631231e-03	-2.916988740496e-03
28	 10	  -0.254619	1.427153	8		-2.696942284355e-03	2.795544735563e-04	-2.914777759388e-03	-2.712256110058e-03	-2.676627911970e-03	-2.777211680903e-03	-2.725060353933e-03	-2.704090453416e-03	-2.664904504795e-03	-2.622285569868e-03	-2.574281564529e-03	-2.597926937095e-03
28	 10	  -0.127310	1.427153	8		-3.184457561531e-03	1.869032418850e-04	-3.036616359330e-03	-3.247115632438e-03	-3.181559632396e-03	-3.217338377140e-03	-3.114209481393e-03	-3.193926879540e-03	-3.180915179790e-03	-3.190039930048e-03	-3.255254993716e-03	-3.227599153126e-03
28	 10	  0.000000	1.427153	8		-2.958482528215e-03	2.794893682088e-04	-2.847975415623e-03	-2.910890755839e-03	-2.946848789548e-03	-3.196740016041e-03	-2.858438724761e-03	-2.928480272786e-03	-3.024082897626e-03	-2.950135703854e-03	-2.952748088656e-03	-2.968484610209e-03
28	 10	  -1.782335	1.783941	10	1.863221866890e-03	2.183823284788e-04	1.948293898176e-03	1.936037693381e-03	1.839736593320e-03	1.721899626208e-03	1.911058464828e-03	1.816396615743e-03	1.757242720821e-03	1.899654853226e-03	1.905439141056e-03	1.896459056135e-03
28	 10	  -1.655026	1.783941	10	1.927025002931e-03	1.892949354400e-04	1.795655968984e-03	1.980720446683e-03	1.994811618513e-03	1.948281542119e-03	1.958923732999e-03	1.978501091660e-03	1.924290739304e-03	1.860402980005e-03	1.858695916064e-03	1.969965997789e-03
28	 10	  -1.527716	1.783941	10	1.822986438999e-03	1.298946377163e-04	1.817779909174e-03	1.834385442605e-03	1.830698919273e-03	1.868087390670e-03	1.723434933021e-03	1.829917542185e-03	1.842909428518e-03	1.801437657309e-03	1.790327500271e-03	1.890885662158e-03
28	 10	  -1.400406	1.783941	10	1.994020343125e-03	1.465279957013e-04	1.951568201760e-03	1.979156472038e-03	1.916848637581e-03	2.084003730684e-03	2.053044740894e-03	1.992381400870e-03	2.032427299140e-03	1.940965378245e-03	1.996001105873e-03	1.993806462965e-03
28	 10	  -1.273097	1.783941	10	2.005652386829e-03	1.563501953125e-04	2.055959557201e-03	1.997521807889e-03	1.949078942680e-03	2.028224649135e-03	1.965285305541e-03	2.014865254780e-03	1.982337033675e-03	1.996443062565e-03	2.125522105588e-03	1.941286145630e-03
28	 10	  -1.145787	1.783941	10	1.856247062229e-03	1.935764234825e-04	1.881533516476e-03	1.863397041574e-03	1.825845729928e-03	1.742041496690e-03	1.869389128836e-03	1.816641118168e-03	1.857513692663e-03	1.811973240855e-03	1.888853811449e-03	2.005281852858e-03
28	 10	  -1.018477	1.783941	10	2.019227663828e-03	1.554582119300e-04	2.033629633869e-03	2.058375306989e-03	2.083426146860e-03	1.968649403764e-03	2.034937843169e-03	2.072077956129e-03	2.053308475331e-03	2.007765611414e-03	1.912098800183e-03	1.968007462971e-03
28	 10	  -0.891168	1.783941	10	1.150670299638e-03	1.906625033075e-04	1.179915049219e-03	1.086453485530e-03	1.269399149228e-03	1.153143297396e-03	1.187102042680e-03	1.067709769143e-03	1.211277823580e-03	1.057485141171e-03	1.128164304288e-03	1.166052928135e-03
28	 10	  -0.763858	1.783941	10	-3.410485212000e-05	1.745063106525e-04	-1.306848343813e-04	5.233903910000e-06	-6.494619869250e-05	-6.177589092500e-06	6.678060234125e-05	-1.046149272863e-04	1.455428613875e-05	-8.495590404625e-05	-3.566202769000e-05	-5.758299987500e-07
28	 10	  -0.636548	1.783941	10	-6.673336690888e-04	1.787335130063e-04	-7.314070311225e-04	-7.317265287863e-04	-6.691411431150e-04	-7.227964603113e-04	-7.182930689600e-04	-5.755304238175e-04	-6.322374349538e-04	-7.010625756063e-04	-5.802392649563e-04	-6.109027640638e-04
28	 10	  -0.509239	1.783941	10	-2.437923513496e-03	1.963103879988e-04	-2.327576821835e-03	-2.460092846521e-03	-2.437795292071e-03	-2.429261113553e-03	-2.358803925820e-03	-2.375753566924e-03	-2.492056320360e-03	-2.560670158735e-03	-2.474573793945e-03	-2.462651292796e-03
28	 10	  -0.381929	1.783941	10	-2.583846302630e-03	1.731772164200e-04	-2.666226311044e-03	-2.703468942282e-03	-2.539222686866e-03	-2.583394698699e-03	-2.584462839388e-03	-2.603565002769e-03	-2.561251160115e-03	-2.541292727715e-03	-2.502891807981e-03	-2.552686848240e-03
28	 10	  -0.254619	1.783941	10	-2.889817379648e-03	1.927605092563e-04	-2.766642905618e-03	-2.923165361381e-03	-2.934032731379e-03	-2.878916845540e-03	-2.898626744120e-03	-3.027421046446e-03	-2.874189634886e-03	-2.895629970129e-03	-2.864436844701e-03	-2.835111711074e-03
28	 10	  -0.127310	1.783941	10	-2.347020595490e-03	1.280856465113e-04	-2.262597621201e-03	-2.328841592734e-03	-2.378299069730e-03	-2.329704234384e-03	-2.312497500554e-03	-2.413668572624e-03	-2.386188138559e-03	-2.322663006604e-03	-2.347111849648e-03	-2.388634373669e-03
28	 10	  0.000000	1.783941	10	-2.411958232874e-03	1.819418355313e-04	-2.376157964133e-03	-2.529838062989e-03	-2.363865976503e-03	-2.377409904480e-03	-2.458446714785e-03	-2.463437960189e-03	-2.332766779215e-03	-2.416706032952e-03	-2.458477875210e-03	-2.342475055880e-03
36	 12	  -1.909645	0.166249	1		3.323840677434e-04	2.956113445068e-04	2.032999776450e-04	3.400010950104e-04	2.261018829618e-04	2.372132757492e-04	4.643299337724e-04	4.875771951270e-04	2.935501338546e-04	3.806914917744e-04	4.302112841910e-04	2.608644108078e-04
36	 12	  -1.803554	0.166249	1		6.355235900700e-05	2.307993157332e-04	9.127850328180e-05	-4.875272990460e-05	1.702658901762e-04	-1.422583368480e-05	4.304705033700e-05	1.210860778410e-04	1.478811762936e-04	1.557503271000e-05	1.414815961050e-04	-3.211317308520e-05
36	 12	  -1.697462	0.166249	1		2.411170728210e-04	1.691054071416e-04	2.117253802374e-04	1.882044316566e-04	2.827782592920e-04	2.440041263190e-04	3.619355955768e-04	2.511241699374e-04	1.787769991692e-04	3.014248598064e-04	1.946053057356e-04	1.965915935604e-04
36	 12	  -1.591371	0.166249	1		2.749175862354e-04	1.939109155812e-04	2.791586821986e-04	2.188855828926e-04	2.292957995202e-04	2.683978108938e-04	3.838070310948e-04	2.211686127180e-04	2.756728964862e-04	2.716194596058e-04	1.995329939148e-04	4.016369861100e-04
36	 12	  -1.485280	0.166249	1		-6.411239213580e-05	3.298803154380e-04	-4.938733125180e-05	-2.357083116936e-04	1.285991960220e-05	-1.009316902374e-04	-1.626806185776e-04	1.276656212322e-04	-1.806365843334e-04	-1.122889931226e-04	7.395339731580e-05	-1.396933375140e-05
36	 12	  -1.379188	0.166249	1		1.704031653744e-04	1.374967336860e-04	6.594159682260e-05	1.486197040248e-04	2.295245863278e-04	1.794074126706e-04	1.847090299860e-04	1.239013359900e-04	1.634214261852e-04	1.974914649270e-04	1.908693269406e-04	2.201457698694e-04
36	 12	  -1.273097	0.166249	1		-4.150654408080e-05	1.701426004110e-04	-1.126998154332e-04	-6.521518634040e-05	-1.958780545200e-05	-6.383320068600e-05	-1.385348402898e-04	7.574487852420e-05	-2.162580910740e-05	-3.788464905540e-05	2.372865258600e-06	-3.380188687560e-05
36	 12	  -1.167005	0.166249	1		3.540229160832e-04	3.306511298862e-04	3.940004138328e-04	2.795100824196e-04	6.140633228226e-04	3.404347160850e-04	4.008949953192e-04	3.328078151196e-04	1.712140454502e-04	3.504894518934e-04	2.608387647930e-04	3.959755565562e-04
36	 12	  -1.060914	0.166249	1		4.627540409976e-04	1.995579722268e-04	5.408754467670e-04	4.239489411450e-04	5.685644799126e-04	4.140952392330e-04	3.755038613598e-04	4.674458536488e-04	5.008463300556e-04	5.099008263120e-04	4.717126509804e-04	3.546467736426e-04
36	 12	  -0.954823	0.166249	1		3.820955704344e-04	2.717557470882e-04	3.877685152668e-04	5.183506415718e-04	2.770839981342e-04	4.092740012160e-04	4.246321187358e-04	2.415451446972e-04	3.706698245526e-04	2.679965509176e-04	5.080185236844e-04	4.156163924868e-04
36	 12	  -0.848731	0.166249	1		2.687924630340e-04	1.791120475908e-04	3.152995925256e-04	2.865708734688e-04	1.899391390992e-04	3.653794959120e-04	2.353210215822e-04	2.610464947452e-04	2.813177061216e-04	2.945313888516e-04	3.082986248796e-04	1.502202879648e-04
36	 12	  -0.742640	0.166249	1		9.227301771474e-04	2.356772981094e-04	9.009723410550e-04	9.968936742414e-04	8.933560195464e-04	9.600801415632e-04	1.050378946668e-03	9.322519096818e-04	9.064729251558e-04	7.550332233300e-04	9.815816714598e-04	8.502809187726e-04
36	 12	  -0.636548	0.166249	1		4.590456628914e-04	2.143470703068e-04	4.808057909688e-04	4.343294501874e-04	4.180809163878e-04	4.935001583322e-04	3.501092954772e-04	5.241256065486e-04	4.440273040386e-04	6.093391853988e-04	3.689487462042e-04	4.671901701810e-04
36	 12	  -0.530457	0.166249	1		1.290551886000e-06	1.630629614610e-04	2.542921031700e-05	2.451572023500e-05	-9.651998064060e-05	-8.497878444720e-05	-9.445005525600e-06	-1.666569063780e-05	7.077929907600e-06	1.410812079480e-05	7.556730071580e-05	7.381669641120e-05
36	 12	  -0.424366	0.166249	1		-3.634863007338e-04	2.074398024672e-04	-4.004383696344e-04	-3.900836588292e-04	-3.679697883816e-04	-3.907162501488e-04	-2.913273840996e-04	-2.487645411084e-04	-3.807162780786e-04	-4.407129415062e-04	-2.612075149080e-04	-4.629262823730e-04
36	 12	  -0.318274	0.166249	1		-1.083824261221e-03	2.352019732866e-04	-1.105232847233e-03	-1.136674069130e-03	-8.988418605618e-04	-1.182164436020e-03	-1.086184367474e-03	-9.905431390722e-04	-1.138545773273e-03	-1.065250493935e-03	-1.120904093149e-03	-1.113901527168e-03
36	 12	  -0.212183	0.166249	1		-8.854563758256e-04	2.221762039200e-04	-9.017540203770e-04	-7.818390569214e-04	-8.903881238454e-04	-9.537361952022e-04	-9.834734482020e-04	-8.936847766854e-04	-8.775817207956e-04	-7.293786079644e-04	-9.565939355094e-04	-8.861338796724e-04
36	 12	  -0.106091	0.166249	1		-1.436833303468e-03	2.896856240004e-04	-1.467686187518e-03	-1.253115993769e-03	-1.560512199287e-03	-1.446326018608e-03	-1.321831323162e-03	-1.462958657957e-03	-1.404290423846e-03	-1.384349474534e-03	-1.591467826538e-03	-1.475794927733e-03
36	 12	  0.000000	0.166249	1		-1.255786818808e-03	3.051846475686e-04	-1.181302493978e-03	-1.382338628739e-03	-1.314855167767e-03	-1.129446350651e-03	-1.283505580296e-03	-1.342271766062e-03	-1.035604889199e-03	-1.303871629687e-03	-1.311831620941e-03	-1.272840069406e-03
36	 12	  -1.909645	0.332498	2		7.735479162156e-04	3.989637064854e-04	5.056758676530e-04	8.798473159668e-04	7.445226956004e-04	9.534443398866e-04	8.615088775926e-04	6.259115342988e-04	8.006440534920e-04	9.267762139434e-04	7.386571894320e-04	6.984910708308e-04
36	 12	  -1.803554	0.332498	2		1.361458602144e-04	3.614040418752e-04	4.433107326588e-04	1.322458548642e-04	8.836228362600e-05	2.276762950278e-04	1.281434456160e-05	3.620201032260e-05	1.591632813132e-04	1.941063587640e-05	1.090544210748e-04	1.332187462782e-04
36	 12	  -1.697462	0.332498	2		2.238398477190e-04	1.832959511766e-04	2.490455453886e-04	1.427080052772e-04	1.426241930076e-04	2.048302279170e-04	3.517830845532e-04	1.902492195876e-04	2.569602314502e-04	1.986543350856e-04	2.155889802168e-04	2.859546650850e-04
36	 12	  -1.591371	0.332498	2		5.584878655938e-04	2.731527941112e-04	5.748927456366e-04	5.256199427130e-04	5.070649351086e-04	4.371611431662e-04	7.801844340294e-04	6.139492598106e-04	4.836196860354e-04	6.152818458366e-04	5.421492628380e-04	5.049554076828e-04
36	 12	  -1.485280	0.332498	2		3.887636190426e-04	1.809098564076e-04	3.623451136182e-04	4.624691809932e-04	3.425881164282e-04	4.211227091448e-04	4.532889940092e-04	3.704737880484e-04	4.508126919000e-04	2.874135576474e-04	4.302816507252e-04	3.068403844518e-04
36	 12	  -1.379188	0.332498	2		3.430750776156e-04	2.599449632946e-04	4.419653841684e-04	2.186817121242e-04	4.321898536482e-04	1.998094713084e-04	3.753790216938e-04	2.507645272194e-04	3.185203642290e-04	4.303712491758e-04	3.640241906928e-04	3.990450070854e-04
36	 12	  -1.273097	0.332498	2		7.379413826238e-04	3.333753140652e-04	6.475186183212e-04	7.119710234046e-04	7.964663962140e-04	6.857664042906e-04	9.008953459272e-04	5.839691930550e-04	9.453058280838e-04	7.871968079766e-04	6.414140693610e-04	6.789101430636e-04
36	 12	  -1.167005	0.332498	2		8.429200956432e-04	3.366574729110e-04	9.972437823018e-04	1.004327602178e-03	7.944230561256e-04	8.338737311766e-04	8.278469557542e-04	7.934225519142e-04	8.207639955882e-04	6.362974005318e-04	9.770131727910e-04	7.439887080702e-04
36	 12	  -1.060914	0.332498	2		6.313245490044e-04	4.201477246728e-04	5.464057644000e-04	7.618130913996e-04	6.819361773426e-04	3.112700026680e-04	5.666490965898e-04	6.822256092084e-04	6.479191777284e-04	7.753377662226e-04	5.354077755708e-04	8.042810289138e-04
36	 12	  -0.954823	0.332498	2		1.078052857902e-03	2.733389638362e-04	8.990794364832e-04	1.062262314599e-03	1.090844448674e-03	1.014321748282e-03	1.028804536838e-03	1.066870465474e-03	1.243080759726e-03	1.090099399597e-03	1.206815435264e-03	1.078350035812e-03
36	 12	  -0.848731	0.332498	2		4.150258716330e-04	1.832742456462e-04	3.533372493102e-04	3.789528784434e-04	5.113945899126e-04	4.159844022474e-04	4.298330928276e-04	3.873849044400e-04	4.711782015936e-04	3.558673205226e-04	3.361041721638e-04	5.102219048688e-04
36	 12	  -0.742640	0.332498	2		5.348748207312e-04	2.745551741076e-04	5.824104235704e-04	5.081540587038e-04	6.991681353084e-04	6.577098734052e-04	4.824267156270e-04	5.503363526142e-04	4.351849452648e-04	3.888943313796e-04	4.767132848256e-04	5.677500796938e-04
36	 12	  -0.636548	0.332498	2		8.594416351278e-04	3.394299029418e-04	7.465010592114e-04	8.332326932436e-04	9.676450309284e-04	7.975448901882e-04	1.061827913385e-03	9.088338201984e-04	7.218672351516e-04	8.000055635544e-04	7.511048250426e-04	1.005853316915e-03
36	 12	  -0.530457	0.332498	2		-6.040384623900e-05	4.052060478540e-04	8.226847845360e-05	-1.356261625620e-05	-1.121731120908e-04	-8.738563681620e-05	-2.471325716772e-04	-3.738822932160e-05	-3.396956676840e-04	1.147428545364e-04	1.263204093960e-05	2.365600444560e-05
36	 12	  -0.424366	0.332498	2		-5.734795197942e-04	2.373697845936e-04	-5.383398125178e-04	-4.586945290596e-04	-5.802189278418e-04	-6.694289622306e-04	-6.705129119940e-04	-4.954177004454e-04	-6.512561764236e-04	-6.517798854822e-04	-4.702955157900e-04	-5.488507744272e-04
36	 12	  -0.318274	0.332498	2		-1.221742773770e-03	3.251144708064e-04	-9.752031533160e-04	-1.234869350692e-03	-1.152527516609e-03	-1.165225715480e-03	-1.293555457096e-03	-1.179403927771e-03	-1.374007687065e-03	-1.216650853190e-03	-1.283908090918e-03	-1.342075982108e-03
36	 12	  -0.212183	0.332498	2		-2.005278601891e-03	3.344466518568e-04	-2.122302047234e-03	-2.005688927749e-03	-1.852905359871e-03	-2.040565042912e-03	-1.983516354808e-03	-2.213690678233e-03	-1.945723122223e-03	-1.950349589950e-03	-2.097519918772e-03	-1.840524987533e-03
36	 12	  -0.106091	0.332498	2		-2.614868565044e-03	2.330452828638e-04	-2.502136855559e-03	-2.589762905168e-03	-2.575159463063e-03	-2.613815364206e-03	-2.654038177002e-03	-2.618701440316e-03	-2.778855755186e-03	-2.673438645114e-03	-2.501475449231e-03	-2.641301588680e-03
36	 12	  0.000000	0.332498	2		-1.952267400182e-03	3.390761726802e-04	-2.047262095076e-03	-2.124593992449e-03	-1.928746996488e-03	-1.910294875658e-03	-2.020786959460e-03	-1.834397200440e-03	-2.076310761401e-03	-1.876861693922e-03	-1.735892499173e-03	-1.967526919102e-03
36	 12	  -1.909645	0.498747	3		9.229639890240e-05	5.357384372196e-04	3.382148377980e-05	9.938454327900e-05	1.863950625864e-04	-2.310078310146e-04	1.407094324128e-04	3.745711359018e-04	-8.321698314720e-05	-3.756823230960e-05	3.609684401796e-04	7.890693908580e-05
36	 12	  -1.803554	0.498747	3		1.630944472806e-04	3.720647854368e-04	2.127898438038e-04	1.274780348010e-04	5.386908564000e-05	-4.965285382200e-05	1.548971724420e-05	3.876592559094e-04	2.123340778296e-04	2.637411789150e-04	2.527539165756e-04	1.544822089902e-04
36	 12	  -1.697462	0.498747	3		8.394451990218e-04	2.254945916970e-04	8.488975440888e-04	9.411940415898e-04	9.168349806918e-04	8.756995392540e-04	8.721225169704e-04	8.890924552110e-04	7.769597668164e-04	7.825387385340e-04	8.178269474106e-04	6.732854613810e-04
36	 12	  -1.591371	0.498747	3		8.920605377304e-04	2.681237932758e-04	8.003979410076e-04	1.035926898388e-03	8.846686871784e-04	8.853329718936e-04	7.295067896040e-04	9.990354728160e-04	8.296493450814e-04	8.688353987880e-04	9.045182407770e-04	9.827336283102e-04
36	 12	  -1.485280	0.498747	3		4.164996595032e-04	3.943450297782e-04	3.451629514050e-04	1.473512451444e-04	5.637850667298e-04	4.104143978130e-04	5.782515000264e-04	4.328300405196e-04	4.567537609218e-04	5.808112822836e-04	3.536870494662e-04	2.959493059116e-04
36	 12	  -1.379188	0.498747	3		8.258354128494e-04	2.270272844466e-04	8.315682139512e-04	7.342005949848e-04	7.917186608586e-04	6.890772397608e-04	9.402124492818e-04	7.794537388326e-04	9.097002752886e-04	8.166538766214e-04	8.903500025130e-04	8.754190729416e-04
36	 12	  -1.273097	0.498747	3		9.773524350054e-04	2.276430794082e-04	8.942967747360e-04	1.085587378898e-03	1.070824516695e-03	1.011402361363e-03	9.890026449246e-04	9.152522119620e-04	9.762357574260e-04	9.213679025640e-04	8.524962113598e-04	1.057058593585e-03
36	 12	  -1.167005	0.498747	3		6.531002349030e-04	2.817315815292e-04	7.340209639038e-04	4.977888826086e-04	7.071281732664e-04	6.934447823742e-04	5.436911321766e-04	7.837941478032e-04	7.041852697158e-04	7.320533613786e-04	5.817340181466e-04	5.531616245754e-04
36	 12	  -1.060914	0.498747	3		1.630589756558e-03	2.936494918368e-04	1.449824478565e-03	1.683799819535e-03	1.646162983357e-03	1.623489008859e-03	1.656785500069e-03	1.546464474459e-03	1.784468718556e-03	1.585707359015e-03	1.774691397693e-03	1.554503834126e-03
36	 12	  -0.954823	0.498747	3		1.465695424701e-03	2.000136292236e-04	1.468126421618e-03	1.453732001626e-03	1.443411942174e-03	1.596039722534e-03	1.434371284318e-03	1.324573993714e-03	1.501294585885e-03	1.489194193786e-03	1.428442303138e-03	1.517767793028e-03
36	 12	  -0.848731	0.498747	3		1.730849419496e-03	2.970426571380e-04	1.763192583329e-03	1.898535994513e-03	1.737147654162e-03	1.728379946637e-03	1.629830822377e-03	1.645661778997e-03	1.668550781473e-03	1.582320602623e-03	1.769275286645e-03	1.885598747662e-03
36	 12	  -0.742640	0.498747	3		7.444810160694e-04	2.542697991288e-04	7.543675634238e-04	8.319188132748e-04	7.513453779498e-04	7.879408710678e-04	8.610071127768e-04	8.227159451532e-04	5.685092941032e-04	6.781609303578e-04	7.266913065810e-04	6.621529425462e-04
36	 12	  -0.636548	0.498747	3		6.650888611644e-04	2.892902211270e-04	6.909670912356e-04	7.206373905966e-04	8.120122056828e-04	6.111478556298e-04	7.033623087168e-04	7.353908859330e-04	4.406339744064e-04	6.500403432486e-04	5.851366956180e-04	7.015598657658e-04
36	 12	  -0.530457	0.498747	3		-2.270898149868e-04	2.723972935824e-04	-1.562635725984e-04	-3.952959233256e-04	-2.426946037164e-04	-7.496666745120e-05	-2.654346410064e-04	-2.269427975550e-04	-1.264791479526e-04	-3.345955876368e-04	-2.600436207078e-04	-1.881815809986e-04
36	 12	  -0.424366	0.498747	3		-1.161586384070e-03	3.432204776844e-04	-9.662168371266e-04	-1.191678150931e-03	-1.053186190654e-03	-1.382016929184e-03	-1.069856589807e-03	-1.229524476268e-03	-1.162429665030e-03	-1.267374499916e-03	-1.088418215626e-03	-1.205162289621e-03
36	 12	  -0.318274	0.498747	3		-2.107300540093e-03	3.702453973650e-04	-2.147974467431e-03	-2.132178795272e-03	-1.813163320768e-03	-2.150716255785e-03	-2.260447480138e-03	-2.042040081427e-03	-2.222280520803e-03	-2.064582611883e-03	-2.023460342872e-03	-2.216161533202e-03
36	 12	  -0.212183	0.498747	3		-2.618765441186e-03	4.132505882718e-04	-2.585666885801e-03	-2.408137914845e-03	-2.838360086397e-03	-2.708443872549e-03	-2.488623841318e-03	-2.537465033194e-03	-2.828290994978e-03	-2.564412295234e-03	-2.520364228664e-03	-2.707889250235e-03
36	 12	  -0.106091	0.498747	3		-2.880860557990e-03	2.343018268818e-04	-3.031035570169e-03	-2.939378316799e-03	-2.944746773586e-03	-2.871474104464e-03	-2.874263787520e-03	-2.851434579040e-03	-2.819053041323e-03	-2.913380692472e-03	-2.834287166779e-03	-2.729551537364e-03
36	 12	  0.000000	0.498747	3		-3.278517440360e-03	4.941374322204e-04	-3.406959496161e-03	-3.072853331217e-03	-3.421702917142e-03	-3.144577298290e-03	-3.230845186781e-03	-3.093952705101e-03	-3.149548158818e-03	-3.298129949086e-03	-3.619016295700e-03	-3.347589072227e-03
36	 12	  -1.909645	0.664995	4		3.972865062438e-04	4.874676555420e-04	5.239362799386e-04	8.287607416320e-05	4.320906392394e-04	4.879758638628e-04	4.014657549378e-04	1.523949596586e-04	5.919873540228e-04	3.608662280274e-04	3.471524635770e-04	5.921194484700e-04
36	 12	  -1.803554	0.664995	4		6.711587847180e-04	3.531626208108e-04	7.756810121664e-04	6.316720640946e-04	7.158685326534e-04	5.724200242134e-04	7.542721511154e-04	7.726585395456e-04	8.141082026130e-04	7.167267884916e-04	4.584990651192e-04	4.996814637078e-04
36	 12	  -1.697462	0.664995	4		4.246295690106e-04	2.831090852718e-04	3.647083854060e-04	4.610699405838e-04	3.778701689466e-04	2.739535237206e-04	4.069015528392e-04	4.090674285000e-04	4.184205453198e-04	3.775356325458e-04	6.460391601666e-04	5.107293468882e-04
36	 12	  -1.591371	0.664995	4		1.265407774400e-03	1.954684707462e-04	1.307775840181e-03	1.292024658478e-03	1.218070930770e-03	1.292309900768e-03	1.383188019352e-03	1.320231180321e-03	1.232512162610e-03	1.166582074147e-03	1.271973598747e-03	1.169409371704e-03
36	 12	  -1.485280	0.664995	4		1.177226746137e-03	2.093631964938e-04	1.147095930771e-03	1.214636290054e-03	1.258981448044e-03	1.078816412380e-03	1.270298180200e-03	1.140118514352e-03	1.148857951756e-03	1.108400256337e-03	1.121396504936e-03	1.283665967352e-03
36	 12	  -1.379188	0.664995	4		1.102560851120e-03	2.980271520504e-04	9.878630423058e-04	1.082066825936e-03	1.187201463127e-03	9.054924520284e-04	1.141894697209e-03	9.982454956434e-04	1.199477028613e-03	1.175363680615e-03	1.144135378071e-03	1.203868445926e-03
36	 12	  -1.273097	0.664995	4		8.485815943890e-04	3.557908754712e-04	9.005804687034e-04	1.072329587998e-03	9.671766218460e-04	7.037509757490e-04	7.017720291954e-04	6.760424062422e-04	8.733367102950e-04	8.760325430520e-04	8.575104068370e-04	8.572842008910e-04
36	 12	  -1.167005	0.664995	4		1.249646770892e-03	3.704375902536e-04	1.432195936272e-03	1.255885581739e-03	1.195547922837e-03	1.272405663002e-03	1.221286935145e-03	1.432302666662e-03	1.032224173268e-03	1.281058051680e-03	1.299324319339e-03	1.074236458975e-03
36	 12	  -1.060914	0.664995	4		8.374384718802e-04	4.345140838500e-04	8.432560279926e-04	9.787577729598e-04	6.888481727256e-04	1.039445944695e-03	6.064324415874e-04	9.196126606656e-04	6.967056992760e-04	7.017525343494e-04	9.904833277776e-04	9.090901385028e-04
36	 12	  -0.954823	0.664995	4		1.164699683300e-03	2.501788653738e-04	1.310682414472e-03	1.179019154518e-03	1.131225652337e-03	1.178652106526e-03	1.145193015847e-03	1.300697055752e-03	1.063581005142e-03	1.109928148891e-03	1.045187278900e-03	1.182831005801e-03
36	 12	  -0.848731	0.664995	4		1.044131107995e-03	3.718230718338e-04	9.158748015780e-04	1.050943273160e-03	1.000084115632e-03	1.157306677241e-03	1.320605765051e-03	1.112553732740e-03	8.942466070764e-04	9.401305847670e-04	1.084860883656e-03	9.647046459666e-04
36	 12	  -0.742640	0.664995	4		8.483741308260e-04	2.099186664102e-04	8.554106579706e-04	7.796023130844e-04	8.983144531908e-04	8.228437531560e-04	9.332301288798e-04	8.632815472260e-04	9.705410517096e-04	7.898272335360e-04	7.248614013252e-04	8.458287664518e-04
36	 12	  -0.636548	0.664995	4		5.009826625128e-04	4.250348646102e-04	4.819317696828e-04	6.204703965048e-04	4.948590459672e-04	3.357291878496e-04	4.233569707188e-04	3.147249356676e-04	4.730580496350e-04	7.032800930526e-04	7.593189360246e-04	4.030972400250e-04
36	 12	  -0.530457	0.664995	4		-4.352770796022e-04	3.318575477598e-04	-3.949041495726e-04	-4.676221150794e-04	-3.202483271814e-04	-3.067750083906e-04	-6.154329386772e-04	-5.444053769754e-04	-3.712657233546e-04	-4.485924313272e-04	-5.853267625824e-04	-2.981979576918e-04
36	 12	  -0.424366	0.664995	4		-1.762873367767e-03	3.666496015620e-04	-1.631260643920e-03	-1.682199960381e-03	-1.910317740154e-03	-1.620306187238e-03	-1.742196520021e-03	-1.785281157182e-03	-1.601544567132e-03	-1.895430659283e-03	-1.804394364327e-03	-1.955801872845e-03
36	 12	  -0.318274	0.664995	4		-2.519791635458e-03	4.273120407924e-04	-2.246989350721e-03	-2.632867243022e-03	-2.681267789106e-03	-2.511078228085e-03	-2.620243923734e-03	-2.626850045502e-03	-2.537182703887e-03	-2.624972036238e-03	-2.311295867932e-03	-2.405169164623e-03
36	 12	  -0.212183	0.664995	4		-2.499818371753e-03	2.752875385614e-04	-2.513019598193e-03	-2.549866922514e-03	-2.451521267708e-03	-2.433314351218e-03	-2.447231614529e-03	-2.639370500503e-03	-2.533885855580e-03	-2.366603962083e-03	-2.406004099297e-03	-2.657365537252e-03
36	 12	  -0.106091	0.664995	4		-3.457381555717e-03	4.680499482432e-04	-3.533197591294e-03	-3.499972907542e-03	-3.519645241401e-03	-3.331961424191e-03	-3.657249914607e-03	-3.168168307231e-03	-3.643308408148e-03	-3.224205896098e-03	-3.512251716403e-03	-3.483854141609e-03
36	 12	  0.000000	0.664995	4		-3.562209642942e-03	6.667602164118e-04	-3.505254801678e-03	-3.485789320763e-03	-3.780665671520e-03	-3.422383069313e-03	-3.748610040232e-03	-3.184368484471e-03	-3.655298006557e-03	-3.425356822117e-03	-3.999305268203e-03	-3.415064939377e-03
36	 12	  -1.909645	0.997493	6		8.502139270782e-04	3.736858553982e-04	8.895313660140e-04	5.869242121248e-04	8.878710780270e-04	8.705130712650e-04	8.140124581830e-04	1.043478407750e-03	9.840504800754e-04	7.991547043410e-04	7.119277957026e-04	9.146757024882e-04
36	 12	  -1.803554	0.997493	6		6.596462305530e-04	2.082860638722e-04	7.657075734984e-04	6.701724717858e-04	6.267513573882e-04	6.913387820106e-04	6.660193309632e-04	6.622792854084e-04	7.613990637696e-04	6.524220529746e-04	5.371333929144e-04	5.632389982764e-04
36	 12	  -1.697462	0.997493	6		1.149650686229e-03	2.786745855600e-04	1.037354763528e-03	1.110481364878e-03	1.190587882208e-03	1.087369219931e-03	1.353869429846e-03	1.141319185830e-03	1.254677127890e-03	1.056593310251e-03	1.084641299384e-03	1.179613283735e-03
36	 12	  -1.591371	0.997493	6		2.893393474470e-04	1.866347972982e-04	2.873365106256e-04	2.422410242094e-04	2.436259643622e-04	3.437929446156e-04	2.268262540098e-04	2.928934706382e-04	3.703305363912e-04	1.779127236270e-04	3.467520788796e-04	3.616819671114e-04
36	 12	  -1.485280	0.997493	6		1.202269031330e-03	2.356728974982e-04	1.179938664304e-03	1.086505022230e-03	1.112323089857e-03	1.369059104632e-03	1.235213416561e-03	1.178506106217e-03	1.171050600755e-03	1.232273806549e-03	1.287899524847e-03	1.169920972163e-03
36	 12	  -1.379188	0.997493	6		1.594532034043e-03	2.143984073112e-04	1.697422952844e-03	1.473763665109e-03	1.514388680622e-03	1.691734592034e-03	1.603921587370e-03	1.622038282682e-03	1.586196240280e-03	1.509028596067e-03	1.631718444139e-03	1.615107290636e-03
36	 12	  -1.273097	0.997493	6		1.372911495507e-03	2.795134918554e-04	1.371576252508e-03	1.442150065183e-03	1.243493713150e-03	1.493300149124e-03	1.459116692586e-03	1.344818432975e-03	1.473499363777e-03	1.329266202489e-03	1.373700910495e-03	1.198193167593e-03
36	 12	  -1.167005	0.997493	6		1.394102927617e-03	2.263876182450e-04	1.346352680815e-03	1.475554412882e-03	1.414017957605e-03	1.341368706674e-03	1.467476191528e-03	1.387700323738e-03	1.525275903438e-03	1.323010816699e-03	1.397163921154e-03	1.263108366828e-03
36	 12	  -1.060914	0.997493	6		1.482009350130e-03	2.590880272938e-04	1.437357372325e-03	1.354190041357e-03	1.409006445048e-03	1.542615384042e-03	1.672663820342e-03	1.466705634820e-03	1.512241964226e-03	1.551895357999e-03	1.456270701080e-03	1.417146773141e-03
36	 12	  -0.954823	0.997493	6		1.796783628343e-03	2.691076274046e-04	1.825080324660e-03	1.768975386030e-03	1.604463492195e-03	1.791217163079e-03	1.886849860108e-03	1.847881432539e-03	1.761347986882e-03	1.856415926698e-03	1.699167779617e-03	1.926436926429e-03
36	 12	  -0.848731	0.997493	6		1.417102405501e-03	2.568412402380e-04	1.400266120257e-03	1.457946072923e-03	1.341921652812e-03	1.510127228372e-03	1.346462419327e-03	1.362735089026e-03	1.310851350200e-03	1.496964201106e-03	1.359121614667e-03	1.584628311505e-03
36	 12	  -0.742640	0.997493	6		5.884240957578e-04	3.160726539840e-04	4.610768718924e-04	6.395515400772e-04	6.413263563924e-04	4.465764203490e-04	5.610847710888e-04	4.256590145058e-04	6.602649436872e-04	7.513175800638e-04	6.096295254096e-04	6.877539393012e-04
36	 12	  -0.636548	0.997493	6		4.785633145746e-04	2.226369811248e-04	3.521842165242e-04	4.252626982980e-04	4.137680838888e-04	5.386557743262e-04	5.995069036002e-04	4.214946126852e-04	4.814368341174e-04	5.152630056552e-04	4.645418169744e-04	5.735192100552e-04
36	 12	  -0.530457	0.997493	6		-5.922944021718e-04	2.502717054696e-04	-5.425123080726e-04	-5.416807638060e-04	-6.510618870174e-04	-6.696881796798e-04	-7.167242474154e-04	-5.565704307282e-04	-6.998387216850e-04	-5.888968518276e-04	-4.600602580536e-04	-4.959103768920e-04
36	 12	  -0.424366	0.997493	6		-2.074180334531e-03	3.536764959564e-04	-2.193551966077e-03	-1.964382966086e-03	-2.170294383006e-03	-1.999586556607e-03	-2.058902059390e-03	-2.051658035816e-03	-2.179275335086e-03	-2.206331164562e-03	-2.103918469729e-03	-1.813902410684e-03
36	 12	  -0.318274	0.997493	6		-2.914453177121e-03	2.351115030168e-04	-2.849706514030e-03	-2.936272545659e-03	-2.872364214569e-03	-2.848037805376e-03	-2.865186532285e-03	-3.109739979082e-03	-2.885509530414e-03	-2.957891684657e-03	-2.849750748475e-03	-2.970072208012e-03
36	 12	  -0.212183	0.997493	6		-3.263294063882e-03	2.781943048602e-04	-3.249546180856e-03	-3.097818643770e-03	-3.282222083828e-03	-3.368534459315e-03	-3.230517953596e-03	-3.393034893308e-03	-3.387511782022e-03	-3.157553150818e-03	-3.215144558482e-03	-3.251056927633e-03
36	 12	  -0.106091	0.997493	6		-3.286967911214e-03	1.953631224666e-04	-3.232005145686e-03	-3.333819907472e-03	-3.429029637265e-03	-3.223806718801e-03	-3.187254965405e-03	-3.322695544645e-03	-3.314686783410e-03	-3.293915358848e-03	-3.274137059171e-03	-3.258327996630e-03
36	 12	  0.000000	0.997493	6		-3.207057892245e-03	1.895492387196e-04	-3.240017778213e-03	-3.250943094685e-03	-3.172508525923e-03	-3.195017885734e-03	-3.146163594082e-03	-3.315192784506e-03	-3.296340035077e-03	-3.108241181763e-03	-3.165221560064e-03	-3.180932480673e-03
36	 12	  -1.909645	1.329991	8		1.081772104342e-03	3.782343350916e-04	1.069689679675e-03	7.717953295602e-04	1.091701661443e-03	1.122088663649e-03	1.272007423256e-03	9.857266216794e-04	1.113315137077e-03	1.064756719066e-03	1.140931146715e-03	1.185708652646e-03
36	 12	  -1.803554	1.329991	8		5.145172387110e-04	2.744745342912e-04	5.480413577622e-04	3.240607337298e-04	4.132991472174e-04	4.557021809058e-04	5.331842318376e-04	6.220903144194e-04	5.364588608640e-04	5.012374568634e-04	5.639959916226e-04	6.471021118878e-04
36	 12	  -1.697462	1.329991	8		8.976153545208e-04	2.974564737324e-04	9.903452914674e-04	8.195767162218e-04	7.649174268054e-04	7.801953404184e-04	9.206855085726e-04	9.499451101686e-04	8.575046379540e-04	1.114861919047e-03	8.905604309532e-04	8.875611532206e-04
36	 12	  -1.591371	1.329991	8		1.256935397359e-03	3.113068733550e-04	1.408728336453e-03	1.416332966243e-03	1.273488967550e-03	1.082481649274e-03	1.125582387413e-03	1.193412598904e-03	1.321507110208e-03	1.247040984604e-03	1.288345321984e-03	1.212433654414e-03
36	 12	  -1.485280	1.329991	8		1.309251164114e-03	2.224390314618e-04	1.215243491369e-03	1.429605000317e-03	1.333349464581e-03	1.402610443816e-03	1.333548844789e-03	1.197365633003e-03	1.288870783330e-03	1.273045592133e-03	1.248106716113e-03	1.370765675147e-03
36	 12	  -1.379188	1.329991	8		1.553512368119e-03	3.061111820724e-04	1.790285729782e-03	1.613451104005e-03	1.538853548197e-03	1.671911926447e-03	1.497925591079e-03	1.533661340731e-03	1.470617828341e-03	1.471772544223e-03	1.460473551166e-03	1.486170513765e-03
36	 12	  -1.273097	1.329991	8		2.041091348400e-03	2.042929018728e-04	2.134775872017e-03	2.005039079944e-03	1.949833728994e-03	2.090100628402e-03	1.967608648692e-03	2.042156180414e-03	1.979902588113e-03	2.083209829988e-03	2.155797425659e-03	2.002489498318e-03
36	 12	  -1.167005	1.329991	8		1.585925898487e-03	2.091753955674e-04	1.540420741807e-03	1.647176231005e-03	1.526098715674e-03	1.614410822992e-03	1.559067482435e-03	1.702733253755e-03	1.623197317874e-03	1.659674093089e-03	1.497005496621e-03	1.489474827889e-03
36	 12	  -1.060914	1.329991	8		1.473533622466e-03	2.423792802042e-04	1.629595221887e-03	1.450464907608e-03	1.389863545886e-03	1.504664724089e-03	1.589270432191e-03	1.386979400182e-03	1.466138547567e-03	1.507235993948e-03	1.382104451875e-03	1.429019006350e-03
36	 12	  -0.954823	1.329991	8		1.187558843267e-03	2.195291117376e-04	1.178856352661e-03	1.136391312562e-03	1.271105339476e-03	1.253449492290e-03	1.235653481140e-03	1.128490271163e-03	1.275865714480e-03	1.118801190857e-03	1.229009715464e-03	1.047965562574e-03
36	 12	  -0.848731	1.329991	8		7.231469135148e-04	3.106711043928e-04	7.701874856496e-04	6.634835929260e-04	9.221825051694e-04	7.693855780464e-04	7.836835530402e-04	7.515630715500e-04	6.011032823964e-04	7.844289273198e-04	6.285943399320e-04	5.568567991182e-04
36	 12	  -0.742640	1.329991	8		5.467292387298e-04	2.663913657096e-04	4.201521546906e-04	5.539329977490e-04	7.242253798122e-04	4.596094496862e-04	4.643262925434e-04	6.063676294410e-04	4.851243110502e-04	6.053518441764e-04	5.261235964704e-04	6.220787264892e-04
36	 12	  -0.636548	1.329991	8		9.365583315420e-05	2.954190668580e-04	1.217598384006e-04	5.395649762340e-05	2.757796251462e-04	1.450442299122e-04	-6.083352509940e-05	1.178625367278e-04	-5.865653201400e-05	3.354184950120e-05	1.432676422818e-04	1.648361673324e-04
36	 12	  -0.530457	1.329991	8		-1.399108259599e-03	2.120748638400e-04	-1.378714988345e-03	-1.417865373576e-03	-1.457923416003e-03	-1.528077079285e-03	-1.328511395610e-03	-1.367287267032e-03	-1.403447603013e-03	-1.323525288625e-03	-1.485889542351e-03	-1.299840642151e-03
36	 12	  -0.424366	1.329991	8		-2.215836754603e-03	2.536084637226e-04	-2.061998397931e-03	-2.163051641214e-03	-2.360833138247e-03	-2.323704406603e-03	-2.130847222909e-03	-2.270700063551e-03	-2.228375737492e-03	-2.234637900639e-03	-2.176587786341e-03	-2.207631249376e-03
36	 12	  -0.318274	1.329991	8		-2.463082552069e-03	2.734263689004e-04	-2.369348765478e-03	-2.587469460217e-03	-2.468483515258e-03	-2.459267903700e-03	-2.531015579412e-03	-2.528776498615e-03	-2.560056961549e-03	-2.421545992499e-03	-2.268111628886e-03	-2.436749220267e-03
36	 12	  -0.212183	1.329991	8		-3.913587172426e-03	2.616956108442e-04	-4.041396017638e-03	-3.998151353219e-03	-3.771200114240e-03	-3.799820127476e-03	-4.005766486355e-03	-3.993066140803e-03	-3.868098537065e-03	-3.889353797066e-03	-3.873800769142e-03	-3.895218381251e-03
36	 12	  -0.106091	1.329991	8		-3.919562060767e-03	2.349457155252e-04	-3.938101095398e-03	-3.896686090604e-03	-3.988094299479e-03	-4.001243249633e-03	-3.765837578558e-03	-3.891708800410e-03	-3.995480548939e-03	-3.998726634535e-03	-3.807270772200e-03	-3.912471544835e-03
36	 12	  0.000000	1.329991	8		-3.816457260845e-03	7.113006947682e-04	-4.138323200118e-03	-3.682934289452e-03	-3.937114759979e-03	-3.287734589711e-03	-3.943422861424e-03	-3.941307250292e-03	-3.773646739901e-03	-3.859837064159e-03	-4.035367803022e-03	-3.564884052126e-03
36	 12	  -1.909645	1.662489	10	2.000628226598e-03	2.451726823302e-04	1.928440465549e-03	2.059743904616e-03	1.988626414072e-03	1.970233886581e-03	2.046449500769e-03	1.934632940243e-03	1.871132964770e-03	2.154461236459e-03	1.959909412680e-03	2.092651545434e-03
36	 12	  -1.803554	1.662489	10	8.586084596598e-04	1.713249360090e-04	8.451142414254e-04	8.551275225768e-04	8.333808315858e-04	7.694327929374e-04	9.190324943946e-04	8.472696483366e-04	9.847278022932e-04	8.293747064652e-04	8.912112007410e-04	8.114133593016e-04
36	 12	  -1.697462	1.662489	10	1.378688000006e-03	2.026770524478e-04	1.353998050855e-03	1.473364422079e-03	1.389129493147e-03	1.308828989126e-03	1.381473054117e-03	1.495665813226e-03	1.336633367065e-03	1.427911981054e-03	1.266675190211e-03	1.353199644367e-03
36	 12	  -1.591371	1.662489	10	1.445958249289e-03	1.863617552874e-04	1.465290545983e-03	1.358891369638e-03	1.368195041855e-03	1.553618493079e-03	1.442803893257e-03	1.373453450496e-03	1.515485318468e-03	1.432115870749e-03	1.452128682872e-03	1.497599824765e-03
36	 12	  -1.485280	1.662489	10	1.265276404739e-03	2.909318168952e-04	1.328553049194e-03	1.194272290476e-03	1.333661923544e-03	1.316109897225e-03	1.319787069739e-03	1.281743420927e-03	1.337490252902e-03	1.301342262503e-03	1.006512917332e-03	1.233290967005e-03
36	 12	  -1.379188	1.662489	10	1.623564225752e-03	2.435524357536e-04	1.624190387405e-03	1.573287113057e-03	1.803329745079e-03	1.567441407910e-03	1.589665132766e-03	1.641328610969e-03	1.712705126954e-03	1.551179309018e-03	1.513866030201e-03	1.658649394165e-03
36	 12	  -1.273097	1.662489	10	1.901766859600e-03	1.334934160308e-04	1.891941042064e-03	1.815452799287e-03	1.921371416435e-03	1.905078463101e-03	1.879435231549e-03	1.976775021493e-03	1.914845252942e-03	1.957216271492e-03	1.851922148470e-03	1.903630949163e-03
36	 12	  -1.167005	1.662489	10	1.851190541669e-03	3.380171233878e-04	1.868580067117e-03	1.844729709262e-03	1.924430171611e-03	1.855874604816e-03	1.743363704300e-03	1.825452830171e-03	2.122162467943e-03	1.810053576277e-03	1.849947815293e-03	1.667310464709e-03
36	 12	  -1.060914	1.662489	10	2.129946633675e-03	2.011067746038e-04	2.110214050882e-03	2.057766866032e-03	2.159515815847e-03	2.120059268125e-03	2.285818525930e-03	2.157666716731e-03	2.110046902038e-03	2.079262232651e-03	2.040617559640e-03	2.178498402335e-03
36	 12	  -0.954823	1.662489	10	1.450721855560e-03	2.754664690734e-04	1.394972707383e-03	1.553644948640e-03	1.361572789702e-03	1.413928964585e-03	1.548670593917e-03	1.406028386772e-03	1.520433871495e-03	1.607074025054e-03	1.338137374541e-03	1.362754888317e-03
36	 12	  -0.848731	1.662489	10	1.414621548828e-03	1.679025370878e-04	1.432366560284e-03	1.414315804948e-03	1.478926312022e-03	1.423285392242e-03	1.365807065063e-03	1.312144567708e-03	1.472899194099e-03	1.373277472753e-03	1.373975969452e-03	1.499217146249e-03
36	 12	  -0.742640	1.662489	10	5.334816951648e-04	2.190390040440e-04	5.530832577162e-04	5.576011908714e-04	4.804296269310e-04	4.614415500582e-04	5.775938663922e-04	6.051732959502e-04	6.297573865302e-04	4.197719325420e-04	6.113240271108e-04	4.386408210054e-04
36	 12	  -0.636548	1.662489	10	-3.417023619594e-04	2.180754189540e-04	-2.681374898322e-04	-3.952848629844e-04	-2.354005750842e-04	-2.255885665416e-04	-3.234823785594e-04	-3.625464069846e-04	-4.483871213652e-04	-4.195994005602e-04	-3.650254231500e-04	-3.735713910726e-04
36	 12	  -0.530457	1.662489	10	-1.847428031201e-03	3.954464574408e-04	-1.890091740560e-03	-1.799434617764e-03	-1.630377022295e-03	-2.090616925268e-03	-1.797926425902e-03	-1.771597505090e-03	-1.689728504918e-03	-1.864776653798e-03	-1.966326789051e-03	-1.973404130827e-03
36	 12	  -0.424366	1.662489	10	-2.286561324537e-03	2.231390555748e-04	-2.311130424670e-03	-2.337761602085e-03	-2.352041108005e-03	-2.348153681760e-03	-2.283411870758e-03	-2.145967645151e-03	-2.155437390276e-03	-2.276627975714e-03	-2.369906778200e-03	-2.285174770481e-03
36	 12	  -0.318274	1.662489	10	-3.463921308519e-03	3.040155484002e-04	-3.570151301775e-03	-3.423177948739e-03	-3.419464263606e-03	-3.579397565389e-03	-3.481340685125e-03	-3.319634647976e-03	-3.353282103497e-03	-3.654420864763e-03	-3.399414523713e-03	-3.438929189255e-03
36	 12	  -0.212183	1.662489	10	-3.819238371013e-03	2.108888039826e-04	-3.905354123593e-03	-3.799560756074e-03	-3.885078215810e-03	-3.865217354509e-03	-3.755144022421e-03	-3.792143442866e-03	-3.755859104443e-03	-3.877554857213e-03	-3.679389565994e-03	-3.877082274123e-03
36	 12	  -0.106091	1.662489	10	-3.186064672727e-03	2.489848034616e-04	-3.147221513815e-03	-3.240551542599e-03	-3.134905633611e-03	-3.229947095378e-03	-3.236683102639e-03	-3.322335016269e-03	-3.280636744616e-03	-3.123480724952e-03	-3.077376749568e-03	-3.067508596907e-03
36	 12	  0.000000	1.662489	10	-3.454790633600e-03	3.066351333030e-04	-3.408739133429e-03	-3.640280692504e-03	-3.306405749926e-03	-3.587854685594e-03	-3.304585590363e-03	-3.443588595833e-03	-3.416226960204e-03	-3.509658362187e-03	-3.485483082160e-03	-3.445083478615e-03


==> anc/fig11_spline.txt <==
#
# eB: magnetic field strength at Nb = 2 for all lattices. In physical
#     units (GeV^2), this corresponds to eB = 0.38 for Nt = 6, eB = 0.36
#     for Nt = 10, and eB = 0.33 for Nt = 8, 12. The value of eB = 0.0
#     corresponds to the continuum limit
# Nt: number of temporal sites (i.e. Nt^-1 = 0 -> continuum limit)
# G(x)/C_dof: splined observable (defined in the main text) at T = 155 MeV
# stat_err: statistical error
# lsys_err: lower systematic error
# usys_err: upper systematic error
#
# x [fm]      eB [GeV^2]   Nt^-1        G/C_doff [GeV^2]  stat_err  lsys_err  usys_err
-2.600000e+00 3.000000e-01 0.000000e+00 1.151880e-04 3.507e-05 7.179e-05 5.375e-05
-2.600000e+00 3.000000e-01 1.666667e-01 4.943221e-05 2.389e-05 9.007e-05 5.733e-05
-2.600000e+00 3.000000e-01 1.250000e-01 7.820036e-05 8.941e-06 2.715e-05 1.912e-05
-2.600000e+00 3.000000e-01 1.000000e-01 9.151590e-05 1.622e-05 2.573e-05 8.039e-06
-2.600000e+00 3.000000e-01 8.333333e-02 9.874904e-05 2.171e-05 4.036e-05 1.847e-05
-2.600000e+00 3.751720e-01 0.000000e+00 1.469375e-04 3.600e-05 6.816e-05 4.924e-05
-2.600000e+00 3.751720e-01 1.666667e-01 6.278323e-05 2.158e-05 8.257e-05 6.251e-05
-2.600000e+00 3.751720e-01 1.250000e-01 9.960074e-05 9.506e-06 3.122e-05 2.065e-05
-2.600000e+00 3.751720e-01 1.000000e-01 1.166420e-04 1.748e-05 2.179e-05 5.877e-06
-2.600000e+00 3.751720e-01 8.333333e-02 1.258990e-04 2.293e-05 3.654e-05 1.509e-05
-2.600000e+00 3.324980e-01 0.000000e+00 1.289138e-04 3.563e-05 7.096e-05 5.390e-05
-2.600000e+00 3.324980e-01 1.666667e-01 5.509000e-05 2.298e-05 8.786e-05 6.008e-05
-2.600000e+00 3.324980e-01 1.250000e-01 8.738791e-05 9.134e-06 2.863e-05 2.086e-05
-2.600000e+00 3.324980e-01 1.000000e-01 1.023372e-04 1.681e-05 2.439e-05 7.219e-06
-2.600000e+00 3.324980e-01 8.333333e-02 1.104578e-04 2.232e-05 3.920e-05 1.922e-05
-2.600000e+00 3.567880e-01 0.000000e+00 1.391794e-04 3.588e-05 6.959e-05 5.163e-05
-2.600000e+00 3.567880e-01 1.666667e-01 5.942928e-05 2.219e-05 8.516e-05 6.156e-05
-2.600000e+00 3.567880e-01 1.250000e-01 9.431997e-05 9.322e-06 2.934e-05 2.066e-05
-2.600000e+00 3.567880e-01 1.000000e-01 1.104694e-04 1.720e-05 2.302e-05 6.486e-06
-2.600000e+00 3.567880e-01 8.333333e-02 1.192419e-04 2.269e-05 3.783e-05 1.697e-05
-2.573737e+00 3.000000e-01 0.000000e+00 1.206498e-04 3.561e-05 7.327e-05 5.458e-05
-2.573737e+00 3.000000e-01 1.666667e-01 5.215598e-05 2.415e-05 9.196e-05 5.775e-05
-2.573737e+00 3.000000e-01 1.250000e-01 8.212203e-05 8.924e-06 2.785e-05 2.013e-05
-2.573737e+00 3.000000e-01 1.000000e-01 9.599204e-05 1.642e-05 2.639e-05 8.555e-06
-2.573737e+00 3.000000e-01 8.333333e-02 1.035264e-04 2.202e-05 4.126e-05 1.855e-05
-2.573737e+00 3.751720e-01 0.000000e+00 1.536047e-04 3.653e-05 6.954e-05 4.952e-05
-2.573737e+00 3.751720e-01 1.666667e-01 6.633847e-05 2.182e-05 8.411e-05 6.304e-05
-2.573737e+00 3.751720e-01 1.250000e-01 1.045175e-04 9.483e-06 3.178e-05 2.126e-05
-2.573737e+00 3.751720e-01 1.000000e-01 1.221889e-04 1.767e-05 2.245e-05 6.415e-06
-2.573737e+00 3.751720e-01 8.333333e-02 1.317882e-04 2.323e-05 3.740e-05 1.528e-05
-2.573737e+00 3.324980e-01 0.000000e+00 1.349054e-04 3.618e-05 7.240e-05 5.393e-05
-2.573737e+00 3.324980e-01 1.666667e-01 5.816564e-05 2.325e-05 8.963e-05 6.072e-05
-2.573737e+00 3.324980e-01 1.250000e-01 9.173927e-05 9.116e-06 2.943e-05 2.167e-05
-2.573737e+00 3.324980e-01 1.000000e-01 1.072791e-04 1.701e-05 2.505e-05 7.716e-06
-2.573737e+00 3.324980e-01 8.333333e-02 1.157204e-04 2.263e-05 4.008e-05 1.903e-05
-2.573737e+00 3.567880e-01 0.000000e+00 1.455584e-04 3.642e-05 7.099e-05 5.174e-05
-2.573737e+00 3.567880e-01 1.666667e-01 6.277546e-05 2.245e-05 8.681e-05 6.214e-05
-2.573737e+00 3.567880e-01 1.250000e-01 9.899299e-05 9.302e-06 2.988e-05 2.150e-05
-2.573737e+00 3.567880e-01 1.000000e-01 1.157565e-04 1.740e-05 2.368e-05 7.006e-06
-2.573737e+00 3.567880e-01 8.333333e-02 1.248626e-04 2.299e-05 3.870e-05 1.669e-05
-2.547475e+00 3.000000e-01 0.000000e+00 1.262793e-04 3.614e-05 7.470e-05 5.537e-05
-2.547475e+00 3.000000e-01 1.666667e-01 5.499000e-05 2.441e-05 9.379e-05 5.819e-05
-2.547475e+00 3.000000e-01 1.250000e-01 8.617905e-05 8.910e-06 2.853e-05 2.115e-05
-2.547475e+00 3.000000e-01 1.000000e-01 1.006151e-04 1.661e-05 2.703e-05 9.074e-06
-2.547475e+00 3.000000e-01 8.333333e-02 1.084569e-04 2.232e-05 4.213e-05 1.860e-05
-2.547475e+00 3.751720e-01 0.000000e+00 1.604658e-04 3.705e-05 7.087e-05 4.949e-05
-2.547475e+00 3.751720e-01 1.666667e-01 7.002867e-05 2.206e-05 8.559e-05 6.353e-05
-2.547475e+00 3.751720e-01 1.250000e-01 1.095949e-04 9.465e-06 3.233e-05 2.211e-05
-2.547475e+00 3.751720e-01 1.000000e-01 1.279085e-04 1.786e-05 2.310e-05 6.958e-06
-2.547475e+00 3.751720e-01 8.333333e-02 1.378566e-04 2.352e-05 3.824e-05 1.576e-05
-2.547475e+00 3.324980e-01 0.000000e+00 1.410765e-04 3.670e-05 7.381e-05 5.389e-05
-2.547475e+00 3.324980e-01 1.666667e-01 6.136241e-05 2.351e-05 9.133e-05 6.121e-05
-2.547475e+00 3.324980e-01 1.250000e-01 9.623732e-05 9.102e-06 3.021e-05 2.204e-05
-2.547475e+00 3.324980e-01 1.000000e-01 1.123794e-04 1.720e-05 2.570e-05 8.215e-06
-2.547475e+00 3.324980e-01 8.333333e-02 1.211480e-04 2.293e-05 4.094e-05 1.882e-05
-2.547475e+00 3.567880e-01 0.000000e+00 1.521252e-04 3.694e-05 7.236e-05 5.158e-05
-2.547475e+00 3.567880e-01 1.666667e-01 6.625071e-05 2.270e-05 8.838e-05 6.268e-05
-2.547475e+00 3.567880e-01 1.250000e-01 1.038208e-04 9.286e-06 3.042e-05 2.233e-05
-2.547475e+00 3.567880e-01 1.000000e-01 1.212104e-04 1.759e-05 2.433e-05 7.530e-06
-2.547475e+00 3.567880e-01 8.333333e-02 1.306566e-04 2.329e-05 3.955e-05 1.640e-05
-2.521212e+00 3.000000e-01 0.000000e+00 1.320838e-04 3.665e-05 7.608e-05 5.608e-05
-2.521212e+00 3.000000e-01 1.666667e-01 5.793939e-05 2.465e-05 9.554e-05 5.883e-05
-2.521212e+00 3.000000e-01 1.250000e-01 9.037757e-05 8.899e-06 2.920e-05 2.149e-05
-2.521212e+00 3.000000e-01 1.000000e-01 1.053918e-04 1.680e-05 2.765e-05 9.599e-06
-2.521212e+00 3.000000e-01 8.333333e-02 1.135477e-04 2.262e-05 4.296e-05 1.864e-05
-2.521212e+00 3.751720e-01 0.000000e+00 1.675296e-04 3.755e-05 7.215e-05 4.946e-05
-2.521212e+00 3.751720e-01 1.666667e-01 7.385962e-05 2.230e-05 8.698e-05 6.396e-05
-2.521212e+00 3.751720e-01 1.250000e-01 1.148402e-04 9.451e-06 3.288e-05 2.261e-05
-2.521212e+00 3.751720e-01 1.000000e-01 1.338084e-04 1.804e-05 2.373e-05 7.510e-06
-2.521212e+00 3.751720e-01 8.333333e-02 1.441121e-04 2.381e-05 3.905e-05 1.624e-05
-2.521212e+00 3.324980e-01 0.000000e+00 1.474353e-04 3.722e-05 7.516e-05 5.378e-05
-2.521212e+00 3.324980e-01 1.666667e-01 6.468573e-05 2.376e-05 9.294e-05 6.152e-05
-2.521212e+00 3.324980e-01 1.250000e-01 1.008886e-04 9.091e-06 3.097e-05 2.216e-05
-2.521212e+00 3.324980e-01 1.000000e-01 1.176454e-04 1.739e-05 2.633e-05 8.720e-06
-2.521212e+00 3.324980e-01 8.333333e-02 1.267479e-04 2.322e-05 4.177e-05 1.858e-05
-2.521212e+00 3.567880e-01 0.000000e+00 1.588884e-04 3.745e-05 7.368e-05 5.137e-05
-2.521212e+00 3.567880e-01 1.666667e-01 6.986067e-05 2.295e-05 8.988e-05 6.317e-05
-2.521212e+00 3.567880e-01 1.250000e-01 1.088103e-04 9.274e-06 3.095e-05 2.247e-05
-2.521212e+00 3.567880e-01 1.000000e-01 1.268384e-04 1.777e-05 2.496e-05 8.063e-06
-2.521212e+00 3.567880e-01 8.333333e-02 1.366315e-04 2.358e-05 4.037e-05 1.608e-05
-2.494949e+00 3.000000e-01 0.000000e+00 1.380692e-04 3.715e-05 7.741e-05 5.674e-05
-2.494949e+00 3.000000e-01 1.666667e-01 6.100835e-05 2.490e-05 9.721e-05 5.943e-05
-2.494949e+00 3.000000e-01 1.250000e-01 9.472249e-05 8.891e-06 2.983e-05 2.159e-05
-2.494949e+00 3.000000e-01 1.000000e-01 1.103273e-04 1.699e-05 2.825e-05 1.013e-05
-2.494949e+00 3.000000e-01 8.333333e-02 1.188040e-04 2.291e-05 4.375e-05 1.886e-05
-2.494949e+00 3.751720e-01 0.000000e+00 1.748026e-04 3.804e-05 7.337e-05 4.957e-05
-2.494949e+00 3.751720e-01 1.666667e-01 7.783604e-05 2.253e-05 8.829e-05 6.436e-05
-2.494949e+00 3.751720e-01 1.250000e-01 1.202589e-04 9.441e-06 3.341e-05 2.272e-05
-2.494949e+00 3.751720e-01 1.000000e-01 1.398947e-04 1.823e-05 2.434e-05 7.966e-06
-2.494949e+00 3.751720e-01 8.333333e-02 1.505610e-04 2.408e-05 3.983e-05 1.672e-05
-2.494949e+00 3.324980e-01 0.000000e+00 1.539878e-04 3.771e-05 7.646e-05 5.361e-05
-2.494949e+00 3.324980e-01 1.666667e-01 6.814009e-05 2.401e-05 9.448e-05 6.179e-05
-2.494949e+00 3.324980e-01 1.250000e-01 1.056984e-04 9.085e-06 3.171e-05 2.226e-05
-2.494949e+00 3.324980e-01 1.000000e-01 1.230826e-04 1.758e-05 2.694e-05 9.262e-06
-2.494949e+00 3.324980e-01 8.333333e-02 1.325258e-04 2.351e-05 4.257e-05 1.832e-05
-2.494949e+00 3.567880e-01 0.000000e+00 1.658544e-04 3.794e-05 7.494e-05 5.109e-05
-2.494949e+00 3.567880e-01 1.666667e-01 7.360996e-05 2.319e-05 9.130e-05 6.362e-05
-2.494949e+00 3.567880e-01 1.250000e-01 1.139669e-04 9.266e-06 3.159e-05 2.258e-05
-2.494949e+00 3.567880e-01 1.000000e-01 1.326464e-04 1.796e-05 2.558e-05 8.605e-06
-2.494949e+00 3.567880e-01 8.333333e-02 1.427933e-04 2.386e-05 4.116e-05 1.618e-05
-2.468687e+00 3.000000e-01 0.000000e+00 1.442396e-04 3.764e-05 7.868e-05 5.739e-05
-2.468687e+00 3.000000e-01 1.666667e-01 6.420009e-05 2.513e-05 9.879e-05 5.999e-05
-2.468687e+00 3.000000e-01 1.250000e-01 9.921736e-05 8.887e-06 3.044e-05 2.221e-05
-2.468687e+00 3.000000e-01 1.000000e-01 1.154254e-04 1.718e-05 2.883e-05 1.067e-05
-2.468687e+00 3.000000e-01 8.333333e-02 1.242297e-04 2.319e-05 4.451e-05 1.937e-05
-2.468687e+00 3.751720e-01 0.000000e+00 1.822894e-04 3.851e-05 7.454e-05 4.939e-05
-2.468687e+00 3.751720e-01 1.666667e-01 8.196145e-05 2.276e-05 8.951e-05 6.471e-05
-2.468687e+00 3.751720e-01 1.250000e-01 1.258549e-04 9.435e-06 3.393e-05 2.281e-05
-2.468687e+00 3.751720e-01 1.000000e-01 1.461713e-04 1.840e-05 2.494e-05 8.467e-06
-2.468687e+00 3.751720e-01 8.333333e-02 1.572074e-04 2.435e-05 4.057e-05 1.707e-05
-2.468687e+00 3.324980e-01 0.000000e+00 1.607383e-04 3.820e-05 7.770e-05 5.338e-05
-2.468687e+00 3.324980e-01 1.666667e-01 7.172883e-05 2.425e-05 9.593e-05 6.218e-05
-2.468687e+00 3.324980e-01 1.250000e-01 1.106705e-04 9.081e-06 3.241e-05 2.260e-05
-2.468687e+00 3.324980e-01 1.000000e-01 1.286949e-04 1.776e-05 2.753e-05 9.757e-06
-2.468687e+00 3.324980e-01 8.333333e-02 1.384859e-04 2.379e-05 4.333e-05 1.805e-05
-2.468687e+00 3.567880e-01 0.000000e+00 1.730275e-04 3.842e-05 7.614e-05 5.074e-05
-2.468687e+00 3.567880e-01 1.666667e-01 7.750204e-05 2.343e-05 9.262e-05 6.402e-05
-2.468687e+00 3.567880e-01 1.250000e-01 1.192945e-04 9.262e-06 3.230e-05 2.273e-05
-2.468687e+00 3.567880e-01 1.000000e-01 1.386384e-04 1.814e-05 2.617e-05 9.090e-06
-2.468687e+00 3.567880e-01 8.333333e-02 1.491462e-04 2.413e-05 4.192e-05 1.665e-05
-2.442424e+00 3.000000e-01 0.000000e+00 1.505989e-04 3.811e-05 7.988e-05 5.799e-05
-2.442424e+00 3.000000e-01 1.666667e-01 6.751775e-05 2.536e-05 1.003e-04 6.052e-05
-2.442424e+00 3.000000e-01 1.250000e-01 1.038658e-04 8.885e-06 3.102e-05 2.294e-05
-2.442424e+00 3.000000e-01 1.000000e-01 1.206897e-04 1.736e-05 2.939e-05 1.089e-05
-2.442424e+00 3.000000e-01 8.333333e-02 1.298286e-04 2.346e-05 4.524e-05 1.987e-05
-2.442424e+00 3.751720e-01 0.000000e+00 1.899944e-04 3.896e-05 7.565e-05 5.009e-05
-2.442424e+00 3.751720e-01 1.666667e-01 8.623933e-05 2.298e-05 9.064e-05 6.501e-05
-2.442424e+00 3.751720e-01 1.250000e-01 1.316322e-04 9.433e-06 3.443e-05 2.351e-05
-2.442424e+00 3.751720e-01 1.000000e-01 1.526426e-04 1.857e-05 2.550e-05 9.099e-06
-2.442424e+00 3.751720e-01 8.333333e-02 1.640557e-04 2.461e-05 4.128e-05 1.678e-05
-2.442424e+00 3.324980e-01 0.000000e+00 1.676912e-04 3.866e-05 7.888e-05 5.334e-05
-2.442424e+00 3.324980e-01 1.666667e-01 7.545527e-05 2.448e-05 9.728e-05 6.263e-05
-2.442424e+00 3.324980e-01 1.250000e-01 1.158085e-04 9.081e-06 3.309e-05 2.335e-05
-2.442424e+00 3.324980e-01 1.000000e-01 1.344862e-04 1.794e-05 2.809e-05 1.029e-05
-2.442424e+00 3.324980e-01 8.333333e-02 1.446322e-04 2.405e-05 4.405e-05 1.775e-05
-2.442424e+00 3.567880e-01 0.000000e+00 1.804123e-04 3.888e-05 7.729e-05 5.033e-05
-2.442424e+00 3.567880e-01 1.666667e-01 8.154033e-05 2.366e-05 9.385e-05 6.438e-05
-2.442424e+00 3.567880e-01 1.250000e-01 1.247968e-04 9.262e-06 3.298e-05 2.349e-05
-2.442424e+00 3.567880e-01 1.000000e-01 1.448184e-04 1.831e-05 2.674e-05 9.703e-06
-2.442424e+00 3.567880e-01 8.333333e-02 1.556943e-04 2.440e-05 4.263e-05 1.713e-05
-2.416162e+00 3.000000e-01 0.000000e+00 1.571514e-04 3.856e-05 8.103e-05 5.853e-05
-2.416162e+00 3.000000e-01 1.666667e-01 7.096446e-05 2.558e-05 1.017e-04 6.100e-05
-2.416162e+00 3.000000e-01 1.250000e-01 1.086712e-04 8.885e-06 3.156e-05 2.369e-05
-2.416162e+00 3.000000e-01 1.000000e-01 1.261241e-04 1.753e-05 2.991e-05 1.138e-05
-2.416162e+00 3.000000e-01 8.333333e-02 1.356046e-04 2.372e-05 4.592e-05 2.039e-05
-2.416162e+00 3.751720e-01 0.000000e+00 1.979222e-04 3.939e-05 7.670e-05 5.005e-05
-2.416162e+00 3.751720e-01 1.666667e-01 9.067311e-05 2.320e-05 9.167e-05 6.527e-05
-2.416162e+00 3.751720e-01 1.250000e-01 1.375946e-04 9.434e-06 3.492e-05 2.429e-05
-2.416162e+00 3.751720e-01 1.000000e-01 1.593125e-04 1.874e-05 2.605e-05 9.743e-06
-2.416162e+00 3.751720e-01 8.333333e-02 1.711099e-04 2.487e-05 4.196e-05 1.647e-05
-2.416162e+00 3.324980e-01 0.000000e+00 1.748506e-04 3.911e-05 7.999e-05 5.372e-05
-2.416162e+00 3.324980e-01 1.666667e-01 7.932271e-05 2.471e-05 9.854e-05 6.293e-05
-2.416162e+00 3.324980e-01 1.250000e-01 1.211162e-04 9.084e-06 3.373e-05 2.410e-05
-2.416162e+00 3.324980e-01 1.000000e-01 1.404606e-04 1.811e-05 2.863e-05 1.083e-05
-2.416162e+00 3.324980e-01 8.333333e-02 1.509686e-04 2.431e-05 4.474e-05 1.744e-05
-2.416162e+00 3.567880e-01 0.000000e+00 1.880130e-04 3.932e-05 7.837e-05 5.029e-05
-2.416162e+00 3.567880e-01 1.666667e-01 8.572822e-05 2.388e-05 9.499e-05 6.470e-05
-2.416162e+00 3.567880e-01 1.250000e-01 1.304778e-04 9.265e-06 3.362e-05 2.426e-05
-2.416162e+00 3.567880e-01 1.000000e-01 1.511905e-04 1.848e-05 2.728e-05 1.029e-05
-2.416162e+00 3.567880e-01 8.333333e-02 1.624418e-04 2.465e-05 4.332e-05 1.761e-05
-2.389899e+00 3.000000e-01 0.000000e+00 1.639009e-04 3.899e-05 8.211e-05 5.903e-05
-2.389899e+00 3.000000e-01 1.666667e-01 7.454333e-05 2.579e-05 1.028e-04 6.138e-05
-2.389899e+00 3.000000e-01 1.250000e-01 1.136373e-04 8.887e-06 3.208e-05 2.444e-05
-2.389899e+00 3.000000e-01 1.000000e-01 1.317322e-04 1.770e-05 3.043e-05 1.188e-05
-2.389899e+00 3.000000e-01 8.333333e-02 1.415615e-04 2.398e-05 4.657e-05 2.046e-05
-2.389899e+00 3.751720e-01 0.000000e+00 2.060772e-04 3.981e-05 7.768e-05 4.994e-05
-2.389899e+00 3.751720e-01 1.666667e-01 9.526621e-05 2.341e-05 9.260e-05 6.586e-05
-2.389899e+00 3.751720e-01 1.250000e-01 1.437460e-04 9.440e-06 3.539e-05 2.506e-05
-2.389899e+00 3.751720e-01 1.000000e-01 1.661853e-04 1.890e-05 2.657e-05 1.040e-05
-2.389899e+00 3.751720e-01 8.333333e-02 1.783745e-04 2.511e-05 4.259e-05 1.615e-05
-2.389899e+00 3.324980e-01 0.000000e+00 1.822209e-04 3.954e-05 8.104e-05 5.404e-05
-2.389899e+00 3.324980e-01 1.666667e-01 8.333441e-05 2.492e-05 9.969e-05 6.340e-05
-2.389899e+00 3.324980e-01 1.250000e-01 1.265972e-04 9.090e-06 3.434e-05 2.484e-05
-2.389899e+00 3.324980e-01 1.000000e-01 1.466218e-04 1.828e-05 2.914e-05 1.137e-05
-2.389899e+00 3.324980e-01 8.333333e-02 1.574993e-04 2.456e-05 4.539e-05 1.724e-05
-2.389899e+00 3.567880e-01 0.000000e+00 1.958342e-04 3.974e-05 7.938e-05 5.072e-05
-2.389899e+00 3.567880e-01 1.666667e-01 9.006905e-05 2.410e-05 9.602e-05 6.501e-05
-2.389899e+00 3.567880e-01 1.250000e-01 1.363413e-04 9.271e-06 3.422e-05 2.502e-05
-2.389899e+00 3.567880e-01 1.000000e-01 1.577587e-04 1.865e-05 2.779e-05 1.088e-05
-2.389899e+00 3.567880e-01 8.333333e-02 1.693929e-04 2.490e-05 4.396e-05 1.810e-05
-2.363636e+00 3.000000e-01 0.000000e+00 1.708516e-04 3.941e-05 8.312e-05 5.947e-05
-2.363636e+00 3.000000e-01 1.666667e-01 7.825743e-05 2.599e-05 1.040e-04 6.186e-05
-2.363636e+00 3.000000e-01 1.250000e-01 1.187674e-04 8.891e-06 3.255e-05 2.520e-05
-2.363636e+00 3.000000e-01 1.000000e-01 1.375177e-04 1.787e-05 3.093e-05 1.239e-05
-2.363636e+00 3.000000e-01 8.333333e-02 1.477031e-04 2.422e-05 4.717e-05 2.020e-05
-2.363636e+00 3.751720e-01 0.000000e+00 2.144639e-04 4.021e-05 7.859e-05 4.978e-05
-2.363636e+00 3.751720e-01 1.666667e-01 1.000220e-04 2.361e-05 9.343e-05 6.655e-05
-2.363636e+00 3.751720e-01 1.250000e-01 1.500903e-04 9.449e-06 3.584e-05 2.584e-05
-2.363636e+00 3.751720e-01 1.000000e-01 1.732648e-04 1.906e-05 2.706e-05 1.106e-05
-2.363636e+00 3.751720e-01 8.333333e-02 1.858534e-04 2.534e-05 4.318e-05 1.581e-05
-2.363636e+00 3.324980e-01 0.000000e+00 1.898063e-04 3.995e-05 8.202e-05 5.431e-05
-2.363636e+00 3.324980e-01 1.666667e-01 8.749359e-05 2.513e-05 1.007e-04 6.372e-05
-2.363636e+00 3.324980e-01 1.250000e-01 1.322554e-04 9.097e-06 3.490e-05 2.558e-05
-2.363636e+00 3.324980e-01 1.000000e-01 1.529737e-04 1.844e-05 2.962e-05 1.193e-05
-2.363636e+00 3.324980e-01 8.333333e-02 1.642281e-04 2.480e-05 4.599e-05 1.771e-05
-2.363636e+00 3.567880e-01 0.000000e+00 2.038800e-04 4.015e-05 8.032e-05 5.112e-05
-2.363636e+00 3.567880e-01 1.666667e-01 9.456614e-05 2.430e-05 9.695e-05 6.519e-05
-2.363636e+00 3.567880e-01 1.250000e-01 1.423910e-04 9.280e-06 3.479e-05 2.578e-05
-2.363636e+00 3.567880e-01 1.000000e-01 1.645270e-04 1.880e-05 2.828e-05 1.147e-05
-2.363636e+00 3.567880e-01 8.333333e-02 1.765516e-04 2.513e-05 4.456e-05 1.798e-05
-2.337374e+00 3.000000e-01 0.000000e+00 1.780075e-04 3.980e-05 8.406e-05 5.985e-05
-2.337374e+00 3.000000e-01 1.666667e-01 8.210981e-05 2.618e-05 1.051e-04 6.222e-05
-2.337374e+00 3.000000e-01 1.250000e-01 1.240650e-04 8.896e-06 3.300e-05 2.594e-05
-2.337374e+00 3.000000e-01 1.000000e-01 1.434843e-04 1.802e-05 3.140e-05 1.290e-05
-2.337374e+00 3.000000e-01 8.333333e-02 1.540331e-04 2.445e-05 4.772e-05 1.993e-05
-2.337374e+00 3.751720e-01 0.000000e+00 2.230867e-04 4.059e-05 7.942e-05 4.995e-05
-2.337374e+00 3.751720e-01 1.666667e-01 1.049438e-04 2.381e-05 9.414e-05 6.691e-05
-2.337374e+00 3.751720e-01 1.250000e-01 1.566313e-04 9.461e-06 3.628e-05 2.661e-05
-2.337374e+00 3.751720e-01 1.000000e-01 1.805553e-04 1.921e-05 2.752e-05 1.169e-05
-2.337374e+00 3.751720e-01 8.333333e-02 1.935510e-04 2.556e-05 4.373e-05 1.546e-05
-2.337374e+00 3.324980e-01 0.000000e+00 1.976109e-04 4.034e-05 8.293e-05 5.453e-05
-2.337374e+00 3.324980e-01 1.666667e-01 9.180345e-05 2.533e-05 1.017e-04 6.479e-05
-2.337374e+00 3.324980e-01 1.250000e-01 1.380942e-04 9.107e-06 3.538e-05 2.632e-05
-2.337374e+00 3.324980e-01 1.000000e-01 1.595202e-04 1.859e-05 3.007e-05 1.250e-05
-2.337374e+00 3.324980e-01 8.333333e-02 1.711591e-04 2.503e-05 4.655e-05 1.819e-05
-2.337374e+00 3.567880e-01 0.000000e+00 2.121550e-04 4.053e-05 8.119e-05 5.148e-05
-2.337374e+00 3.567880e-01 1.666667e-01 9.922280e-05 2.451e-05 9.776e-05 6.628e-05
-2.337374e+00 3.567880e-01 1.250000e-01 1.486306e-04 9.292e-06 3.532e-05 2.654e-05
-2.337374e+00 3.567880e-01 1.000000e-01 1.714994e-04 1.895e-05 2.874e-05 1.207e-05
-2.337374e+00 3.567880e-01 8.333333e-02 1.839219e-04 2.536e-05 4.511e-05 1.767e-05
-2.311111e+00 3.000000e-01 0.000000e+00 1.853726e-04 4.018e-05 8.492e-05 6.017e-05
-2.311111e+00 3.000000e-01 1.666667e-01 8.610348e-05 2.637e-05 1.061e-04 6.321e-05
-2.311111e+00 3.000000e-01 1.250000e-01 1.295337e-04 8.903e-06 3.340e-05 2.669e-05
-2.311111e+00 3.000000e-01 1.000000e-01 1.496357e-04 1.817e-05 3.183e-05 1.342e-05
-2.311111e+00 3.000000e-01 8.333333e-02 1.605553e-04 2.468e-05 4.823e-05 1.963e-05
-2.311111e+00 3.751720e-01 0.000000e+00 2.319500e-04 4.095e-05 8.019e-05 5.100e-05
-2.311111e+00 3.751720e-01 1.666667e-01 1.100350e-04 2.400e-05 9.474e-05 6.805e-05
-2.311111e+00 3.751720e-01 1.250000e-01 1.633728e-04 9.475e-06 3.669e-05 2.738e-05
-2.311111e+00 3.751720e-01 1.000000e-01 1.880606e-04 1.935e-05 2.794e-05 1.233e-05
-2.311111e+00 3.751720e-01 8.333333e-02 2.014712e-04 2.577e-05 4.424e-05 1.619e-05
-2.311111e+00 3.324980e-01 0.000000e+00 2.056391e-04 4.071e-05 8.376e-05 5.469e-05
-2.311111e+00 3.324980e-01 1.666667e-01 9.626718e-05 2.552e-05 1.025e-04 6.590e-05
-2.311111e+00 3.324980e-01 1.250000e-01 1.441174e-04 9.119e-06 3.580e-05 2.706e-05
-2.311111e+00 3.324980e-01 1.000000e-01 1.662652e-04 1.874e-05 3.049e-05 1.307e-05
-2.311111e+00 3.324980e-01 8.333333e-02 1.782961e-04 2.525e-05 4.706e-05 1.868e-05
-2.311111e+00 3.567880e-01 0.000000e+00 2.206634e-04 4.090e-05 8.199e-05 5.190e-05
-2.311111e+00 3.567880e-01 1.666667e-01 1.040423e-04 2.470e-05 9.847e-05 6.716e-05
-2.311111e+00 3.567880e-01 1.250000e-01 1.550640e-04 9.306e-06 3.581e-05 2.730e-05
-2.311111e+00 3.567880e-01 1.000000e-01 1.786798e-04 1.910e-05 2.916e-05 1.268e-05
-2.311111e+00 3.567880e-01 8.333333e-02 1.915081e-04 2.557e-05 4.562e-05 1.735e-05
-2.284848e+00 3.000000e-01 0.000000e+00 1.929509e-04 4.054e-05 8.570e-05 6.044e-05
-2.284848e+00 3.000000e-01 1.666667e-01 9.024145e-05 2.654e-05 1.069e-04 6.430e-05
-2.284848e+00 3.000000e-01 1.250000e-01 1.351768e-04 8.909e-06 3.376e-05 2.743e-05
-2.284848e+00 3.000000e-01 1.000000e-01 1.559755e-04 1.832e-05 3.223e-05 1.394e-05
-2.284848e+00 3.000000e-01 8.333333e-02 1.672735e-04 2.489e-05 4.869e-05 1.932e-05
-2.284848e+00 3.751720e-01 0.000000e+00 2.410581e-04 4.128e-05 8.087e-05 5.203e-05
-2.284848e+00 3.751720e-01 1.666667e-01 1.152988e-04 2.418e-05 9.523e-05 6.915e-05
-2.284848e+00 3.751720e-01 1.250000e-01 1.703185e-04 9.492e-06 3.700e-05 2.814e-05
-2.284848e+00 3.751720e-01 1.000000e-01 1.957848e-04 1.948e-05 2.834e-05 1.298e-05
-2.284848e+00 3.751720e-01 8.333333e-02 2.096183e-04 2.597e-05 4.469e-05 1.726e-05
-2.284848e+00 3.324980e-01 0.000000e+00 2.138950e-04 4.106e-05 8.451e-05 5.480e-05
-2.284848e+00 3.324980e-01 1.666667e-01 1.008879e-04 2.571e-05 1.031e-04 6.649e-05
-2.284848e+00 3.324980e-01 1.250000e-01 1.503285e-04 9.131e-06 3.601e-05 2.783e-05
-2.284848e+00 3.324980e-01 1.000000e-01 1.732124e-04 1.888e-05 3.089e-05 1.365e-05
-2.284848e+00 3.324980e-01 8.333333e-02 1.856432e-04 2.546e-05 4.752e-05 1.916e-05
-2.284848e+00 3.567880e-01 0.000000e+00 2.294095e-04 4.124e-05 8.271e-05 5.211e-05
-2.284848e+00 3.567880e-01 1.666667e-01 1.090278e-04 2.488e-05 9.905e-05 6.815e-05
-2.284848e+00 3.567880e-01 1.250000e-01 1.616948e-04 9.321e-06 3.625e-05 2.805e-05
-2.284848e+00 3.567880e-01 1.000000e-01 1.860721e-04 1.924e-05 2.955e-05 1.330e-05
-2.284848e+00 3.567880e-01 8.333333e-02 1.993140e-04 2.577e-05 4.608e-05 1.700e-05
-2.258586e+00 3.000000e-01 0.000000e+00 2.007464e-04 4.087e-05 8.641e-05 6.064e-05
-2.258586e+00 3.000000e-01 1.666667e-01 9.452666e-05 2.670e-05 1.076e-04 6.529e-05
-2.258586e+00 3.000000e-01 1.250000e-01 1.409978e-04 8.916e-06 3.409e-05 2.817e-05
-2.258586e+00 3.000000e-01 1.000000e-01 1.625073e-04 1.845e-05 3.260e-05 1.448e-05
-2.258586e+00 3.000000e-01 8.333333e-02 1.741914e-04 2.508e-05 4.910e-05 1.899e-05
-2.258586e+00 3.751720e-01 0.000000e+00 2.504156e-04 4.160e-05 8.148e-05 5.306e-05
-2.258586e+00 3.751720e-01 1.666667e-01 1.207385e-04 2.436e-05 9.558e-05 6.998e-05
-2.258586e+00 3.751720e-01 1.250000e-01 1.774722e-04 9.511e-06 3.718e-05 2.890e-05
-2.258586e+00 3.751720e-01 1.000000e-01 2.037318e-04 1.961e-05 2.870e-05 1.364e-05
-2.258586e+00 3.751720e-01 8.333333e-02 2.179963e-04 2.615e-05 4.510e-05 1.835e-05
-2.258586e+00 3.324980e-01 0.000000e+00 2.223827e-04 4.139e-05 8.518e-05 5.484e-05
-2.258586e+00 3.324980e-01 1.666667e-01 1.056687e-04 2.588e-05 1.037e-04 6.762e-05
-2.258586e+00 3.324980e-01 1.250000e-01 1.567311e-04 9.145e-06 3.612e-05 2.860e-05
-2.258586e+00 3.324980e-01 1.000000e-01 1.803657e-04 1.901e-05 3.127e-05 1.424e-05
-2.258586e+00 3.324980e-01 8.333333e-02 1.932042e-04 2.565e-05 4.794e-05 1.948e-05
-2.258586e+00 3.567880e-01 0.000000e+00 2.383976e-04 4.156e-05 8.334e-05 5.220e-05
-2.258586e+00 3.567880e-01 1.666667e-01 1.141825e-04 2.506e-05 9.951e-05 6.886e-05
-2.258586e+00 3.567880e-01 1.250000e-01 1.685266e-04 9.338e-06 3.665e-05 2.879e-05
-2.258586e+00 3.567880e-01 1.000000e-01 1.936802e-04 1.936e-05 2.991e-05 1.393e-05
-2.258586e+00 3.567880e-01 8.333333e-02 2.073438e-04 2.596e-05 4.649e-05 1.664e-05
-2.232323e+00 3.000000e-01 0.000000e+00 2.087630e-04 4.118e-05 8.703e-05 6.071e-05
-2.232323e+00 3.000000e-01 1.666667e-01 9.896207e-05 2.685e-05 1.083e-04 6.631e-05
-2.232323e+00 3.000000e-01 1.250000e-01 1.470000e-04 8.922e-06 3.437e-05 2.854e-05
-2.232323e+00 3.000000e-01 1.000000e-01 1.692347e-04 1.858e-05 3.292e-05 1.501e-05
-2.232323e+00 3.000000e-01 8.333333e-02 1.813128e-04 2.527e-05 4.946e-05 1.870e-05
-2.232323e+00 3.751720e-01 0.000000e+00 2.600267e-04 4.190e-05 8.200e-05 5.359e-05
-2.232323e+00 3.751720e-01 1.666667e-01 1.263572e-04 2.452e-05 9.582e-05 7.098e-05
-2.232323e+00 3.751720e-01 1.250000e-01 1.848376e-04 9.532e-06 3.730e-05 2.966e-05
-2.232323e+00 3.751720e-01 1.000000e-01 2.119057e-04 1.973e-05 2.903e-05 1.431e-05
-2.232323e+00 3.751720e-01 8.333333e-02 2.266093e-04 2.633e-05 4.546e-05 1.892e-05
-2.232323e+00 3.324980e-01 0.000000e+00 2.311065e-04 4.169e-05 8.577e-05 5.482e-05
-2.232323e+00 3.324980e-01 1.666667e-01 1.106127e-04 2.604e-05 1.041e-04 6.825e-05
-2.232323e+00 3.324980e-01 1.250000e-01 1.633288e-04 9.158e-06 3.618e-05 2.936e-05
-2.232323e+00 3.324980e-01 1.000000e-01 1.877288e-04 1.913e-05 3.161e-05 1.483e-05
-2.232323e+00 3.324980e-01 8.333333e-02 2.009831e-04 2.583e-05 4.830e-05 1.916e-05
-2.232323e+00 3.567880e-01 0.000000e+00 2.476321e-04 4.186e-05 8.390e-05 5.181e-05
-2.232323e+00 3.567880e-01 1.666667e-01 1.195097e-04 2.522e-05 9.984e-05 6.994e-05
-2.232323e+00 3.567880e-01 1.250000e-01 1.755632e-04 9.357e-06 3.690e-05 2.953e-05
-2.232323e+00 3.567880e-01 1.000000e-01 2.015080e-04 1.949e-05 3.023e-05 1.457e-05
-2.232323e+00 3.567880e-01 8.333333e-02 2.156015e-04 2.614e-05 4.685e-05 1.727e-05
-2.206061e+00 3.000000e-01 0.000000e+00 2.170049e-04 4.147e-05 8.757e-05 6.048e-05
-2.206061e+00 3.000000e-01 1.666667e-01 1.035506e-04 2.699e-05 1.087e-04 6.670e-05
-2.206061e+00 3.000000e-01 1.250000e-01 1.531869e-04 8.928e-06 3.461e-05 2.922e-05
-2.206061e+00 3.000000e-01 1.000000e-01 1.761613e-04 1.870e-05 3.321e-05 1.543e-05
-2.206061e+00 3.000000e-01 8.333333e-02 1.886413e-04 2.544e-05 4.982e-05 1.917e-05
-2.206061e+00 3.751720e-01 0.000000e+00 2.698958e-04 4.217e-05 8.244e-05 5.375e-05
-2.206061e+00 3.751720e-01 1.666667e-01 1.321582e-04 2.468e-05 9.592e-05 7.193e-05
-2.206061e+00 3.751720e-01 1.250000e-01 1.924184e-04 9.553e-06 3.723e-05 3.041e-05
-2.206061e+00 3.751720e-01 1.000000e-01 2.203103e-04 1.984e-05 2.931e-05 1.499e-05
-2.206061e+00 3.751720e-01 8.333333e-02 2.354614e-04 2.649e-05 4.576e-05 1.836e-05
-2.206061e+00 3.324980e-01 0.000000e+00 2.400706e-04 4.198e-05 8.627e-05 5.473e-05
-2.206061e+00 3.324980e-01 1.666667e-01 1.157230e-04 2.619e-05 1.045e-04 6.956e-05
-2.206061e+00 3.324980e-01 1.250000e-01 1.701251e-04 9.172e-06 3.619e-05 2.994e-05
-2.206061e+00 3.324980e-01 1.000000e-01 1.953055e-04 1.925e-05 3.192e-05 1.543e-05
-2.206061e+00 3.324980e-01 8.333333e-02 2.089837e-04 2.600e-05 4.860e-05 1.881e-05
-2.206061e+00 3.567880e-01 0.000000e+00 2.571172e-04 4.214e-05 8.437e-05 5.233e-05
-2.206061e+00 3.567880e-01 1.666667e-01 1.250124e-04 2.538e-05 9.992e-05 7.096e-05
-2.206061e+00 3.567880e-01 1.250000e-01 1.828082e-04 9.375e-06 3.686e-05 3.025e-05
-2.206061e+00 3.567880e-01 1.000000e-01 2.095594e-04 1.960e-05 3.052e-05 1.522e-05
-2.206061e+00 3.567880e-01 8.333333e-02 2.240910e-04 2.630e-05 4.716e-05 1.831e-05
-2.179798e+00 3.000000e-01 0.000000e+00 2.254800e-04 4.173e-05 8.801e-05 6.018e-05
-2.179798e+00 3.000000e-01 1.666667e-01 1.082974e-04 2.711e-05 1.091e-04 6.751e-05
-2.179798e+00 3.000000e-01 1.250000e-01 1.595647e-04 8.932e-06 3.480e-05 2.989e-05
-2.179798e+00 3.000000e-01 1.000000e-01 1.832942e-04 1.880e-05 3.346e-05 1.580e-05
-2.179798e+00 3.000000e-01 8.333333e-02 1.961843e-04 2.560e-05 5.013e-05 1.951e-05
-2.179798e+00 3.751720e-01 0.000000e+00 2.800321e-04 4.242e-05 8.279e-05 5.365e-05
-2.179798e+00 3.751720e-01 1.666667e-01 1.381470e-04 2.483e-05 9.588e-05 7.284e-05
-2.179798e+00 3.751720e-01 1.250000e-01 2.002217e-04 9.575e-06 3.725e-05 3.103e-05
-2.179798e+00 3.751720e-01 1.000000e-01 2.289534e-04 1.994e-05 2.956e-05 1.569e-05
-2.179798e+00 3.751720e-01 8.333333e-02 2.445608e-04 2.664e-05 4.601e-05 1.778e-05
-2.179798e+00 3.324980e-01 0.000000e+00 2.492835e-04 4.224e-05 8.668e-05 5.459e-05
-2.179798e+00 3.324980e-01 1.666667e-01 1.210049e-04 2.632e-05 1.046e-04 7.076e-05
-2.179798e+00 3.324980e-01 1.250000e-01 1.771268e-04 9.185e-06 3.614e-05 3.064e-05
-2.179798e+00 3.324980e-01 1.000000e-01 2.031032e-04 1.935e-05 3.217e-05 1.605e-05
-2.179798e+00 3.324980e-01 8.333333e-02 2.172138e-04 2.615e-05 4.885e-05 1.845e-05
-2.179798e+00 3.567880e-01 0.000000e+00 2.668618e-04 4.239e-05 8.474e-05 5.293e-05
-2.179798e+00 3.567880e-01 1.666667e-01 1.306961e-04 2.552e-05 9.998e-05 7.197e-05
-2.179798e+00 3.567880e-01 1.250000e-01 1.902686e-04 9.394e-06 3.678e-05 3.099e-05
-2.179798e+00 3.567880e-01 1.000000e-01 2.178421e-04 1.970e-05 3.079e-05 1.588e-05
-2.179798e+00 3.567880e-01 8.333333e-02 2.328203e-04 2.645e-05 4.740e-05 1.937e-05
-2.153535e+00 3.000000e-01 0.000000e+00 2.341951e-04 4.198e-05 8.835e-05 5.981e-05
-2.153535e+00 3.000000e-01 1.666667e-01 1.132066e-04 2.722e-05 1.093e-04 6.875e-05
-2.153535e+00 3.000000e-01 1.250000e-01 1.661391e-04 8.935e-06 3.488e-05 3.055e-05
-2.153535e+00 3.000000e-01 1.000000e-01 1.906393e-04 1.890e-05 3.366e-05 1.618e-05
-2.153535e+00 3.000000e-01 8.333333e-02 2.039480e-04 2.574e-05 5.037e-05 1.964e-05
-2.153535e+00 3.751720e-01 0.000000e+00 2.904432e-04 4.264e-05 8.303e-05 5.283e-05
-2.153535e+00 3.751720e-01 1.666667e-01 1.443284e-04 2.497e-05 9.558e-05 7.371e-05
-2.153535e+00 3.751720e-01 1.250000e-01 2.082536e-04 9.598e-06 3.737e-05 3.181e-05
-2.153535e+00 3.751720e-01 1.000000e-01 2.378419e-04 2.003e-05 2.976e-05 1.639e-05
-2.153535e+00 3.751720e-01 8.333333e-02 2.539145e-04 2.677e-05 4.619e-05 1.720e-05
-2.153535e+00 3.324980e-01 0.000000e+00 2.587524e-04 4.247e-05 8.699e-05 5.438e-05
-2.153535e+00 3.324980e-01 1.666667e-01 1.264628e-04 2.645e-05 1.047e-04 7.172e-05
-2.153535e+00 3.324980e-01 1.250000e-01 1.843395e-04 9.197e-06 3.604e-05 3.135e-05
-2.153535e+00 3.324980e-01 1.000000e-01 2.111281e-04 1.945e-05 3.239e-05 1.667e-05
-2.153535e+00 3.324980e-01 8.333333e-02 2.256800e-04 2.629e-05 4.907e-05 1.807e-05
-2.153535e+00 3.567880e-01 0.000000e+00 2.768734e-04 4.262e-05 8.502e-05 5.304e-05
-2.153535e+00 3.567880e-01 1.666667e-01 1.365655e-04 2.566e-05 9.989e-05 7.294e-05
-2.153535e+00 3.567880e-01 1.250000e-01 1.979502e-04 9.412e-06 3.674e-05 3.172e-05
-2.153535e+00 3.567880e-01 1.000000e-01 2.263626e-04 1.979e-05 3.101e-05 1.655e-05
-2.153535e+00 3.567880e-01 8.333333e-02 2.417964e-04 2.659e-05 4.759e-05 1.972e-05
-2.127273e+00 3.000000e-01 0.000000e+00 2.431552e-04 4.219e-05 8.856e-05 5.936e-05
-2.127273e+00 3.000000e-01 1.666667e-01 1.182817e-04 2.732e-05 1.093e-04 6.996e-05
-2.127273e+00 3.000000e-01 1.250000e-01 1.729138e-04 8.936e-06 3.495e-05 3.121e-05
-2.127273e+00 3.000000e-01 1.000000e-01 1.982007e-04 1.899e-05 3.381e-05 1.656e-05
-2.127273e+00 3.000000e-01 8.333333e-02 2.119368e-04 2.587e-05 5.055e-05 1.952e-05
-2.127273e+00 3.751720e-01 0.000000e+00 3.011344e-04 4.285e-05 8.318e-05 5.194e-05
-2.127273e+00 3.751720e-01 1.666667e-01 1.507058e-04 2.510e-05 9.525e-05 7.452e-05
-2.127273e+00 3.751720e-01 1.250000e-01 2.165183e-04 9.620e-06 3.728e-05 3.258e-05
-2.127273e+00 3.751720e-01 1.000000e-01 2.469801e-04 2.012e-05 2.992e-05 1.711e-05
-2.127273e+00 3.751720e-01 8.333333e-02 2.635272e-04 2.689e-05 4.631e-05 1.659e-05
-2.127273e+00 3.324980e-01 0.000000e+00 2.684823e-04 4.268e-05 8.719e-05 5.411e-05
-2.127273e+00 3.324980e-01 1.666667e-01 1.321004e-04 2.656e-05 1.046e-04 7.254e-05
-2.127273e+00 3.324980e-01 1.250000e-01 1.917675e-04 9.208e-06 3.588e-05 3.204e-05
-2.127273e+00 3.324980e-01 1.000000e-01 2.193848e-04 1.953e-05 3.255e-05 1.730e-05
-2.127273e+00 3.324980e-01 8.333333e-02 2.343868e-04 2.641e-05 4.924e-05 1.835e-05
-2.127273e+00 3.567880e-01 0.000000e+00 2.871572e-04 4.283e-05 8.519e-05 5.312e-05
-2.127273e+00 3.567880e-01 1.666667e-01 1.426240e-04 2.578e-05 9.966e-05 7.387e-05
-2.127273e+00 3.567880e-01 1.250000e-01 2.058573e-04 9.430e-06 3.700e-05 3.244e-05
-2.127273e+00 3.567880e-01 1.000000e-01 2.351252e-04 1.988e-05 3.118e-05 1.723e-05
-2.127273e+00 3.567880e-01 8.333333e-02 2.510239e-04 2.671e-05 4.771e-05 1.916e-05
-2.101010e+00 3.000000e-01 0.000000e+00 2.523733e-04 4.238e-05 8.859e-05 5.895e-05
-2.101010e+00 3.000000e-01 1.666667e-01 1.235342e-04 2.741e-05 1.092e-04 7.076e-05
-2.101010e+00 3.000000e-01 1.250000e-01 1.799013e-04 8.934e-06 3.497e-05 3.188e-05
-2.101010e+00 3.000000e-01 1.000000e-01 2.059912e-04 1.906e-05 3.390e-05 1.692e-05
-2.101010e+00 3.000000e-01 8.333333e-02 2.201635e-04 2.598e-05 5.065e-05 1.915e-05
-2.101010e+00 3.751720e-01 0.000000e+00 3.121204e-04 4.302e-05 8.321e-05 5.100e-05
-2.101010e+00 3.751720e-01 1.666667e-01 1.572925e-04 2.522e-05 9.476e-05 7.538e-05
-2.101010e+00 3.751720e-01 1.250000e-01 2.250297e-04 9.640e-06 3.711e-05 3.334e-05
-2.101010e+00 3.751720e-01 1.000000e-01 2.563824e-04 2.019e-05 3.004e-05 1.783e-05
-2.101010e+00 3.751720e-01 8.333333e-02 2.734134e-04 2.699e-05 4.635e-05 1.599e-05
-2.101010e+00 3.324980e-01 0.000000e+00 2.784873e-04 4.287e-05 8.728e-05 5.377e-05
-2.101010e+00 3.324980e-01 1.666667e-01 1.379297e-04 2.666e-05 1.043e-04 7.330e-05
-2.101010e+00 3.324980e-01 1.250000e-01 1.994237e-04 9.216e-06 3.565e-05 3.272e-05
-2.101010e+00 3.324980e-01 1.000000e-01 2.278866e-04 1.961e-05 3.265e-05 1.794e-05
-2.101010e+00 3.324980e-01 8.333333e-02 2.433479e-04 2.652e-05 4.934e-05 1.934e-05
-2.101010e+00 3.567880e-01 0.000000e+00 2.977276e-04 4.301e-05 8.525e-05 5.317e-05
-2.101010e+00 3.567880e-01 1.666667e-01 1.488845e-04 2.589e-05 9.927e-05 7.469e-05
-2.101010e+00 3.567880e-01 1.250000e-01 2.140034e-04 9.445e-06 3.712e-05 3.314e-05
-2.101010e+00 3.567880e-01 1.000000e-01 2.441441e-04 1.995e-05 3.129e-05 1.791e-05
-2.101010e+00 3.567880e-01 8.333333e-02 2.605169e-04 2.681e-05 4.778e-05 1.859e-05
-2.074747e+00 3.000000e-01 0.000000e+00 2.618882e-04 4.254e-05 8.844e-05 5.900e-05
-2.074747e+00 3.000000e-01 1.666667e-01 1.289999e-04 2.748e-05 1.089e-04 7.134e-05
-2.074747e+00 3.000000e-01 1.250000e-01 1.871385e-04 8.927e-06 3.489e-05 3.240e-05
-2.074747e+00 3.000000e-01 1.000000e-01 2.140484e-04 1.912e-05 3.386e-05 1.713e-05
-2.074747e+00 3.000000e-01 8.333333e-02 2.286661e-04 2.607e-05 5.064e-05 1.857e-05
-2.074747e+00 3.751720e-01 0.000000e+00 3.234449e-04 4.317e-05 8.308e-05 5.002e-05
-2.074747e+00 3.751720e-01 1.666667e-01 1.641301e-04 2.532e-05 9.406e-05 7.596e-05
-2.074747e+00 3.751720e-01 1.250000e-01 2.338303e-04 9.657e-06 3.684e-05 3.387e-05
-2.074747e+00 3.751720e-01 1.000000e-01 2.660916e-04 2.024e-05 3.005e-05 1.839e-05
-2.074747e+00 3.751720e-01 8.333333e-02 2.836162e-04 2.707e-05 4.627e-05 1.627e-05
-2.074747e+00 3.324980e-01 0.000000e+00 2.888082e-04 4.302e-05 8.715e-05 5.342e-05
-2.074747e+00 3.324980e-01 1.666667e-01 1.439895e-04 2.675e-05 1.038e-04 7.384e-05
-2.074747e+00 3.324980e-01 1.250000e-01 2.073477e-04 9.219e-06 3.531e-05 3.324e-05
-2.074747e+00 3.324980e-01 1.000000e-01 2.366735e-04 1.966e-05 3.265e-05 1.842e-05
-2.074747e+00 3.324980e-01 8.333333e-02 2.526035e-04 2.661e-05 4.933e-05 1.989e-05
-2.074747e+00 3.567880e-01 0.000000e+00 3.086272e-04 4.315e-05 8.515e-05 5.314e-05
-2.074747e+00 3.567880e-01 1.666667e-01 1.553874e-04 2.599e-05 9.867e-05 7.520e-05
-2.074747e+00 3.567880e-01 1.250000e-01 2.224298e-04 9.456e-06 3.688e-05 3.366e-05
-2.074747e+00 3.567880e-01 1.000000e-01 2.534609e-04 2.001e-05 3.130e-05 1.844e-05
-2.074747e+00 3.567880e-01 8.333333e-02 2.703173e-04 2.690e-05 4.775e-05 1.805e-05
-2.048485e+00 3.000000e-01 0.000000e+00 2.717133e-04 4.266e-05 8.812e-05 5.885e-05
-2.048485e+00 3.000000e-01 1.666667e-01 1.346916e-04 2.754e-05 1.084e-04 7.166e-05
-2.048485e+00 3.000000e-01 1.250000e-01 1.946386e-04 8.913e-06 3.478e-05 3.272e-05
-2.048485e+00 3.000000e-01 1.000000e-01 2.223855e-04 1.917e-05 3.372e-05 1.716e-05
-2.048485e+00 3.000000e-01 8.333333e-02 2.374579e-04 2.614e-05 5.047e-05 1.791e-05
-2.048485e+00 3.751720e-01 0.000000e+00 3.351230e-04 4.328e-05 8.278e-05 4.900e-05
-2.048485e+00 3.751720e-01 1.666667e-01 1.712327e-04 2.542e-05 9.315e-05 7.613e-05
-2.048485e+00 3.751720e-01 1.250000e-01 2.429347e-04 9.669e-06 3.643e-05 3.419e-05
-2.048485e+00 3.751720e-01 1.000000e-01 2.761225e-04 2.029e-05 2.996e-05 1.876e-05
-2.048485e+00 3.751720e-01 8.333333e-02 2.941504e-04 2.714e-05 4.610e-05 1.671e-05
-2.048485e+00 3.324980e-01 0.000000e+00 2.994593e-04 4.313e-05 8.679e-05 5.306e-05
-2.048485e+00 3.324980e-01 1.666667e-01 1.502931e-04 2.682e-05 1.031e-04 7.412e-05
-2.048485e+00 3.324980e-01 1.250000e-01 2.155533e-04 9.217e-06 3.489e-05 3.358e-05
-2.048485e+00 3.324980e-01 1.000000e-01 2.457595e-04 1.971e-05 3.255e-05 1.872e-05
-2.048485e+00 3.324980e-01 8.333333e-02 2.621678e-04 2.667e-05 4.918e-05 1.901e-05
-2.048485e+00 3.567880e-01 0.000000e+00 3.198706e-04 4.327e-05 8.484e-05 5.235e-05
-2.048485e+00 3.567880e-01 1.666667e-01 1.621465e-04 2.607e-05 9.785e-05 7.544e-05
-2.048485e+00 3.567880e-01 1.250000e-01 2.311508e-04 9.462e-06 3.652e-05 3.400e-05
-2.048485e+00 3.567880e-01 1.000000e-01 2.630899e-04 2.005e-05 3.120e-05 1.878e-05
-2.048485e+00 3.567880e-01 8.333333e-02 2.804396e-04 2.696e-05 4.760e-05 1.756e-05
-2.022222e+00 3.000000e-01 0.000000e+00 2.818593e-04 4.275e-05 8.762e-05 5.812e-05
-2.022222e+00 3.000000e-01 1.666667e-01 1.406179e-04 2.758e-05 1.074e-04 7.167e-05
-2.022222e+00 3.000000e-01 1.250000e-01 2.024110e-04 8.892e-06 3.448e-05 3.283e-05
-2.022222e+00 3.000000e-01 1.000000e-01 2.310124e-04 1.919e-05 3.347e-05 1.699e-05
-2.022222e+00 3.000000e-01 8.333333e-02 2.465489e-04 2.619e-05 5.016e-05 1.790e-05
-2.022222e+00 3.751720e-01 0.000000e+00 3.471663e-04 4.336e-05 8.229e-05 4.799e-05
-2.022222e+00 3.751720e-01 1.666667e-01 1.786099e-04 2.550e-05 9.204e-05 7.598e-05
-2.022222e+00 3.751720e-01 1.250000e-01 2.523533e-04 9.675e-06 3.590e-05 3.432e-05
-2.022222e+00 3.751720e-01 1.000000e-01 2.864860e-04 2.031e-05 2.975e-05 1.872e-05
-2.022222e+00 3.751720e-01 8.333333e-02 3.050272e-04 2.718e-05 4.581e-05 1.721e-05
-2.022222e+00 3.324980e-01 0.000000e+00 3.104517e-04 4.322e-05 8.626e-05 5.269e-05
-2.022222e+00 3.324980e-01 1.666667e-01 1.568496e-04 2.688e-05 1.022e-04 7.404e-05
-2.022222e+00 3.324980e-01 1.250000e-01 2.240506e-04 9.207e-06 3.481e-05 3.370e-05
-2.022222e+00 3.324980e-01 1.000000e-01 2.551550e-04 1.973e-05 3.233e-05 1.882e-05
-2.022222e+00 3.324980e-01 8.333333e-02 2.720512e-04 2.672e-05 4.891e-05 1.789e-05
-2.022222e+00 3.567880e-01 0.000000e+00 3.314694e-04 4.335e-05 8.428e-05 5.124e-05
-2.022222e+00 3.567880e-01 1.666667e-01 1.691712e-04 2.614e-05 9.681e-05 7.528e-05
-2.022222e+00 3.567880e-01 1.250000e-01 2.401766e-04 9.461e-06 3.602e-05 3.412e-05
-2.022222e+00 3.567880e-01 1.000000e-01 2.730420e-04 2.007e-05 3.098e-05 1.891e-05
-2.022222e+00 3.567880e-01 8.333333e-02 2.908948e-04 2.700e-05 4.732e-05 1.711e-05
-1.995960e+00 3.000000e-01 0.000000e+00 2.923611e-04 4.281e-05 8.692e-05 5.739e-05
-1.995960e+00 3.000000e-01 1.666667e-01 1.468031e-04 2.761e-05 1.061e-04 7.135e-05
-1.995960e+00 3.000000e-01 1.250000e-01 2.104847e-04 8.863e-06 3.404e-05 3.274e-05
-1.995960e+00 3.000000e-01 1.000000e-01 2.399602e-04 1.920e-05 3.307e-05 1.664e-05
-1.995960e+00 3.000000e-01 8.333333e-02 2.559716e-04 2.622e-05 4.969e-05 1.796e-05
-1.995960e+00 3.751720e-01 0.000000e+00 3.596144e-04 4.341e-05 8.148e-05 4.714e-05
-1.995960e+00 3.751720e-01 1.666667e-01 1.862898e-04 2.557e-05 9.073e-05 7.563e-05
-1.995960e+00 3.751720e-01 1.250000e-01 2.621193e-04 9.674e-06 3.517e-05 3.421e-05
-1.995960e+00 3.751720e-01 1.000000e-01 2.972175e-04 2.032e-05 2.938e-05 1.847e-05
-1.995960e+00 3.751720e-01 8.333333e-02 3.162832e-04 2.720e-05 4.534e-05 1.759e-05
-1.995960e+00 3.324980e-01 0.000000e+00 3.218226e-04 4.327e-05 8.551e-05 5.234e-05
-1.995960e+00 3.324980e-01 1.666667e-01 1.636852e-04 2.692e-05 1.011e-04 7.365e-05
-1.995960e+00 3.324980e-01 1.250000e-01 2.328703e-04 9.190e-06 3.468e-05 3.360e-05
-1.995960e+00 3.324980e-01 1.000000e-01 2.648931e-04 1.974e-05 3.194e-05 1.855e-05
-1.995960e+00 3.324980e-01 8.333333e-02 2.822883e-04 2.674e-05 4.845e-05 1.664e-05
-1.995960e+00 3.567880e-01 0.000000e+00 3.434620e-04 4.340e-05 8.350e-05 4.984e-05
-1.995960e+00 3.567880e-01 1.666667e-01 1.764887e-04 2.620e-05 9.550e-05 7.487e-05
-1.995960e+00 3.567880e-01 1.250000e-01 2.495395e-04 9.454e-06 3.537e-05 3.402e-05
-1.995960e+00 3.567880e-01 1.000000e-01 2.833516e-04 2.008e-05 3.062e-05 1.864e-05
-1.995960e+00 3.567880e-01 8.333333e-02 3.017187e-04 2.702e-05 4.686e-05 1.719e-05
-1.969697e+00 3.000000e-01 0.000000e+00 3.032369e-04 4.283e-05 8.599e-05 5.592e-05
-1.969697e+00 3.000000e-01 1.666667e-01 1.532621e-04 2.763e-05 1.044e-04 7.077e-05
-1.969697e+00 3.000000e-01 1.250000e-01 2.188761e-04 8.826e-06 3.343e-05 3.245e-05
-1.969697e+00 3.000000e-01 1.000000e-01 2.492460e-04 1.919e-05 3.252e-05 1.611e-05
-1.969697e+00 3.000000e-01 8.333333e-02 2.657432e-04 2.622e-05 4.904e-05 1.810e-05
-1.969697e+00 3.751720e-01 0.000000e+00 3.724874e-04 4.342e-05 8.044e-05 4.623e-05
-1.969697e+00 3.751720e-01 1.666667e-01 1.942889e-04 2.562e-05 8.905e-05 7.497e-05
-1.969697e+00 3.751720e-01 1.250000e-01 2.722507e-04 9.665e-06 3.420e-05 3.388e-05
-1.969697e+00 3.751720e-01 1.000000e-01 3.083359e-04 2.031e-05 2.884e-05 1.802e-05
-1.969697e+00 3.751720e-01 8.333333e-02 3.279378e-04 2.719e-05 4.468e-05 1.591e-05
-1.969697e+00 3.324980e-01 0.000000e+00 3.335911e-04 4.328e-05 8.453e-05 5.202e-05
-1.969697e+00 3.324980e-01 1.666667e-01 1.708154e-04 2.695e-05 9.962e-05 7.300e-05
-1.969697e+00 3.324980e-01 1.250000e-01 2.420298e-04 9.165e-06 3.443e-05 3.330e-05
-1.969697e+00 3.324980e-01 1.000000e-01 2.749919e-04 1.973e-05 3.137e-05 1.795e-05
-1.969697e+00 3.324980e-01 8.333333e-02 2.928972e-04 2.674e-05 4.778e-05 1.731e-05
-1.969697e+00 3.567880e-01 0.000000e+00 3.558683e-04 4.341e-05 8.248e-05 4.817e-05
-1.969697e+00 3.567880e-01 1.666667e-01 1.841153e-04 2.624e-05 9.393e-05 7.429e-05
-1.969697e+00 3.567880e-01 1.250000e-01 2.592572e-04 9.438e-06 3.455e-05 3.370e-05
-1.969697e+00 3.567880e-01 1.000000e-01 2.940372e-04 2.007e-05 3.008e-05 1.819e-05
-1.969697e+00 3.567880e-01 8.333333e-02 3.129300e-04 2.702e-05 4.621e-05 1.648e-05
-1.943434e+00 3.000000e-01 0.000000e+00 3.144966e-04 4.281e-05 8.483e-05 5.535e-05
-1.943434e+00 3.000000e-01 1.666667e-01 1.600035e-04 2.763e-05 1.025e-04 6.993e-05
-1.943434e+00 3.000000e-01 1.250000e-01 2.275942e-04 8.780e-06 3.267e-05 3.195e-05
-1.943434e+00 3.000000e-01 1.000000e-01 2.588791e-04 1.916e-05 3.180e-05 1.540e-05
-1.943434e+00 3.000000e-01 8.333333e-02 2.758733e-04 2.619e-05 4.821e-05 1.833e-05
-1.943434e+00 3.751720e-01 0.000000e+00 3.857959e-04 4.340e-05 7.915e-05 4.537e-05
-1.943434e+00 3.751720e-01 1.666667e-01 2.026164e-04 2.566e-05 8.950e-05 7.397e-05
-1.943434e+00 3.751720e-01 1.250000e-01 2.827574e-04 9.648e-06 3.304e-05 3.333e-05
-1.943434e+00 3.751720e-01 1.000000e-01 3.198513e-04 2.028e-05 2.813e-05 1.738e-05
-1.943434e+00 3.751720e-01 8.333333e-02 3.400010e-04 2.717e-05 4.383e-05 1.611e-05
-1.943434e+00 3.324980e-01 0.000000e+00 3.457674e-04 4.326e-05 8.331e-05 5.173e-05
-1.943434e+00 3.324980e-01 1.666667e-01 1.782492e-04 2.697e-05 9.790e-05 7.221e-05
-1.943434e+00 3.324980e-01 1.250000e-01 2.515384e-04 9.130e-06 3.369e-05 3.277e-05
-1.943434e+00 3.324980e-01 1.000000e-01 2.854609e-04 1.970e-05 3.064e-05 1.715e-05
-1.943434e+00 3.324980e-01 8.333333e-02 3.038879e-04 2.671e-05 4.691e-05 1.809e-05
-1.943434e+00 3.567880e-01 0.000000e+00 3.686986e-04 4.338e-05 8.122e-05 4.719e-05
-1.943434e+00 3.567880e-01 1.666667e-01 1.920600e-04 2.627e-05 9.206e-05 7.341e-05
-1.943434e+00 3.567880e-01 1.250000e-01 2.693394e-04 9.413e-06 3.354e-05 3.316e-05
-1.943434e+00 3.567880e-01 1.000000e-01 3.051087e-04 2.004e-05 2.936e-05 1.753e-05
-1.943434e+00 3.567880e-01 8.333333e-02 3.245390e-04 2.699e-05 4.537e-05 1.631e-05
-1.917172e+00 3.000000e-01 0.000000e+00 3.261604e-04 4.275e-05 8.349e-05 5.481e-05
-1.917172e+00 3.000000e-01 1.666667e-01 1.670548e-04 2.761e-05 1.003e-04 6.900e-05
-1.917172e+00 3.000000e-01 1.250000e-01 2.366635e-04 8.722e-06 3.171e-05 3.127e-05
-1.917172e+00 3.000000e-01 1.000000e-01 2.688824e-04 1.911e-05 3.099e-05 1.470e-05
-1.917172e+00 3.000000e-01 8.333333e-02 2.863840e-04 2.614e-05 4.725e-05 1.866e-05
-1.917172e+00 3.751720e-01 0.000000e+00 3.995640e-04 4.333e-05 7.769e-05 4.624e-05
-1.917172e+00 3.751720e-01 1.666667e-01 2.113028e-04 2.569e-05 8.770e-05 7.269e-05
-1.917172e+00 3.751720e-01 1.250000e-01 2.936670e-04 9.620e-06 3.167e-05 3.256e-05
-1.917172e+00 3.751720e-01 1.000000e-01 3.317899e-04 2.023e-05 2.733e-05 1.656e-05
-1.917172e+00 3.751720e-01 8.333333e-02 3.524987e-04 2.711e-05 4.286e-05 1.618e-05
-1.917172e+00 3.324980e-01 0.000000e+00 3.583735e-04 4.320e-05 8.191e-05 5.072e-05
-1.917172e+00 3.324980e-01 1.666667e-01 1.860156e-04 2.697e-05 9.586e-05 7.116e-05
-1.917172e+00 3.324980e-01 1.250000e-01 2.614222e-04 9.085e-06 3.256e-05 3.205e-05
-1.917172e+00 3.324980e-01 1.000000e-01 2.963246e-04 1.965e-05 2.981e-05 1.617e-05
-1.917172e+00 3.324980e-01 8.333333e-02 3.152840e-04 2.665e-05 4.592e-05 1.901e-05
-1.917172e+00 3.567880e-01 0.000000e+00 3.819762e-04 4.332e-05 7.979e-05 4.832e-05
-1.917172e+00 3.567880e-01 1.666667e-01 2.003528e-04 2.629e-05 8.988e-05 7.225e-05
-1.917172e+00 3.567880e-01 1.250000e-01 2.798130e-04 9.377e-06 3.223e-05 3.241e-05
-1.917172e+00 3.567880e-01 1.000000e-01 3.165918e-04 1.999e-05 2.853e-05 1.671e-05
-1.917172e+00 3.567880e-01 8.333333e-02 3.365703e-04 2.693e-05 4.436e-05 1.627e-05
-1.890909e+00 3.000000e-01 0.000000e+00 3.382489e-04 4.265e-05 8.204e-05 5.432e-05
-1.890909e+00 3.000000e-01 1.666667e-01 1.744472e-04 2.759e-05 9.774e-05 6.786e-05
-1.890909e+00 3.000000e-01 1.250000e-01 2.461105e-04 8.651e-06 3.055e-05 3.041e-05
-1.890909e+00 3.000000e-01 1.000000e-01 2.792803e-04 1.904e-05 3.017e-05 1.399e-05
-1.890909e+00 3.000000e-01 8.333333e-02 2.972985e-04 2.606e-05 4.626e-05 1.911e-05
-1.890909e+00 3.751720e-01 0.000000e+00 4.138167e-04 4.323e-05 7.614e-05 4.439e-05
-1.890909e+00 3.751720e-01 1.666667e-01 2.203820e-04 2.570e-05 8.469e-05 7.115e-05
-1.890909e+00 3.751720e-01 1.250000e-01 3.050097e-04 9.580e-06 3.051e-05 3.161e-05
-1.890909e+00 3.751720e-01 1.000000e-01 3.441802e-04 2.016e-05 2.652e-05 1.559e-05
-1.890909e+00 3.751720e-01 8.333333e-02 3.654580e-04 2.703e-05 4.185e-05 1.611e-05
-1.890909e+00 3.324980e-01 0.000000e+00 3.714319e-04 4.309e-05 8.040e-05 4.866e-05
-1.890909e+00 3.324980e-01 1.666667e-01 1.941472e-04 2.696e-05 9.334e-05 6.987e-05
-1.890909e+00 3.324980e-01 1.250000e-01 2.717093e-04 9.026e-06 3.122e-05 3.115e-05
-1.890909e+00 3.324980e-01 1.000000e-01 3.076094e-04 1.957e-05 2.898e-05 1.503e-05
-1.890909e+00 3.324980e-01 8.333333e-02 3.271107e-04 2.657e-05 4.491e-05 1.964e-05
-1.890909e+00 3.567880e-01 0.000000e+00 3.957250e-04 4.321e-05 7.825e-05 4.872e-05
-1.890909e+00 3.567880e-01 1.666667e-01 2.090272e-04 2.629e-05 8.735e-05 7.081e-05
-1.890909e+00 3.567880e-01 1.250000e-01 2.907075e-04 9.329e-06 3.069e-05 3.148e-05
-1.890909e+00 3.567880e-01 1.000000e-01 3.285138e-04 1.991e-05 2.770e-05 1.573e-05
-1.890909e+00 3.567880e-01 8.333333e-02 3.490506e-04 2.685e-05 4.333e-05 1.635e-05
-1.864646e+00 3.000000e-01 0.000000e+00 3.507685e-04 4.251e-05 8.047e-05 5.298e-05
-1.864646e+00 3.000000e-01 1.666667e-01 1.821890e-04 2.755e-05 9.484e-05 6.598e-05
-1.864646e+00 3.000000e-01 1.250000e-01 2.559425e-04 8.568e-06 2.917e-05 2.926e-05
-1.864646e+00 3.000000e-01 1.000000e-01 2.900799e-04 1.893e-05 2.935e-05 1.314e-05
-1.864646e+00 3.000000e-01 8.333333e-02 3.086236e-04 2.595e-05 4.523e-05 1.989e-05
-1.864646e+00 3.751720e-01 0.000000e+00 4.285605e-04 4.308e-05 7.450e-05 4.543e-05
-1.864646e+00 3.751720e-01 1.666667e-01 2.298619e-04 2.571e-05 8.130e-05 6.871e-05
-1.864646e+00 3.751720e-01 1.250000e-01 3.167926e-04 9.526e-06 2.877e-05 3.036e-05
-1.864646e+00 3.751720e-01 1.000000e-01 3.570290e-04 2.006e-05 2.571e-05 1.448e-05
-1.864646e+00 3.751720e-01 8.333333e-02 3.788859e-04 2.691e-05 4.080e-05 1.743e-05
-1.864646e+00 3.324980e-01 0.000000e+00 3.849491e-04 4.294e-05 7.880e-05 4.821e-05
-1.864646e+00 3.324980e-01 1.666667e-01 2.026523e-04 2.693e-05 9.020e-05 6.768e-05
-1.864646e+00 3.324980e-01 1.250000e-01 2.824071e-04 8.954e-06 2.959e-05 2.995e-05
-1.864646e+00 3.324980e-01 1.000000e-01 3.193223e-04 1.947e-05 2.815e-05 1.372e-05
-1.864646e+00 3.324980e-01 8.333333e-02 3.393749e-04 2.645e-05 4.386e-05 1.985e-05
-1.864646e+00 3.567880e-01 0.000000e+00 4.099516e-04 4.306e-05 7.662e-05 4.733e-05
-1.864646e+00 3.567880e-01 1.666667e-01 2.180910e-04 2.628e-05 8.547e-05 6.843e-05
-1.864646e+00 3.567880e-01 1.250000e-01 3.020300e-04 9.267e-06 2.923e-05 3.025e-05
-1.864646e+00 3.567880e-01 1.000000e-01 3.408818e-04 1.981e-05 2.688e-05 1.462e-05
-1.864646e+00 3.567880e-01 8.333333e-02 3.619864e-04 2.673e-05 4.228e-05 1.731e-05
-1.838384e+00 3.000000e-01 0.000000e+00 3.637279e-04 4.232e-05 7.879e-05 5.082e-05
-1.838384e+00 3.000000e-01 1.666667e-01 1.902910e-04 2.750e-05 9.158e-05 6.424e-05
-1.838384e+00 3.000000e-01 1.250000e-01 2.661697e-04 8.470e-06 2.768e-05 2.797e-05
-1.838384e+00 3.000000e-01 1.000000e-01 3.012906e-04 1.881e-05 2.852e-05 1.215e-05
-1.838384e+00 3.000000e-01 8.333333e-02 3.203687e-04 2.580e-05 4.416e-05 2.090e-05
-1.838384e+00 3.751720e-01 0.000000e+00 4.438045e-04 4.288e-05 7.276e-05 4.322e-05
-1.838384e+00 3.751720e-01 1.666667e-01 2.397536e-04 2.569e-05 7.775e-05 6.660e-05
-1.838384e+00 3.751720e-01 1.250000e-01 3.290259e-04 9.457e-06 2.677e-05 2.893e-05
-1.838384e+00 3.751720e-01 1.000000e-01 3.703462e-04 1.994e-05 2.491e-05 1.324e-05
-1.838384e+00 3.751720e-01 8.333333e-02 3.927918e-04 2.677e-05 3.972e-05 1.892e-05
-1.838384e+00 3.324980e-01 0.000000e+00 3.989340e-04 4.274e-05 7.708e-05 4.871e-05
-1.838384e+00 3.324980e-01 1.666667e-01 2.115418e-04 2.690e-05 8.668e-05 6.577e-05
-1.838384e+00 3.324980e-01 1.250000e-01 2.935259e-04 8.867e-06 2.784e-05 2.859e-05
-1.838384e+00 3.324980e-01 1.000000e-01 3.314728e-04 1.934e-05 2.733e-05 1.226e-05
-1.838384e+00 3.324980e-01 8.333333e-02 3.520860e-04 2.630e-05 4.278e-05 1.960e-05
-1.838384e+00 3.567880e-01 0.000000e+00 4.246649e-04 4.286e-05 7.489e-05 4.550e-05
-1.838384e+00 3.567880e-01 1.666667e-01 2.275555e-04 2.625e-05 8.178e-05 6.640e-05
-1.838384e+00 3.567880e-01 1.250000e-01 3.137909e-04 9.190e-06 2.732e-05 2.885e-05
-1.838384e+00 3.567880e-01 1.000000e-01 3.537055e-04 1.969e-05 2.606e-05 1.318e-05
-1.838384e+00 3.567880e-01 8.333333e-02 3.753875e-04 2.659e-05 4.120e-05 1.876e-05
-1.812121e+00 3.000000e-01 0.000000e+00 3.771740e-04 4.207e-05 7.694e-05 4.838e-05
-1.812121e+00 3.000000e-01 1.666667e-01 1.987673e-04 2.743e-05 8.796e-05 6.231e-05
-1.812121e+00 3.000000e-01 1.250000e-01 2.768203e-04 8.357e-06 2.634e-05 2.661e-05
-1.812121e+00 3.000000e-01 1.000000e-01 3.129476e-04 1.865e-05 2.765e-05 1.209e-05
-1.812121e+00 3.000000e-01 8.333333e-02 3.325724e-04 2.562e-05 4.301e-05 2.114e-05
-1.812121e+00 3.751720e-01 0.000000e+00 4.595994e-04 4.263e-05 7.088e-05 4.212e-05
-1.812121e+00 3.751720e-01 1.666667e-01 2.500730e-04 2.566e-05 7.497e-05 6.428e-05
-1.812121e+00 3.751720e-01 1.250000e-01 3.417408e-04 9.373e-06 2.458e-05 2.739e-05
-1.812121e+00 3.751720e-01 1.000000e-01 3.841699e-04 1.978e-05 2.409e-05 1.208e-05
-1.812121e+00 3.751720e-01 8.333333e-02 4.072178e-04 2.658e-05 3.859e-05 2.062e-05
-1.812121e+00 3.324980e-01 0.000000e+00 4.134356e-04 4.249e-05 7.520e-05 4.796e-05
-1.812121e+00 3.324980e-01 1.666667e-01 2.208308e-04 2.684e-05 8.279e-05 6.366e-05
-1.812121e+00 3.324980e-01 1.250000e-01 3.050954e-04 8.764e-06 2.584e-05 2.715e-05
-1.812121e+00 3.324980e-01 1.000000e-01 3.440979e-04 1.918e-05 2.647e-05 1.217e-05
-1.812121e+00 3.324980e-01 8.333333e-02 3.652844e-04 2.612e-05 4.162e-05 2.000e-05
-1.812121e+00 3.567880e-01 0.000000e+00 4.399150e-04 4.261e-05 7.300e-05 4.541e-05
-1.812121e+00 3.567880e-01 1.666667e-01 2.374363e-04 2.620e-05 7.956e-05 6.417e-05
-1.812121e+00 3.567880e-01 1.250000e-01 3.260207e-04 9.097e-06 2.521e-05 2.734e-05
-1.812121e+00 3.567880e-01 1.000000e-01 3.670226e-04 1.953e-05 2.522e-05 1.205e-05
-1.812121e+00 3.567880e-01 8.333333e-02 3.892953e-04 2.640e-05 4.006e-05 2.042e-05
-1.785859e+00 3.000000e-01 0.000000e+00 3.911781e-04 4.176e-05 7.485e-05 4.834e-05
-1.785859e+00 3.000000e-01 1.666667e-01 2.076282e-04 2.733e-05 8.425e-05 6.078e-05
-1.785859e+00 3.000000e-01 1.250000e-01 2.879313e-04 8.228e-06 2.436e-05 2.523e-05
-1.785859e+00 3.000000e-01 1.000000e-01 3.251001e-04 1.846e-05 2.669e-05 1.100e-05
-1.785859e+00 3.000000e-01 8.333333e-02 3.452906e-04 2.539e-05 4.169e-05 2.175e-05
-1.785859e+00 3.751720e-01 0.000000e+00 4.760212e-04 4.232e-05 6.877e-05 4.125e-05
-1.785859e+00 3.751720e-01 1.666667e-01 2.608337e-04 2.559e-05 7.009e-05 6.177e-05
-1.785859e+00 3.751720e-01 1.250000e-01 3.549783e-04 9.272e-06 2.228e-05 2.585e-05
-1.785859e+00 3.751720e-01 1.000000e-01 3.985537e-04 1.960e-05 2.319e-05 1.104e-05
-1.785859e+00 3.751720e-01 8.333333e-02 4.222243e-04 2.636e-05 3.734e-05 2.241e-05
-1.785859e+00 3.324980e-01 0.000000e+00 4.285274e-04 4.217e-05 7.308e-05 4.794e-05
-1.785859e+00 3.324980e-01 1.666667e-01 2.305312e-04 2.674e-05 8.030e-05 6.137e-05
-1.785859e+00 3.324980e-01 1.250000e-01 3.171545e-04 8.646e-06 2.374e-05 2.570e-05
-1.785859e+00 3.324980e-01 1.000000e-01 3.572487e-04 1.899e-05 2.553e-05 1.116e-05
-1.785859e+00 3.324980e-01 8.333333e-02 3.790283e-04 2.589e-05 4.034e-05 1.990e-05
-1.785859e+00 3.567880e-01 0.000000e+00 4.557769e-04 4.229e-05 7.089e-05 4.628e-05
-1.785859e+00 3.567880e-01 1.666667e-01 2.477461e-04 2.612e-05 7.534e-05 6.175e-05
-1.785859e+00 3.567880e-01 1.250000e-01 3.387596e-04 8.988e-06 2.299e-05 2.584e-05
-1.785859e+00 3.567880e-01 1.000000e-01 3.808858e-04 1.934e-05 2.430e-05 1.113e-05
-1.785859e+00 3.567880e-01 8.333333e-02 4.037692e-04 2.617e-05 3.879e-05 2.144e-05
-1.759596e+00 3.000000e-01 0.000000e+00 4.057524e-04 4.137e-05 7.253e-05 4.991e-05
-1.759596e+00 3.000000e-01 1.666667e-01 2.168753e-04 2.719e-05 8.016e-05 5.903e-05
-1.759596e+00 3.000000e-01 1.250000e-01 2.995090e-04 8.085e-06 2.234e-05 2.380e-05
-1.759596e+00 3.000000e-01 1.000000e-01 3.377566e-04 1.823e-05 2.564e-05 1.122e-05
-1.759596e+00 3.000000e-01 8.333333e-02 3.585331e-04 2.512e-05 4.022e-05 2.228e-05
-1.759596e+00 3.751720e-01 0.000000e+00 4.930822e-04 4.193e-05 6.643e-05 4.023e-05
-1.759596e+00 3.751720e-01 1.666667e-01 2.720356e-04 2.547e-05 6.485e-05 5.907e-05
-1.759596e+00 3.751720e-01 1.250000e-01 3.687435e-04 9.154e-06 1.989e-05 2.427e-05
-1.759596e+00 3.751720e-01 1.000000e-01 4.135054e-04 1.938e-05 2.221e-05 1.054e-05
-1.759596e+00 3.751720e-01 8.333333e-02 4.378205e-04 2.609e-05 3.596e-05 2.092e-05
-1.759596e+00 3.324980e-01 0.000000e+00 4.442219e-04 4.178e-05 7.072e-05 4.569e-05
-1.759596e+00 3.324980e-01 1.666667e-01 2.406437e-04 2.661e-05 7.603e-05 5.950e-05
-1.759596e+00 3.324980e-01 1.250000e-01 3.297092e-04 8.511e-06 2.155e-05 2.419e-05
-1.759596e+00 3.324980e-01 1.000000e-01 3.709338e-04 1.876e-05 2.450e-05 1.094e-05
-1.759596e+00 3.324980e-01 8.333333e-02 3.933274e-04 2.561e-05 3.890e-05 1.915e-05
-1.759596e+00 3.567880e-01 0.000000e+00 4.722632e-04 4.190e-05 6.853e-05 4.526e-05
-1.759596e+00 3.567880e-01 1.666667e-01 2.584854e-04 2.600e-05 7.054e-05 5.915e-05
-1.759596e+00 3.567880e-01 1.250000e-01 3.520132e-04 8.863e-06 2.069e-05 2.429e-05
-1.759596e+00 3.567880e-01 1.000000e-01 3.953032e-04 1.912e-05 2.330e-05 1.066e-05
-1.759596e+00 3.567880e-01 8.333333e-02 4.188187e-04 2.590e-05 3.738e-05 2.013e-05
-1.733333e+00 3.000000e-01 0.000000e+00 4.208964e-04 4.092e-05 7.010e-05 4.982e-05
-1.733333e+00 3.000000e-01 1.666667e-01 2.265036e-04 2.702e-05 7.566e-05 5.696e-05
-1.733333e+00 3.000000e-01 1.250000e-01 3.115505e-04 7.930e-06 2.023e-05 2.198e-05
-1.733333e+00 3.000000e-01 1.000000e-01 3.509150e-04 1.797e-05 2.446e-05 1.021e-05
-1.733333e+00 3.000000e-01 8.333333e-02 3.722982e-04 2.480e-05 3.861e-05 2.266e-05
-1.733333e+00 3.751720e-01 0.000000e+00 5.107797e-04 4.148e-05 6.384e-05 3.887e-05
-1.733333e+00 3.751720e-01 1.666667e-01 2.836708e-04 2.532e-05 6.320e-05 5.643e-05
-1.733333e+00 3.751720e-01 1.250000e-01 3.830309e-04 9.022e-06 1.741e-05 2.264e-05
-1.733333e+00 3.751720e-01 1.000000e-01 4.290205e-04 1.912e-05 2.114e-05 1.076e-05
-1.733333e+00 3.751720e-01 8.333333e-02 4.540025e-04 2.578e-05 3.444e-05 1.996e-05
-1.733333e+00 3.324980e-01 0.000000e+00 4.605178e-04 4.132e-05 6.809e-05 4.476e-05
-1.733333e+00 3.324980e-01 1.666667e-01 2.511625e-04 2.644e-05 7.151e-05 5.743e-05
-1.733333e+00 3.324980e-01 1.250000e-01 3.427555e-04 8.364e-06 1.928e-05 2.263e-05
-1.733333e+00 3.324980e-01 1.000000e-01 3.851499e-04 1.850e-05 2.337e-05 1.050e-05
-1.733333e+00 3.324980e-01 8.333333e-02 4.081790e-04 2.530e-05 3.729e-05 1.950e-05
-1.733333e+00 3.567880e-01 0.000000e+00 4.893717e-04 4.144e-05 6.592e-05 4.263e-05
-1.733333e+00 3.567880e-01 1.666667e-01 2.696472e-04 2.584e-05 6.505e-05 5.713e-05
-1.733333e+00 3.567880e-01 1.250000e-01 3.657766e-04 8.723e-06 1.829e-05 2.269e-05
-1.733333e+00 3.567880e-01 1.000000e-01 4.102708e-04 1.886e-05 2.220e-05 1.066e-05
-1.733333e+00 3.567880e-01 8.333333e-02 4.344405e-04 2.558e-05 3.582e-05 1.817e-05
-1.707071e+00 3.000000e-01 0.000000e+00 4.366051e-04 4.039e-05 6.739e-05 4.900e-05
-1.707071e+00 3.000000e-01 1.666667e-01 2.365055e-04 2.681e-05 7.398e-05 5.446e-05
-1.707071e+00 3.000000e-01 1.250000e-01 3.240491e-04 7.766e-06 1.806e-05 2.038e-05
-1.707071e+00 3.000000e-01 1.000000e-01 3.645693e-04 1.768e-05 2.316e-05 9.754e-06
-1.707071e+00 3.000000e-01 8.333333e-02 3.865802e-04 2.444e-05 3.684e-05 2.283e-05
-1.707071e+00 3.751720e-01 0.000000e+00 5.291061e-04 4.096e-05 6.099e-05 3.721e-05
-1.707071e+00 3.751720e-01 1.666667e-01 2.957283e-04 2.514e-05 6.291e-05 5.419e-05
-1.707071e+00 3.751720e-01 1.250000e-01 3.978311e-04 8.877e-06 1.687e-05 2.097e-05
-1.707071e+00 3.751720e-01 1.000000e-01 4.450901e-04 1.884e-05 1.998e-05 9.913e-06
-1.707071e+00 3.751720e-01 8.333333e-02 4.707616e-04 2.542e-05 3.274e-05 1.601e-05
-1.707071e+00 3.324980e-01 0.000000e+00 4.774090e-04 4.079e-05 6.525e-05 4.521e-05
-1.707071e+00 3.324980e-01 1.666667e-01 2.620783e-04 2.624e-05 6.643e-05 5.503e-05
-1.707071e+00 3.324980e-01 1.250000e-01 3.562855e-04 8.206e-06 1.693e-05 2.066e-05
-1.707071e+00 3.324980e-01 1.000000e-01 3.998900e-04 1.821e-05 2.212e-05 9.790e-06
-1.707071e+00 3.324980e-01 8.333333e-02 4.235763e-04 2.493e-05 3.553e-05 1.972e-05
-1.707071e+00 3.567880e-01 0.000000e+00 5.070954e-04 4.092e-05 6.304e-05 4.136e-05
-1.707071e+00 3.567880e-01 1.666667e-01 2.812211e-04 2.564e-05 6.034e-05 5.488e-05
-1.707071e+00 3.567880e-01 1.250000e-01 3.800411e-04 8.573e-06 1.600e-05 2.070e-05
-1.707071e+00 3.567880e-01 1.000000e-01 4.257807e-04 1.857e-05 2.101e-05 9.752e-06
-1.707071e+00 3.567880e-01 8.333333e-02 4.506268e-04 2.522e-05 3.408e-05 1.816e-05
-1.680808e+00 3.000000e-01 0.000000e+00 4.528691e-04 3.979e-05 6.440e-05 4.717e-05
-1.680808e+00 3.000000e-01 1.666667e-01 2.468705e-04 2.658e-05 6.816e-05 5.276e-05
-1.680808e+00 3.000000e-01 1.250000e-01 3.369948e-04 7.598e-06 1.582e-05 1.875e-05
-1.680808e+00 3.000000e-01 1.000000e-01 3.787096e-04 1.735e-05 2.177e-05 9.561e-06
-1.680808e+00 3.000000e-01 8.333333e-02 4.013694e-04 2.403e-05 3.492e-05 2.178e-05
-1.680808e+00 3.751720e-01 0.000000e+00 5.480485e-04 4.036e-05 5.789e-05 3.557e-05
-1.680808e+00 3.751720e-01 1.666667e-01 3.081935e-04 2.491e-05 6.314e-05 5.160e-05
-1.680808e+00 3.751720e-01 1.250000e-01 4.131301e-04 8.724e-06 1.630e-05 1.889e-05
-1.680808e+00 3.751720e-01 1.000000e-01 4.617007e-04 1.853e-05 1.875e-05 1.012e-05
-1.680808e+00 3.751720e-01 8.333333e-02 4.880848e-04 2.502e-05 3.089e-05 1.560e-05
-1.680808e+00 3.324980e-01 0.000000e+00 4.948845e-04 4.019e-05 6.226e-05 4.544e-05
-1.680808e+00 3.324980e-01 1.666667e-01 2.733790e-04 2.601e-05 6.094e-05 5.247e-05
-1.680808e+00 3.324980e-01 1.250000e-01 3.702877e-04 8.042e-06 1.614e-05 1.896e-05
-1.680808e+00 3.324980e-01 1.000000e-01 4.151426e-04 1.789e-05 2.074e-05 9.473e-06
-1.680808e+00 3.324980e-01 8.333333e-02 4.395082e-04 2.452e-05 3.362e-05 1.951e-05
-1.680808e+00 3.567880e-01 0.000000e+00 5.254224e-04 4.032e-05 5.991e-05 3.978e-05
-1.680808e+00 3.567880e-01 1.666667e-01 2.931937e-04 2.541e-05 6.002e-05 5.247e-05
-1.680808e+00 3.567880e-01 1.250000e-01 3.947938e-04 8.414e-06 1.638e-05 1.897e-05
-1.680808e+00 3.567880e-01 1.000000e-01 4.418201e-04 1.825e-05 1.973e-05 9.190e-06
-1.680808e+00 3.567880e-01 8.333333e-02 4.673653e-04 2.482e-05 3.220e-05 1.793e-05
-1.654545e+00 3.000000e-01 0.000000e+00 4.696743e-04 3.913e-05 6.113e-05 4.502e-05
-1.654545e+00 3.000000e-01 1.666667e-01 2.575851e-04 2.632e-05 6.277e-05 5.086e-05
-1.654545e+00 3.000000e-01 1.250000e-01 3.503741e-04 7.431e-06 1.566e-05 1.711e-05
-1.654545e+00 3.000000e-01 1.000000e-01 3.933222e-04 1.700e-05 2.031e-05 1.024e-05
-1.654545e+00 3.000000e-01 8.333333e-02 4.166520e-04 2.359e-05 3.284e-05 1.964e-05
-1.654545e+00 3.751720e-01 0.000000e+00 5.675892e-04 3.971e-05 5.454e-05 3.343e-05
-1.654545e+00 3.751720e-01 1.666667e-01 3.210483e-04 2.465e-05 6.305e-05 4.944e-05
-1.654545e+00 3.751720e-01 1.250000e-01 4.289100e-04 8.566e-06 1.616e-05 1.712e-05
-1.654545e+00 3.751720e-01 1.000000e-01 4.788345e-04 1.818e-05 1.752e-05 8.504e-06
-1.654545e+00 3.751720e-01 8.333333e-02 5.059540e-04 2.458e-05 2.890e-05 1.513e-05
-1.654545e+00 3.324980e-01 0.000000e+00 5.129288e-04 3.952e-05 5.899e-05 4.424e-05
-1.654545e+00 3.324980e-01 1.666667e-01 2.850494e-04 2.574e-05 5.575e-05 5.090e-05
-1.654545e+00 3.324980e-01 1.250000e-01 3.847466e-04 7.878e-06 1.501e-05 1.726e-05
-1.654545e+00 3.324980e-01 1.000000e-01 4.308922e-04 1.754e-05 1.942e-05 9.997e-06
-1.654545e+00 3.324980e-01 8.333333e-02 4.559590e-04 2.408e-05 3.156e-05 1.943e-05
-1.654545e+00 3.567880e-01 0.000000e+00 5.443359e-04 3.965e-05 5.662e-05 3.784e-05
-1.654545e+00 3.567880e-01 1.666667e-01 3.055482e-04 2.515e-05 5.916e-05 5.039e-05
-1.654545e+00 3.567880e-01 1.250000e-01 4.100178e-04 8.253e-06 1.545e-05 1.722e-05
-1.654545e+00 3.567880e-01 1.000000e-01 4.583723e-04 1.791e-05 1.840e-05 8.703e-06
-1.654545e+00 3.567880e-01 8.333333e-02 4.846390e-04 2.437e-05 3.017e-05 1.722e-05
-1.628283e+00 3.000000e-01 0.000000e+00 4.870025e-04 3.840e-05 5.758e-05 4.255e-05
-1.628283e+00 3.000000e-01 1.666667e-01 2.686335e-04 2.605e-05 5.734e-05 4.878e-05
-1.628283e+00 3.000000e-01 1.250000e-01 3.641699e-04 7.272e-06 1.384e-05 1.622e-05
-1.628283e+00 3.000000e-01 1.000000e-01 4.083897e-04 1.662e-05 1.891e-05 1.087e-05
-1.628283e+00 3.000000e-01 8.333333e-02 4.324103e-04 2.310e-05 3.061e-05 1.979e-05
-1.628283e+00 3.751720e-01 0.000000e+00 5.877051e-04 3.898e-05 5.098e-05 3.125e-05
-1.628283e+00 3.751720e-01 1.666667e-01 3.342716e-04 2.437e-05 6.079e-05 4.695e-05
-1.628283e+00 3.751720e-01 1.250000e-01 4.451487e-04 8.411e-06 1.597e-05 1.598e-05
-1.628283e+00 3.751720e-01 1.000000e-01 4.964690e-04 1.782e-05 1.619e-05 8.006e-06
-1.628283e+00 3.751720e-01 8.333333e-02 5.243467e-04 2.411e-05 2.676e-05 1.492e-05
-1.628283e+00 3.324980e-01 0.000000e+00 5.315215e-04 3.878e-05 5.545e-05 4.159e-05
-1.628283e+00 3.324980e-01 1.666667e-01 2.970710e-04 2.546e-05 5.225e-05 4.903e-05
-1.628283e+00 3.324980e-01 1.250000e-01 3.996431e-04 7.719e-06 1.429e-05 1.626e-05
-1.628283e+00 3.324980e-01 1.000000e-01 4.471193e-04 1.716e-05 1.795e-05 9.775e-06
-1.628283e+00 3.324980e-01 8.333333e-02 4.729089e-04 2.359e-05 2.935e-05 1.921e-05
-1.628283e+00 3.567880e-01 0.000000e+00 5.638138e-04 3.892e-05 5.313e-05 3.538e-05
-1.628283e+00 3.567880e-01 1.666667e-01 3.182647e-04 2.487e-05 5.709e-05 4.801e-05
-1.628283e+00 3.567880e-01 1.250000e-01 4.256924e-04 8.096e-06 1.526e-05 1.614e-05
-1.628283e+00 3.567880e-01 1.000000e-01 4.754161e-04 1.753e-05 1.703e-05 8.773e-06
-1.628283e+00 3.567880e-01 8.333333e-02 5.024265e-04 2.389e-05 2.800e-05 1.638e-05
-1.602020e+00 3.000000e-01 0.000000e+00 5.048309e-04 3.761e-05 5.375e-05 4.116e-05
-1.602020e+00 3.000000e-01 1.666667e-01 2.799967e-04 2.576e-05 5.098e-05 4.651e-05
-1.602020e+00 3.000000e-01 1.250000e-01 3.783617e-04 7.131e-06 1.272e-05 1.446e-05
-1.602020e+00 3.000000e-01 1.000000e-01 4.238906e-04 1.621e-05 1.726e-05 1.134e-05
-1.602020e+00 3.000000e-01 8.333333e-02 4.486223e-04 2.257e-05 2.823e-05 1.976e-05
-1.602020e+00 3.751720e-01 0.000000e+00 6.083680e-04 3.820e-05 4.727e-05 2.856e-05
-1.602020e+00 3.751720e-01 1.666667e-01 3.478384e-04 2.406e-05 5.847e-05 4.434e-05
-1.602020e+00 3.751720e-01 1.250000e-01 4.618201e-04 8.264e-06 1.572e-05 1.414e-05
-1.602020e+00 3.751720e-01 1.000000e-01 5.145774e-04 1.743e-05 1.477e-05 7.661e-06
-1.602020e+00 3.751720e-01 8.333333e-02 5.432356e-04 2.359e-05 2.449e-05 1.375e-05
-1.602020e+00 3.324980e-01 0.000000e+00 5.506375e-04 3.799e-05 5.164e-05 3.840e-05
-1.602020e+00 3.324980e-01 1.666667e-01 3.094226e-04 2.516e-05 5.040e-05 4.650e-05
-1.602020e+00 3.324980e-01 1.250000e-01 4.149541e-04 7.575e-06 1.406e-05 1.445e-05
-1.602020e+00 3.324980e-01 1.000000e-01 4.638001e-04 1.675e-05 1.642e-05 9.926e-06
-1.602020e+00 3.324980e-01 8.333333e-02 4.903338e-04 2.306e-05 2.699e-05 1.880e-05
-1.602020e+00 3.567880e-01 0.000000e+00 5.838294e-04 3.813e-05 4.936e-05 3.283e-05
-1.602020e+00 3.567880e-01 1.666667e-01 3.313197e-04 2.456e-05 5.498e-05 4.543e-05
-1.602020e+00 3.567880e-01 1.250000e-01 4.417927e-04 7.950e-06 1.502e-05 1.431e-05
-1.602020e+00 3.567880e-01 1.000000e-01 4.929259e-04 1.714e-05 1.555e-05 8.658e-06
-1.602020e+00 3.567880e-01 8.333333e-02 5.207020e-04 2.337e-05 2.568e-05 1.605e-05
-1.575758e+00 3.000000e-01 0.000000e+00 5.231321e-04 3.675e-05 4.958e-05 4.056e-05
-1.575758e+00 3.000000e-01 1.666667e-01 2.916532e-04 2.547e-05 4.397e-05 4.405e-05
-1.575758e+00 3.000000e-01 1.250000e-01 3.929252e-04 7.018e-06 1.245e-05 1.287e-05
-1.575758e+00 3.000000e-01 1.000000e-01 4.397997e-04 1.579e-05 1.558e-05 1.174e-05
-1.575758e+00 3.000000e-01 8.333333e-02 4.652624e-04 2.201e-05 2.569e-05 1.953e-05
-1.575758e+00 3.751720e-01 0.000000e+00 6.295449e-04 3.736e-05 4.331e-05 2.555e-05
-1.575758e+00 3.751720e-01 1.666667e-01 3.617206e-04 2.375e-05 5.611e-05 4.154e-05
-1.575758e+00 3.751720e-01 1.250000e-01 4.788937e-04 8.136e-06 1.543e-05 1.244e-05
-1.575758e+00 3.751720e-01 1.000000e-01 5.331281e-04 1.702e-05 1.324e-05 8.270e-06
-1.575758e+00 3.751720e-01 8.333333e-02 5.625888e-04 2.305e-05 2.214e-05 1.329e-05
-1.575758e+00 3.324980e-01 0.000000e+00 5.702469e-04 3.713e-05 4.757e-05 3.483e-05
-1.575758e+00 3.324980e-01 1.666667e-01 3.220798e-04 2.486e-05 4.854e-05 4.302e-05
-1.575758e+00 3.324980e-01 1.250000e-01 4.306529e-04 7.454e-06 1.378e-05 1.280e-05
-1.575758e+00 3.324980e-01 1.000000e-01 4.809067e-04 1.633e-05 1.478e-05 1.043e-05
-1.575758e+00 3.324980e-01 8.333333e-02 5.082051e-04 2.250e-05 2.449e-05 1.818e-05
-1.575758e+00 3.567880e-01 0.000000e+00 6.043510e-04 3.728e-05 4.534e-05 2.977e-05
-1.575758e+00 3.567880e-01 1.666667e-01 3.446867e-04 2.425e-05 5.283e-05 4.265e-05
-1.575758e+00 3.567880e-01 1.250000e-01 4.582898e-04 7.825e-06 1.473e-05 1.263e-05
-1.575758e+00 3.567880e-01 1.000000e-01 5.108718e-04 1.672e-05 1.397e-05 9.247e-06
-1.575758e+00 3.567880e-01 8.333333e-02 5.394349e-04 2.282e-05 2.323e-05 1.547e-05
-1.549495e+00 3.000000e-01 0.000000e+00 5.418747e-04 3.585e-05 4.511e-05 3.775e-05
-1.549495e+00 3.000000e-01 1.666667e-01 3.035785e-04 2.519e-05 4.275e-05 4.140e-05
-1.549495e+00 3.000000e-01 1.250000e-01 4.078330e-04 6.942e-06 1.214e-05 1.127e-05
-1.549495e+00 3.000000e-01 1.000000e-01 4.560880e-04 1.534e-05 1.422e-05 1.120e-05
-1.549495e+00 3.000000e-01 8.333333e-02 4.823006e-04 2.142e-05 2.302e-05 1.908e-05
-1.549495e+00 3.751720e-01 0.000000e+00 6.511973e-04 3.647e-05 3.911e-05 2.224e-05
-1.549495e+00 3.751720e-01 1.666667e-01 3.758866e-04 2.343e-05 5.372e-05 3.816e-05
-1.549495e+00 3.751720e-01 1.250000e-01 4.963350e-04 8.036e-06 1.508e-05 1.076e-05
-1.549495e+00 3.751720e-01 1.000000e-01 5.520855e-04 1.659e-05 1.168e-05 8.806e-06
-1.549495e+00 3.751720e-01 8.333333e-02 5.823696e-04 2.248e-05 1.988e-05 1.262e-05
-1.549495e+00 3.324980e-01 0.000000e+00 5.903152e-04 3.622e-05 4.320e-05 3.213e-05
-1.549495e+00 3.324980e-01 1.666667e-01 3.350150e-04 2.456e-05 4.742e-05 4.032e-05
-1.549495e+00 3.324980e-01 1.250000e-01 4.467088e-04 7.369e-06 1.345e-05 1.116e-05
-1.549495e+00 3.324980e-01 1.000000e-01 4.984071e-04 1.589e-05 1.334e-05 1.077e-05
-1.549495e+00 3.324980e-01 8.333333e-02 5.264901e-04 2.192e-05 2.193e-05 1.717e-05
-1.549495e+00 3.567880e-01 0.000000e+00 6.253418e-04 3.638e-05 4.107e-05 2.630e-05
-1.549495e+00 3.567880e-01 1.666667e-01 3.583359e-04 2.394e-05 5.086e-05 3.903e-05
-1.549495e+00 3.567880e-01 1.250000e-01 4.751510e-04 7.731e-06 1.439e-05 1.096e-05
-1.549495e+00 3.567880e-01 1.000000e-01 5.292197e-04 1.629e-05 1.246e-05 9.716e-06
-1.549495e+00 3.567880e-01 8.333333e-02 5.585903e-04 2.224e-05 2.096e-05 1.474e-05
-1.523232e+00 3.000000e-01 0.000000e+00 5.610223e-04 3.490e-05 4.037e-05 3.336e-05
-1.523232e+00 3.000000e-01 1.666667e-01 3.157454e-04 2.494e-05 4.199e-05 3.858e-05
-1.523232e+00 3.000000e-01 1.250000e-01 4.230540e-04 6.916e-06 1.597e-05 9.695e-06
-1.523232e+00 3.000000e-01 1.000000e-01 4.727226e-04 1.489e-05 1.221e-05 1.022e-05
-1.523232e+00 3.000000e-01 8.333333e-02 4.997031e-04 2.081e-05 2.065e-05 1.842e-05
-1.523232e+00 3.751720e-01 0.000000e+00 6.732818e-04 3.553e-05 3.466e-05 1.862e-05
-1.523232e+00 3.751720e-01 1.666667e-01 3.903015e-04 2.312e-05 5.211e-05 3.491e-05
-1.523232e+00 3.751720e-01 1.250000e-01 5.141054e-04 7.975e-06 1.686e-05 9.103e-06
-1.523232e+00 3.751720e-01 1.000000e-01 5.714089e-04 1.616e-05 9.985e-06 9.219e-06
-1.523232e+00 3.751720e-01 8.333333e-02 6.025367e-04 2.188e-05 1.740e-05 1.174e-05
-1.523232e+00 3.324980e-01 0.000000e+00 6.108030e-04 3.527e-05 3.849e-05 2.839e-05
-1.523232e+00 3.324980e-01 1.666667e-01 3.481977e-04 2.428e-05 4.642e-05 3.745e-05
-1.523232e+00 3.324980e-01 1.250000e-01 4.630875e-04 7.329e-06 1.648e-05 9.536e-06
-1.523232e+00 3.324980e-01 1.000000e-01 5.162651e-04 1.545e-05 1.136e-05 1.103e-05
-1.523232e+00 3.324980e-01 8.333333e-02 5.451517e-04 2.131e-05 1.949e-05 1.588e-05
-1.523232e+00 3.567880e-01 0.000000e+00 6.467601e-04 3.543e-05 3.653e-05 2.245e-05
-1.523232e+00 3.567880e-01 1.666667e-01 3.722343e-04 2.365e-05 4.968e-05 3.614e-05
-1.523232e+00 3.567880e-01 1.250000e-01 4.923394e-04 7.680e-06 1.673e-05 9.318e-06
-1.523232e+00 3.567880e-01 1.000000e-01 5.479308e-04 1.585e-05 1.053e-05 1.001e-05
-1.523232e+00 3.567880e-01 8.333333e-02 5.781287e-04 2.164e-05 1.831e-05 1.381e-05
-1.496970e+00 3.000000e-01 0.000000e+00 5.805345e-04 3.391e-05 3.578e-05 2.968e-05
-1.496970e+00 3.000000e-01 1.666667e-01 3.281240e-04 2.472e-05 4.128e-05 3.555e-05
-1.496970e+00 3.000000e-01 1.250000e-01 4.385536e-04 6.950e-06 1.676e-05 8.135e-06
-1.496970e+00 3.000000e-01 1.000000e-01 4.896667e-04 1.444e-05 1.011e-05 9.267e-06
-1.496970e+00 3.000000e-01 8.333333e-02 5.174319e-04 2.017e-05 1.775e-05 1.707e-05
-1.496970e+00 3.751720e-01 0.000000e+00 6.957500e-04 3.455e-05 2.999e-05 1.565e-05
-1.496970e+00 3.751720e-01 1.666667e-01 4.049266e-04 2.284e-05 5.084e-05 3.188e-05
-1.496970e+00 3.751720e-01 1.250000e-01 5.321619e-04 7.964e-06 2.146e-05 8.247e-06
-1.496970e+00 3.751720e-01 1.000000e-01 5.910536e-04 1.573e-05 9.089e-06 9.462e-06
-1.496970e+00 3.751720e-01 8.333333e-02 6.230442e-04 2.127e-05 1.462e-05 1.069e-05
-1.496970e+00 3.324980e-01 0.000000e+00 6.316662e-04 3.428e-05 3.379e-05 2.405e-05
-1.496970e+00 3.324980e-01 1.666667e-01 3.615943e-04 2.404e-05 4.547e-05 3.441e-05
-1.496970e+00 3.324980e-01 1.250000e-01 4.797508e-04 7.347e-06 1.879e-05 8.176e-06
-1.496970e+00 3.324980e-01 1.000000e-01 5.344403e-04 1.500e-05 9.755e-06 1.106e-05
-1.496970e+00 3.324980e-01 8.333333e-02 5.641483e-04 2.068e-05 1.662e-05 1.440e-05
-1.496970e+00 3.567880e-01 0.000000e+00 6.685593e-04 3.444e-05 3.178e-05 1.823e-05
-1.496970e+00 3.567880e-01 1.666667e-01 3.863456e-04 2.338e-05 4.855e-05 3.310e-05
-1.496970e+00 3.567880e-01 1.250000e-01 5.098141e-04 7.683e-06 2.032e-05 7.999e-06
-1.496970e+00 3.567880e-01 1.000000e-01 5.669624e-04 1.541e-05 8.915e-06 1.022e-05
-1.496970e+00 3.567880e-01 8.333333e-02 5.980059e-04 2.102e-05 1.563e-05 1.267e-05
-1.470707e+00 3.000000e-01 0.000000e+00 6.003663e-04 3.290e-05 3.067e-05 2.606e-05
-1.470707e+00 3.000000e-01 1.666667e-01 3.406816e-04 2.456e-05 4.063e-05 3.241e-05
-1.470707e+00 3.000000e-01 1.250000e-01 4.542937e-04 7.054e-06 1.655e-05 6.843e-06
-1.470707e+00 3.000000e-01 1.000000e-01 5.068798e-04 1.398e-05 8.467e-06 8.949e-06
-1.470707e+00 3.000000e-01 8.333333e-02 5.354451e-04 1.952e-05 1.488e-05 1.530e-05
-1.470707e+00 3.751720e-01 0.000000e+00 7.185482e-04 3.354e-05 2.509e-05 1.354e-05
-1.470707e+00 3.751720e-01 1.666667e-01 4.197204e-04 2.261e-05 4.963e-05 2.869e-05
-1.470707e+00 3.751720e-01 1.250000e-01 5.504576e-04 8.014e-06 2.121e-05 1.003e-05
-1.470707e+00 3.751720e-01 1.000000e-01 6.109702e-04 1.530e-05 8.428e-06 9.468e-06
-1.470707e+00 3.751720e-01 8.333333e-02 6.438413e-04 2.065e-05 1.172e-05 9.441e-06
-1.470707e+00 3.324980e-01 0.000000e+00 6.528561e-04 3.326e-05 2.872e-05 1.932e-05
-1.470707e+00 3.324980e-01 1.666667e-01 3.751682e-04 2.385e-05 4.459e-05 3.113e-05
-1.470707e+00 3.324980e-01 1.250000e-01 4.966567e-04 7.433e-06 1.855e-05 7.409e-06
-1.470707e+00 3.324980e-01 1.000000e-01 5.528885e-04 1.455e-05 7.931e-06 1.086e-05
-1.470707e+00 3.324980e-01 8.333333e-02 5.834342e-04 2.004e-05 1.376e-05 1.273e-05
-1.470707e+00 3.567880e-01 0.000000e+00 6.906879e-04 3.343e-05 2.680e-05 1.460e-05
-1.470707e+00 3.567880e-01 1.666667e-01 4.006300e-04 2.317e-05 4.748e-05 2.971e-05
-1.470707e+00 3.567880e-01 1.250000e-01 5.275303e-04 7.749e-06 2.006e-05 9.311e-06
-1.470707e+00 3.567880e-01 1.000000e-01 5.862671e-04 1.497e-05 7.773e-06 1.010e-05
-1.470707e+00 3.567880e-01 8.333333e-02 6.181734e-04 2.038e-05 1.267e-05 1.134e-05
-1.444444e+00 3.000000e-01 0.000000e+00 6.204682e-04 3.186e-05 2.533e-05 2.084e-05
-1.444444e+00 3.000000e-01 1.666667e-01 3.533826e-04 2.445e-05 4.006e-05 2.909e-05
-1.444444e+00 3.000000e-01 1.250000e-01 4.702326e-04 7.234e-06 1.648e-05 7.471e-06
-1.444444e+00 3.000000e-01 1.000000e-01 5.243174e-04 1.354e-05 8.184e-06 9.073e-06
-1.444444e+00 3.000000e-01 8.333333e-02 5.536968e-04 1.887e-05 1.169e-05 1.336e-05
-1.444444e+00 3.751720e-01 0.000000e+00 7.416177e-04 3.251e-05 2.000e-05 1.462e-05
-1.444444e+00 3.751720e-01 1.666667e-01 4.346375e-04 2.243e-05 4.849e-05 2.537e-05
-1.444444e+00 3.751720e-01 1.250000e-01 5.689413e-04 8.134e-06 2.109e-05 1.279e-05
-1.444444e+00 3.751720e-01 1.000000e-01 6.311048e-04 1.489e-05 1.090e-05 9.583e-06
-1.444444e+00 3.751720e-01 8.333333e-02 6.648727e-04 2.002e-05 9.408e-06 8.027e-06
-1.444444e+00 3.324980e-01 0.000000e+00 6.743191e-04 3.222e-05 2.343e-05 1.490e-05
-1.444444e+00 3.324980e-01 1.666667e-01 3.888797e-04 2.372e-05 4.379e-05 2.786e-05
-1.444444e+00 3.324980e-01 1.250000e-01 5.137594e-04 7.593e-06 1.846e-05 9.302e-06
-1.444444e+00 3.324980e-01 1.000000e-01 5.715609e-04 1.412e-05 9.348e-06 1.055e-05
-1.444444e+00 3.324980e-01 8.333333e-02 6.029592e-04 1.939e-05 1.062e-05 1.090e-05
-1.444444e+00 3.567880e-01 0.000000e+00 7.130893e-04 3.239e-05 2.160e-05 1.368e-05
-1.444444e+00 3.567880e-01 1.666667e-01 4.150448e-04 2.301e-05 4.649e-05 2.655e-05
-1.444444e+00 3.567880e-01 1.250000e-01 5.454393e-04 7.888e-06 1.996e-05 1.126e-05
-1.444444e+00 3.567880e-01 1.000000e-01 6.057933e-04 1.455e-05 1.023e-05 9.882e-06
-1.444444e+00 3.567880e-01 8.333333e-02 6.385782e-04 1.975e-05 9.602e-06 9.807e-06
-1.418182e+00 3.000000e-01 0.000000e+00 6.407864e-04 3.082e-05 1.977e-05 1.561e-05
-1.418182e+00 3.000000e-01 1.666667e-01 3.661888e-04 2.444e-05 3.957e-05 2.576e-05
-1.418182e+00 3.000000e-01 1.250000e-01 4.863252e-04 7.494e-06 1.810e-05 9.414e-06
-1.418182e+00 3.000000e-01 1.000000e-01 5.419312e-04 1.311e-05 1.036e-05 9.115e-06
-1.418182e+00 3.000000e-01 8.333333e-02 5.721370e-04 1.822e-05 8.921e-06 1.124e-05
-1.418182e+00 3.751720e-01 0.000000e+00 7.648947e-04 3.147e-05 1.489e-05 1.583e-05
-1.418182e+00 3.751720e-01 1.666667e-01 4.496292e-04 2.234e-05 4.744e-05 2.767e-05
-1.418182e+00 3.751720e-01 1.250000e-01 5.875579e-04 8.331e-06 2.115e-05 1.495e-05
-1.418182e+00 3.751720e-01 1.000000e-01 6.513991e-04 1.449e-05 1.330e-05 9.595e-06
-1.418182e+00 3.751720e-01 8.333333e-02 6.860783e-04 1.940e-05 1.046e-05 8.018e-06
-1.418182e+00 3.324980e-01 0.000000e+00 6.959968e-04 3.117e-05 1.794e-05 1.464e-05
-1.418182e+00 3.324980e-01 1.666667e-01 4.026860e-04 2.367e-05 4.306e-05 2.436e-05
-1.418182e+00 3.324980e-01 1.250000e-01 5.310095e-04 7.833e-06 1.952e-05 1.197e-05
-1.418182e+00 3.324980e-01 1.000000e-01 5.904049e-04 1.371e-05 1.164e-05 1.013e-05
-1.418182e+00 3.324980e-01 8.333333e-02 6.226691e-04 1.875e-05 8.742e-06 9.227e-06
-1.418182e+00 3.567880e-01 0.000000e+00 7.357020e-04 3.134e-05 1.621e-05 1.419e-05
-1.418182e+00 3.567880e-01 1.666667e-01 4.295439e-04 2.294e-05 4.558e-05 2.380e-05
-1.418182e+00 3.567880e-01 1.250000e-01 5.634880e-04 8.106e-06 2.048e-05 1.365e-05
-1.418182e+00 3.567880e-01 1.000000e-01 6.254850e-04 1.415e-05 1.259e-05 9.557e-06
-1.418182e+00 3.567880e-01 8.333333e-02 6.591624e-04 1.912e-05 9.712e-06 8.100e-06
-1.391919e+00 3.000000e-01 0.000000e+00 6.612624e-04 2.979e-05 1.420e-05 1.548e-05
-1.391919e+00 3.000000e-01 1.666667e-01 3.790590e-04 2.452e-05 3.916e-05 2.212e-05
-1.391919e+00 3.000000e-01 1.250000e-01 5.025230e-04 7.833e-06 1.839e-05 1.196e-05
-1.391919e+00 3.000000e-01 1.000000e-01 5.596692e-04 1.272e-05 1.243e-05 9.079e-06
-1.391919e+00 3.000000e-01 8.333333e-02 5.907116e-04 1.758e-05 9.745e-06 9.373e-06
-1.391919e+00 3.751720e-01 0.000000e+00 7.883102e-04 3.043e-05 1.090e-05 1.672e-05
-1.391919e+00 3.751720e-01 1.666667e-01 4.646436e-04 2.235e-05 4.648e-05 3.670e-05
-1.391919e+00 3.751720e-01 1.250000e-01 6.062478e-04 8.609e-06 2.324e-05 1.659e-05
-1.391919e+00 3.751720e-01 1.000000e-01 6.717902e-04 1.413e-05 1.558e-05 9.396e-06
-1.391919e+00 3.751720e-01 8.333333e-02 7.073936e-04 1.879e-05 1.295e-05 7.197e-06
-1.391919e+00 3.324980e-01 0.000000e+00 7.178262e-04 3.013e-05 1.228e-05 1.526e-05
-1.391919e+00 3.324980e-01 1.666667e-01 4.165412e-04 2.373e-05 4.242e-05 2.362e-05
-1.391919e+00 3.324980e-01 1.250000e-01 5.483534e-04 8.155e-06 2.049e-05 1.336e-05
-1.391919e+00 3.324980e-01 1.000000e-01 6.093636e-04 1.333e-05 1.382e-05 9.221e-06
-1.391919e+00 3.324980e-01 8.333333e-02 6.425050e-04 1.812e-05 1.111e-05 8.171e-06
-1.391919e+00 3.567880e-01 0.000000e+00 7.584595e-04 3.030e-05 1.071e-05 1.487e-05
-1.391919e+00 3.567880e-01 1.666667e-01 4.440778e-04 2.297e-05 4.476e-05 3.091e-05
-1.391919e+00 3.567880e-01 1.250000e-01 5.816198e-04 8.405e-06 2.205e-05 1.510e-05
-1.391919e+00 3.567880e-01 1.000000e-01 6.452821e-04 1.378e-05 1.483e-05 9.872e-06
-1.391919e+00 3.567880e-01 8.333333e-02 6.798641e-04 1.850e-05 1.215e-05 8.199e-06
-1.365657e+00 3.000000e-01 0.000000e+00 6.818337e-04 2.878e-05 1.130e-05 1.618e-05
-1.365657e+00 3.000000e-01 1.666667e-01 3.919495e-04 2.471e-05 3.884e-05 2.339e-05
-1.365657e+00 3.000000e-01 1.250000e-01 5.187738e-04 8.248e-06 1.899e-05 1.300e-05
-1.365657e+00 3.000000e-01 1.000000e-01 5.774753e-04 1.236e-05 1.438e-05 8.969e-06
-1.365657e+00 3.000000e-01 8.333333e-02 6.093626e-04 1.697e-05 1.187e-05 8.203e-06
-1.365657e+00 3.751720e-01 0.000000e+00 8.117902e-04 2.941e-05 1.410e-05 1.659e-05
-1.365657e+00 3.751720e-01 1.666667e-01 4.796252e-04 2.247e-05 4.562e-05 4.589e-05
-1.365657e+00 3.751720e-01 1.250000e-01 6.249474e-04 8.967e-06 2.346e-05 1.965e-05
-1.365657e+00 3.751720e-01 1.000000e-01 6.922108e-04 1.380e-05 1.771e-05 9.087e-06
-1.365657e+00 3.751720e-01 8.333333e-02 7.287490e-04 1.821e-05 1.528e-05 7.702e-06
-1.365657e+00 3.324980e-01 0.000000e+00 7.397396e-04 2.910e-05 1.022e-05 1.604e-05
-1.365657e+00 3.324980e-01 1.666667e-01 4.303965e-04 2.389e-05 4.188e-05 3.291e-05
-1.365657e+00 3.324980e-01 1.250000e-01 5.657341e-04 8.555e-06 2.070e-05 1.615e-05
-1.365657e+00 3.324980e-01 1.000000e-01 6.283761e-04 1.298e-05 1.586e-05 9.022e-06
-1.365657e+00 3.324980e-01 8.333333e-02 6.624038e-04 1.751e-05 1.335e-05 8.128e-06
-1.365657e+00 3.567880e-01 0.000000e+00 7.812906e-04 2.928e-05 1.083e-05 1.572e-05
-1.365657e+00 3.567880e-01 1.666667e-01 4.585939e-04 2.312e-05 4.405e-05 4.020e-05
-1.365657e+00 3.567880e-01 1.250000e-01 5.997737e-04 8.785e-06 2.227e-05 1.813e-05
-1.365657e+00 3.567880e-01 1.000000e-01 6.651198e-04 1.344e-05 1.692e-05 9.480e-06
-1.365657e+00 3.567880e-01 8.333333e-02 7.006164e-04 1.790e-05 1.445e-05 8.045e-06
-1.339394e+00 3.000000e-01 0.000000e+00 7.024332e-04 2.781e-05 1.106e-05 1.705e-05
-1.339394e+00 3.000000e-01 1.666667e-01 4.048118e-04 2.502e-05 3.862e-05 3.299e-05
-1.339394e+00 3.000000e-01 1.250000e-01 5.350212e-04 8.733e-06 2.047e-05 1.536e-05
-1.339394e+00 3.000000e-01 1.000000e-01 5.952895e-04 1.205e-05 1.618e-05 8.654e-06
-1.339394e+00 3.000000e-01 8.333333e-02 6.280279e-04 1.639e-05 1.385e-05 5.722e-06
-1.339394e+00 3.751720e-01 0.000000e+00 8.352554e-04 2.841e-05 1.909e-05 1.650e-05
-1.339394e+00 3.751720e-01 1.666667e-01 4.945121e-04 2.272e-05 4.488e-05 5.521e-05
-1.339394e+00 3.751720e-01 1.250000e-01 6.435873e-04 9.404e-06 2.387e-05 2.270e-05
-1.339394e+00 3.751720e-01 1.000000e-01 7.125878e-04 1.352e-05 1.966e-05 8.660e-06
-1.339394e+00 3.751720e-01 8.333333e-02 7.500696e-04 1.765e-05 1.743e-05 7.678e-06
-1.339394e+00 3.324980e-01 0.000000e+00 7.616645e-04 2.812e-05 1.242e-05 1.700e-05
-1.339394e+00 3.324980e-01 1.666667e-01 4.441977e-04 2.419e-05 4.145e-05 4.243e-05
-1.339394e+00 3.324980e-01 1.250000e-01 5.830894e-04 9.029e-06 2.202e-05 1.863e-05
-1.339394e+00 3.324980e-01 1.000000e-01 6.473764e-04 1.269e-05 1.775e-05 8.380e-06
-1.339394e+00 3.324980e-01 8.333333e-02 6.822978e-04 1.694e-05 1.542e-05 6.115e-06
-1.339394e+00 3.567880e-01 0.000000e+00 8.041188e-04 2.829e-05 1.659e-05 1.677e-05
-1.339394e+00 3.567880e-01 1.666667e-01 4.730338e-04 2.339e-05 4.344e-05 4.963e-05
-1.339394e+00 3.567880e-01 1.250000e-01 6.178835e-04 9.241e-06 2.306e-05 2.116e-05
-1.339394e+00 3.567880e-01 1.000000e-01 6.849282e-04 1.316e-05 1.886e-05 8.974e-06
-1.339394e+00 3.567880e-01 8.333333e-02 7.213475e-04 1.734e-05 1.658e-05 7.290e-06
-1.313131e+00 3.000000e-01 0.000000e+00 7.229840e-04 2.689e-05 1.338e-05 1.739e-05
-1.313131e+00 3.000000e-01 1.666667e-01 4.175921e-04 2.545e-05 3.959e-05 4.273e-05
-1.313131e+00 3.000000e-01 1.250000e-01 5.512011e-04 9.281e-06 2.180e-05 1.768e-05
-1.313131e+00 3.000000e-01 1.000000e-01 6.130429e-04 1.180e-05 1.782e-05 7.770e-06
-1.313131e+00 3.000000e-01 8.333333e-02 6.466360e-04 1.585e-05 1.326e-05 6.236e-06
-1.313131e+00 3.751720e-01 0.000000e+00 8.586146e-04 2.747e-05 2.427e-05 1.589e-05
-1.313131e+00 3.751720e-01 1.666667e-01 5.092361e-04 2.312e-05 4.531e-05 6.461e-05
-1.313131e+00 3.751720e-01 1.250000e-01 6.620892e-04 9.913e-06 2.519e-05 2.566e-05
-1.313131e+00 3.751720e-01 1.000000e-01 7.328383e-04 1.330e-05 2.143e-05 8.130e-06
-1.313131e+00 3.751720e-01 8.333333e-02 7.712699e-04 1.714e-05 1.708e-05 8.187e-06
-1.313131e+00 3.324980e-01 0.000000e+00 7.835176e-04 2.718e-05 1.836e-05 1.682e-05
-1.313131e+00 3.324980e-01 1.666667e-01 4.578846e-04 2.462e-05 4.230e-05 5.206e-05
-1.313131e+00 3.324980e-01 1.250000e-01 6.003490e-04 9.571e-06 2.340e-05 2.107e-05
-1.313131e+00 3.324980e-01 1.000000e-01 6.662897e-04 1.245e-05 1.946e-05 8.268e-06
-1.313131e+00 3.324980e-01 8.333333e-02 7.021093e-04 1.641e-05 1.494e-05 7.384e-06
-1.313131e+00 3.567880e-01 0.000000e+00 8.268562e-04 2.734e-05 2.078e-05 1.608e-05
-1.313131e+00 3.567880e-01 1.666667e-01 4.873325e-04 2.380e-05 4.409e-05 5.915e-05
-1.313131e+00 3.567880e-01 1.250000e-01 6.358741e-04 9.768e-06 2.447e-05 2.367e-05
-1.313131e+00 3.567880e-01 1.000000e-01 7.046277e-04 1.293e-05 2.061e-05 8.354e-06
-1.313131e+00 3.567880e-01 8.333333e-02 7.419753e-04 1.682e-05 1.617e-05 7.892e-06
-1.286869e+00 3.000000e-01 0.000000e+00 7.434027e-04 2.605e-05 1.909e-05 1.448e-05
-1.286869e+00 3.000000e-01 1.666667e-01 4.302338e-04 2.602e-05 4.378e-05 5.259e-05
-1.286869e+00 3.000000e-01 1.250000e-01 5.672451e-04 9.882e-06 2.297e-05 1.995e-05
-1.286869e+00 3.000000e-01 1.000000e-01 6.306618e-04 1.162e-05 1.775e-05 8.713e-06
-1.286869e+00 3.000000e-01 8.333333e-02 6.651104e-04 1.537e-05 1.224e-05 9.267e-06
-1.286869e+00 3.751720e-01 0.000000e+00 8.817695e-04 2.658e-05 3.068e-05 1.541e-05
-1.286869e+00 3.751720e-01 1.666667e-01 5.237261e-04 2.366e-05 4.956e-05 7.406e-05
-1.286869e+00 3.751720e-01 1.250000e-01 6.803701e-04 1.049e-05 2.643e-05 2.816e-05
-1.286869e+00 3.751720e-01 1.000000e-01 7.528739e-04 1.313e-05 2.158e-05 9.888e-06
-1.286869e+00 3.751720e-01 8.333333e-02 7.922587e-04 1.668e-05 1.599e-05 1.139e-05
-1.286869e+00 3.324980e-01 0.000000e+00 8.052089e-04 2.631e-05 2.282e-05 1.373e-05
-1.286869e+00 3.324980e-01 1.666667e-01 4.713943e-04 2.519e-05 4.655e-05 6.176e-05
-1.286869e+00 3.324980e-01 1.250000e-01 6.174382e-04 1.017e-05 2.461e-05 2.345e-05
-1.286869e+00 3.324980e-01 1.000000e-01 6.850357e-04 1.228e-05 1.947e-05 9.128e-06
-1.286869e+00 3.324980e-01 8.333333e-02 7.217553e-04 1.594e-05 1.388e-05 1.029e-05
-1.286869e+00 3.567880e-01 0.000000e+00 8.494082e-04 2.646e-05 2.726e-05 1.468e-05
-1.286869e+00 3.567880e-01 1.666667e-01 5.014226e-04 2.436e-05 4.835e-05 6.874e-05
-1.286869e+00 3.567880e-01 1.250000e-01 6.536663e-04 1.036e-05 2.569e-05 2.612e-05
-1.286869e+00 3.567880e-01 1.000000e-01 7.241334e-04 1.276e-05 2.069e-05 9.346e-06
-1.286869e+00 3.567880e-01 8.333333e-02 7.624118e-04 1.636e-05 1.509e-05 1.107e-05
-1.260606e+00 3.000000e-01 0.000000e+00 7.636004e-04 2.529e-05 2.432e-05 1.715e-05
-1.260606e+00 3.000000e-01 1.666667e-01 4.426698e-04 2.672e-05 4.558e-05 6.236e-05
-1.260606e+00 3.000000e-01 1.250000e-01 5.830770e-04 1.053e-05 2.396e-05 2.216e-05
-1.260606e+00 3.000000e-01 1.000000e-01 6.480654e-04 1.150e-05 1.621e-05 1.117e-05
-1.260606e+00 3.000000e-01 8.333333e-02 6.833678e-04 1.495e-05 1.228e-05 1.291e-05
-1.260606e+00 3.751720e-01 0.000000e+00 9.046139e-04 2.577e-05 3.727e-05 2.102e-05
-1.260606e+00 3.751720e-01 1.666667e-01 5.378958e-04 2.435e-05 4.922e-05 8.350e-05
-1.260606e+00 3.751720e-01 1.250000e-01 6.983350e-04 1.112e-05 2.746e-05 3.057e-05
-1.260606e+00 3.751720e-01 1.000000e-01 7.725954e-04 1.303e-05 1.976e-05 1.161e-05
-1.260606e+00 3.751720e-01 8.333333e-02 8.129344e-04 1.628e-05 1.470e-05 1.417e-05
-1.260606e+00 3.324980e-01 0.000000e+00 8.266419e-04 2.554e-05 2.983e-05 1.821e-05
-1.260606e+00 3.324980e-01 1.666667e-01 4.846517e-04 2.589e-05 4.789e-05 7.147e-05
-1.260606e+00 3.324980e-01 1.250000e-01 6.342724e-04 1.082e-05 2.562e-05 2.576e-05
-1.260606e+00 3.324980e-01 1.000000e-01 7.035254e-04 1.217e-05 1.781e-05 1.127e-05
-1.260606e+00 3.324980e-01 8.333333e-02 7.411444e-04 1.553e-05 1.264e-05 1.339e-05
-1.260606e+00 3.567880e-01 0.000000e+00 8.716725e-04 2.567e-05 3.405e-05 2.005e-05
-1.260606e+00 3.567880e-01 1.666667e-01 5.152226e-04 2.506e-05 4.874e-05 7.832e-05
-1.260606e+00 3.567880e-01 1.250000e-01 6.711694e-04 1.100e-05 2.672e-05 2.849e-05
-1.260606e+00 3.567880e-01 1.000000e-01 7.433505e-04 1.266e-05 1.894e-05 1.159e-05
-1.260606e+00 3.567880e-01 8.333333e-02 7.825600e-04 1.595e-05 1.382e-05 1.390e-05
-1.234343e+00 3.000000e-01 0.000000e+00 7.834627e-04 2.465e-05 3.170e-05 2.302e-05
-1.234343e+00 3.000000e-01 1.666667e-01 4.548188e-04 2.754e-05 4.267e-05 7.166e-05
-1.234343e+00 3.000000e-01 1.250000e-01 5.986005e-04 1.121e-05 2.344e-05 2.427e-05
-1.234343e+00 3.000000e-01 1.000000e-01 6.651509e-04 1.145e-05 1.453e-05 1.194e-05
-1.234343e+00 3.000000e-01 8.333333e-02 7.013017e-04 1.461e-05 1.487e-05 1.650e-05
-1.234343e+00 3.751720e-01 0.000000e+00 9.270108e-04 2.505e-05 4.404e-05 2.582e-05
-1.234343e+00 3.751720e-01 1.666667e-01 5.516425e-04 2.519e-05 4.420e-05 9.286e-05
-1.234343e+00 3.751720e-01 1.250000e-01 7.158661e-04 1.179e-05 2.716e-05 3.286e-05
-1.234343e+00 3.751720e-01 1.000000e-01 7.918782e-04 1.300e-05 1.779e-05 1.343e-05
-1.234343e+00 3.751720e-01 8.333333e-02 8.331687e-04 1.594e-05 1.325e-05 1.726e-05
-1.234343e+00 3.324980e-01 0.000000e+00 8.476921e-04 2.486e-05 3.702e-05 2.426e-05
-1.234343e+00 3.324980e-01 1.666667e-01 4.975659e-04 2.674e-05 4.367e-05 8.100e-05
-1.234343e+00 3.324980e-01 1.250000e-01 6.507461e-04 1.151e-05 2.475e-05 2.797e-05
-1.234343e+00 3.324980e-01 1.000000e-01 7.216467e-04 1.214e-05 1.600e-05 1.220e-05
-1.234343e+00 3.324980e-01 8.333333e-02 7.601606e-04 1.519e-05 1.432e-05 1.699e-05
-1.234343e+00 3.567880e-01 0.000000e+00 8.935175e-04 2.497e-05 4.102e-05 2.509e-05
-1.234343e+00 3.567880e-01 1.666667e-01 5.286348e-04 2.591e-05 4.407e-05 8.784e-05
-1.234343e+00 3.567880e-01 1.250000e-01 6.882710e-04 1.168e-05 2.587e-05 3.075e-05
-1.234343e+00 3.567880e-01 1.000000e-01 7.621597e-04 1.263e-05 1.704e-05 1.230e-05
-1.234343e+00 3.567880e-01 8.333333e-02 8.022968e-04 1.562e-05 1.375e-05 1.713e-05
-1.208081e+00 3.000000e-01 0.000000e+00 8.028643e-04 2.412e-05 3.925e-05 2.906e-05
-1.208081e+00 3.000000e-01 1.666667e-01 4.665982e-04 2.849e-05 3.891e-05 8.057e-05
-1.208081e+00 3.000000e-01 1.250000e-01 6.137146e-04 1.191e-05 2.227e-05 2.626e-05
-1.208081e+00 3.000000e-01 1.000000e-01 6.818085e-04 1.148e-05 1.273e-05 1.415e-05
-1.208081e+00 3.000000e-01 8.333333e-02 7.187978e-04 1.434e-05 1.800e-05 1.804e-05
-1.208081e+00 3.751720e-01 0.000000e+00 9.488125e-04 2.445e-05 5.091e-05 2.958e-05
-1.208081e+00 3.751720e-01 1.666667e-01 5.648642e-04 2.617e-05 4.150e-05 1.014e-04
-1.208081e+00 3.751720e-01 1.250000e-01 7.328416e-04 1.251e-05 2.753e-05 3.499e-05
-1.208081e+00 3.751720e-01 1.000000e-01 8.105911e-04 1.304e-05 1.883e-05 1.426e-05
-1.208081e+00 3.751720e-01 8.333333e-02 8.528254e-04 1.568e-05 1.609e-05 1.894e-05
-1.208081e+00 3.324980e-01 0.000000e+00 8.682243e-04 2.430e-05 4.436e-05 2.883e-05
-1.208081e+00 3.324980e-01 1.666667e-01 5.100460e-04 2.771e-05 3.967e-05 8.977e-05
-1.208081e+00 3.324980e-01 1.250000e-01 6.667490e-04 1.223e-05 2.456e-05 3.003e-05
-1.208081e+00 3.324980e-01 1.000000e-01 7.392801e-04 1.217e-05 1.518e-05 1.431e-05
-1.208081e+00 3.324980e-01 8.333333e-02 7.786797e-04 1.493e-05 1.735e-05 1.855e-05
-1.208081e+00 3.567880e-01 0.000000e+00 9.148008e-04 2.438e-05 4.812e-05 2.901e-05
-1.208081e+00 3.567880e-01 1.666667e-01 5.415619e-04 2.689e-05 4.076e-05 9.648e-05
-1.208081e+00 3.567880e-01 1.250000e-01 7.048539e-04 1.240e-05 2.626e-05 3.286e-05
-1.208081e+00 3.567880e-01 1.000000e-01 7.804348e-04 1.267e-05 1.723e-05 1.432e-05
-1.208081e+00 3.567880e-01 8.333333e-02 8.214911e-04 1.535e-05 1.668e-05 1.881e-05
-1.181818e+00 3.000000e-01 0.000000e+00 8.216782e-04 2.373e-05 4.696e-05 3.289e-05
-1.181818e+00 3.000000e-01 1.666667e-01 4.779244e-04 2.954e-05 3.777e-05 8.922e-05
-1.181818e+00 3.000000e-01 1.250000e-01 6.283167e-04 1.264e-05 2.211e-05 2.809e-05
-1.181818e+00 3.000000e-01 1.000000e-01 6.979268e-04 1.157e-05 1.439e-05 1.622e-05
-1.181818e+00 3.000000e-01 8.333333e-02 7.357397e-04 1.416e-05 2.045e-05 2.132e-05
-1.181818e+00 3.751720e-01 0.000000e+00 9.698694e-04 2.396e-05 5.800e-05 3.513e-05
-1.181818e+00 3.751720e-01 1.666667e-01 5.774577e-04 2.728e-05 4.102e-05 1.095e-04
-1.181818e+00 3.751720e-01 1.250000e-01 7.491378e-04 1.324e-05 2.724e-05 3.693e-05
-1.181818e+00 3.751720e-01 1.000000e-01 8.286012e-04 1.313e-05 2.107e-05 1.603e-05
-1.181818e+00 3.751720e-01 8.333333e-02 8.717665e-04 1.549e-05 1.920e-05 2.186e-05
-1.181818e+00 3.324980e-01 0.000000e+00 8.881013e-04 2.387e-05 5.188e-05 3.406e-05
-1.181818e+00 3.324980e-01 1.666667e-01 5.219997e-04 2.879e-05 3.946e-05 9.827e-05
-1.181818e+00 3.324980e-01 1.250000e-01 6.821691e-04 1.296e-05 2.434e-05 3.192e-05
-1.181818e+00 3.324980e-01 1.000000e-01 7.563047e-04 1.227e-05 1.720e-05 1.628e-05
-1.181818e+00 3.324980e-01 8.333333e-02 7.965759e-04 1.475e-05 2.078e-05 2.171e-05
-1.181818e+00 3.567880e-01 0.000000e+00 9.353781e-04 2.392e-05 5.542e-05 3.473e-05
-1.181818e+00 3.567880e-01 1.666667e-01 5.539055e-04 2.799e-05 4.044e-05 1.048e-04
-1.181818e+00 3.567880e-01 1.250000e-01 7.207998e-04 1.314e-05 2.600e-05 3.478e-05
-1.181818e+00 3.567880e-01 1.000000e-01 7.980480e-04 1.276e-05 1.938e-05 1.618e-05
-1.181818e+00 3.567880e-01 8.333333e-02 8.400100e-04 1.517e-05 1.994e-05 2.184e-05
-1.155556e+00 3.000000e-01 0.000000e+00 8.397604e-04 2.349e-05 5.482e-05 3.869e-05
-1.155556e+00 3.000000e-01 1.666667e-01 4.887023e-04 3.069e-05 3.510e-05 9.756e-05
-1.155556e+00 3.000000e-01 1.250000e-01 6.422902e-04 1.336e-05 2.163e-05 2.973e-05
-1.155556e+00 3.000000e-01 1.000000e-01 7.133795e-04 1.172e-05 1.540e-05 1.810e-05
-1.155556e+00 3.000000e-01 8.333333e-02 7.519959e-04 1.406e-05 2.262e-05 2.439e-05
-1.155556e+00 3.751720e-01 0.000000e+00 9.900116e-04 2.360e-05 6.524e-05 4.040e-05
-1.155556e+00 3.751720e-01 1.666667e-01 5.893055e-04 2.851e-05 4.113e-05 1.172e-04
-1.155556e+00 3.751720e-01 1.250000e-01 7.646144e-04 1.400e-05 2.689e-05 3.863e-05
-1.155556e+00 3.751720e-01 1.000000e-01 8.457574e-04 1.328e-05 2.228e-05 1.756e-05
-1.155556e+00 3.751720e-01 8.333333e-02 8.898350e-04 1.537e-05 2.249e-05 2.454e-05
-1.155556e+00 3.324980e-01 0.000000e+00 9.071676e-04 2.358e-05 5.956e-05 3.969e-05
-1.155556e+00 3.324980e-01 1.666667e-01 5.333220e-04 2.998e-05 3.685e-05 1.064e-04
-1.155556e+00 3.324980e-01 1.250000e-01 6.968794e-04 1.371e-05 2.392e-05 3.360e-05
-1.155556e+00 3.324980e-01 1.000000e-01 7.725832e-04 1.242e-05 1.830e-05 1.803e-05
-1.155556e+00 3.324980e-01 8.333333e-02 8.137062e-04 1.464e-05 2.255e-05 2.465e-05
-1.155556e+00 3.567880e-01 0.000000e+00 9.550855e-04 2.359e-05 6.287e-05 4.018e-05
-1.155556e+00 3.567880e-01 1.666667e-01 5.655533e-04 2.920e-05 4.057e-05 1.127e-04
-1.155556e+00 3.567880e-01 1.250000e-01 7.359737e-04 1.389e-05 2.562e-05 3.647e-05
-1.155556e+00 3.567880e-01 1.000000e-01 8.148539e-04 1.292e-05 2.055e-05 1.782e-05
-1.155556e+00 3.567880e-01 8.333333e-02 8.577025e-04 1.506e-05 2.198e-05 2.465e-05
-1.129293e+00 3.000000e-01 0.000000e+00 8.569608e-04 2.339e-05 6.283e-05 4.418e-05
-1.129293e+00 3.000000e-01 1.666667e-01 4.988313e-04 3.191e-05 3.612e-05 1.055e-04
-1.129293e+00 3.000000e-01 1.250000e-01 6.555129e-04 1.409e-05 1.966e-05 3.113e-05
-1.129293e+00 3.000000e-01 1.000000e-01 7.280342e-04 1.192e-05 1.420e-05 1.973e-05
-1.129293e+00 3.000000e-01 8.333333e-02 7.674284e-04 1.405e-05 2.319e-05 2.720e-05
-1.129293e+00 3.751720e-01 0.000000e+00 1.009062e-03 2.338e-05 7.266e-05 4.530e-05
-1.129293e+00 3.751720e-01 1.666667e-01 6.002833e-04 2.983e-05 3.648e-05 1.244e-04
-1.129293e+00 3.751720e-01 1.250000e-01 7.791241e-04 1.476e-05 2.391e-05 4.004e-05
-1.129293e+00 3.751720e-01 1.000000e-01 8.619018e-04 1.348e-05 2.119e-05 1.894e-05
-1.129293e+00 3.751720e-01 8.333333e-02 9.068674e-04 1.532e-05 2.366e-05 2.690e-05
-1.129293e+00 3.324980e-01 0.000000e+00 9.252611e-04 2.344e-05 6.740e-05 4.500e-05
-1.129293e+00 3.324980e-01 1.666667e-01 5.439020e-04 3.126e-05 3.654e-05 1.141e-04
-1.129293e+00 3.324980e-01 1.250000e-01 7.107466e-04 1.446e-05 2.153e-05 3.502e-05
-1.129293e+00 3.324980e-01 1.000000e-01 7.879718e-04 1.263e-05 1.714e-05 1.952e-05
-1.129293e+00 3.324980e-01 8.333333e-02 8.299213e-04 1.462e-05 2.505e-05 2.731e-05
-1.129293e+00 3.567880e-01 0.000000e+00 9.737524e-04 2.341e-05 7.049e-05 4.527e-05
-1.129293e+00 3.567880e-01 1.666667e-01 5.763869e-04 3.051e-05 3.658e-05 1.201e-04
-1.129293e+00 3.567880e-01 1.250000e-01 7.502343e-04 1.465e-05 2.290e-05 3.789e-05
-1.129293e+00 3.567880e-01 1.000000e-01 8.307008e-04 1.312e-05 1.942e-05 1.917e-05
-1.129293e+00 3.567880e-01 8.333333e-02 8.744110e-04 1.502e-05 2.461e-05 2.715e-05
-1.103030e+00 3.000000e-01 0.000000e+00 8.731168e-04 2.344e-05 7.098e-05 4.927e-05
-1.103030e+00 3.000000e-01 1.666667e-01 5.082002e-04 3.320e-05 3.181e-05 1.129e-04
-1.103030e+00 3.000000e-01 1.250000e-01 6.678512e-04 1.480e-05 1.685e-05 3.225e-05
-1.103030e+00 3.000000e-01 1.000000e-01 7.417468e-04 1.217e-05 1.033e-05 2.104e-05
-1.103030e+00 3.000000e-01 8.333333e-02 7.818877e-04 1.411e-05 2.452e-05 2.967e-05
-1.103030e+00 3.751720e-01 0.000000e+00 1.026829e-03 2.330e-05 8.024e-05 4.973e-05
-1.103030e+00 3.751720e-01 1.666667e-01 6.102536e-04 3.123e-05 3.868e-05 1.310e-04
-1.103030e+00 3.751720e-01 1.250000e-01 7.925054e-04 1.551e-05 2.030e-05 4.111e-05
-1.103030e+00 3.751720e-01 1.000000e-01 8.768619e-04 1.371e-05 1.550e-05 2.084e-05
-1.103030e+00 3.751720e-01 8.333333e-02 9.226853e-04 1.534e-05 2.684e-05 2.886e-05
-1.103030e+00 3.324980e-01 0.000000e+00 9.422061e-04 2.344e-05 7.538e-05 4.986e-05
-1.103030e+00 3.324980e-01 1.666667e-01 5.536168e-04 3.261e-05 3.396e-05 1.213e-04
-1.103030e+00 3.324980e-01 1.250000e-01 7.236246e-04 1.519e-05 1.838e-05 3.613e-05
-1.103030e+00 3.324980e-01 1.000000e-01 8.023140e-04 1.287e-05 1.227e-05 2.067e-05
-1.103030e+00 3.324980e-01 8.333333e-02 8.450588e-04 1.466e-05 2.561e-05 2.959e-05
-1.103030e+00 3.567880e-01 0.000000e+00 9.911938e-04 2.337e-05 7.827e-05 4.991e-05
-1.103030e+00 3.567880e-01 1.666667e-01 5.862747e-04 3.189e-05 3.666e-05 1.270e-04
-1.103030e+00 3.567880e-01 1.250000e-01 7.634268e-04 1.540e-05 1.949e-05 3.898e-05
-1.103030e+00 3.567880e-01 1.000000e-01 8.454229e-04 1.336e-05 1.409e-05 2.053e-05
-1.103030e+00 3.567880e-01 8.333333e-02 8.899640e-04 1.505e-05 2.671e-05 2.926e-05
-1.076768e+00 3.000000e-01 0.000000e+00 8.880027e-04 2.363e-05 7.931e-05 5.379e-05
-1.076768e+00 3.000000e-01 1.666667e-01 5.166497e-04 3.454e-05 3.492e-05 1.197e-04
-1.076768e+00 3.000000e-01 1.250000e-01 6.791166e-04 1.550e-05 1.647e-05 3.298e-05
-1.076768e+00 3.000000e-01 1.000000e-01 7.543156e-04 1.244e-05 1.150e-05 2.192e-05
-1.076768e+00 3.000000e-01 8.333333e-02 7.951644e-04 1.423e-05 2.749e-05 3.166e-05
-1.076768e+00 3.751720e-01 0.000000e+00 1.043044e-03 2.335e-05 8.807e-05 5.350e-05
-1.076768e+00 3.751720e-01 1.666667e-01 6.190183e-04 3.269e-05 4.319e-05 1.369e-04
-1.076768e+00 3.751720e-01 1.250000e-01 8.045296e-04 1.625e-05 1.880e-05 4.171e-05
-1.076768e+00 3.751720e-01 1.000000e-01 8.903948e-04 1.396e-05 1.309e-05 2.158e-05
-1.076768e+00 3.751720e-01 8.333333e-02 9.370377e-04 1.542e-05 3.039e-05 3.027e-05
-1.076768e+00 3.324980e-01 0.000000e+00 9.577578e-04 2.358e-05 8.357e-05 5.413e-05
-1.076768e+00 3.324980e-01 1.666667e-01 5.622904e-04 3.400e-05 3.849e-05 1.277e-04
-1.076768e+00 3.324980e-01 1.250000e-01 7.353074e-04 1.591e-05 1.695e-05 3.682e-05
-1.076768e+00 3.324980e-01 1.000000e-01 8.153896e-04 1.314e-05 1.069e-05 2.169e-05
-1.076768e+00 3.324980e-01 8.333333e-02 8.588910e-04 1.477e-05 2.938e-05 3.137e-05
-1.076768e+00 3.567880e-01 0.000000e+00 1.007151e-03 2.346e-05 8.628e-05 5.391e-05
-1.076768e+00 3.567880e-01 1.666667e-01 5.950284e-04 3.333e-05 4.116e-05 1.331e-04
-1.076768e+00 3.567880e-01 1.250000e-01 7.753321e-04 1.613e-05 1.801e-05 3.963e-05
-1.076768e+00 3.567880e-01 1.000000e-01 8.587869e-04 1.362e-05 1.193e-05 2.221e-05
-1.076768e+00 3.567880e-01 8.333333e-02 9.041204e-04 1.514e-05 3.015e-05 3.084e-05
-1.050505e+00 3.000000e-01 0.000000e+00 9.011657e-04 2.393e-05 8.809e-05 5.782e-05
-1.050505e+00 3.000000e-01 1.666667e-01 5.238106e-04 3.590e-05 4.035e-05 1.255e-04
-1.050505e+00 3.000000e-01 1.250000e-01 6.889034e-04 1.615e-05 1.862e-05 3.301e-05
-1.050505e+00 3.000000e-01 1.000000e-01 7.653178e-04 1.271e-05 1.203e-05 2.247e-05
-1.050505e+00 3.000000e-01 8.333333e-02 8.068269e-04 1.440e-05 3.221e-05 3.327e-05
-1.050505e+00 3.751720e-01 0.000000e+00 1.057164e-03 2.351e-05 9.649e-05 5.672e-05
-1.050505e+00 3.751720e-01 1.666667e-01 6.261080e-04 3.419e-05 4.764e-05 1.416e-04
-1.050505e+00 3.751720e-01 1.250000e-01 8.146948e-04 1.696e-05 1.993e-05 4.146e-05
-1.050505e+00 3.751720e-01 1.000000e-01 9.019836e-04 1.421e-05 1.270e-05 2.205e-05
-1.050505e+00 3.751720e-01 8.333333e-02 9.493998e-04 1.552e-05 3.422e-05 3.127e-05
-1.050505e+00 3.324980e-01 0.000000e+00 9.714237e-04 2.384e-05 9.228e-05 5.787e-05
-1.050505e+00 3.324980e-01 1.666667e-01 5.695102e-04 3.544e-05 4.284e-05 1.331e-04
-1.050505e+00 3.324980e-01 1.250000e-01 7.453474e-04 1.659e-05 1.822e-05 3.674e-05
-1.050505e+00 3.324980e-01 1.000000e-01 8.267348e-04 1.340e-05 1.391e-05 2.280e-05
-1.050505e+00 3.324980e-01 8.333333e-02 8.709453e-04 1.491e-05 3.332e-05 3.275e-05
-1.050505e+00 3.567880e-01 0.000000e+00 1.021103e-03 2.367e-05 9.485e-05 5.737e-05
-1.050505e+00 3.567880e-01 1.666667e-01 6.022028e-04 3.480e-05 4.561e-05 1.382e-04
-1.050505e+00 3.567880e-01 1.250000e-01 7.854715e-04 1.683e-05 1.915e-05 3.945e-05
-1.050505e+00 3.567880e-01 1.000000e-01 8.702987e-04 1.387e-05 1.199e-05 2.253e-05
-1.050505e+00 3.567880e-01 8.333333e-02 9.163777e-04 1.526e-05 3.391e-05 3.201e-05
-1.024242e+00 3.000000e-01 0.000000e+00 9.119957e-04 2.432e-05 9.744e-05 6.151e-05
-1.024242e+00 3.000000e-01 1.666667e-01 5.291826e-04 3.725e-05 4.556e-05 1.298e-04
-1.024242e+00 3.000000e-01 1.250000e-01 6.966633e-04 1.675e-05 2.059e-05 3.207e-05
-1.024242e+00 3.000000e-01 1.000000e-01 7.741830e-04 1.295e-05 1.588e-05 2.296e-05
-1.024242e+00 3.000000e-01 8.333333e-02 8.162924e-04 1.457e-05 3.767e-05 3.473e-05
-1.024242e+00 3.751720e-01 0.000000e+00 1.068460e-03 2.376e-05 1.046e-04 5.965e-05
-1.024242e+00 3.751720e-01 1.666667e-01 6.308894e-04 3.569e-05 5.163e-05 1.446e-04
-1.024242e+00 3.751720e-01 1.250000e-01 8.223264e-04 1.761e-05 2.195e-05 4.003e-05
-1.024242e+00 3.751720e-01 1.000000e-01 9.109343e-04 1.442e-05 1.461e-05 2.211e-05
-1.024242e+00 3.751720e-01 8.333333e-02 9.590671e-04 1.561e-05 3.985e-05 3.217e-05
-1.024242e+00 3.324980e-01 0.000000e+00 9.825412e-04 2.418e-05 1.016e-04 6.128e-05
-1.024242e+00 3.324980e-01 1.666667e-01 5.747183e-04 3.686e-05 4.779e-05 1.370e-04
-1.024242e+00 3.324980e-01 1.250000e-01 7.531408e-04 1.722e-05 2.027e-05 3.560e-05
-1.024242e+00 3.324980e-01 1.000000e-01 8.357250e-04 1.363e-05 1.700e-05 2.291e-05
-1.024242e+00 3.324980e-01 8.333333e-02 8.805855e-04 1.506e-05 3.889e-05 3.400e-05
-1.024242e+00 3.567880e-01 0.000000e+00 1.032348e-03 2.396e-05 1.041e-04 6.052e-05
-1.024242e+00 3.567880e-01 1.666667e-01 6.071973e-04 3.628e-05 4.964e-05 1.416e-04
-1.024242e+00 3.567880e-01 1.250000e-01 7.932008e-04 1.747e-05 2.110e-05 3.815e-05
-1.024242e+00 3.567880e-01 1.000000e-01 8.792939e-04 1.409e-05 1.616e-05 2.274e-05
-1.024242e+00 3.567880e-01 8.333333e-02 9.260605e-04 1.538e-05 3.952e-05 3.307e-05
-9.979798e-01 3.000000e-01 0.000000e+00 9.198106e-04 2.472e-05 1.061e-04 6.457e-05
-9.979798e-01 3.000000e-01 1.666667e-01 5.323903e-04 3.849e-05 5.014e-05 1.327e-04
-9.979798e-01 3.000000e-01 1.250000e-01 7.018866e-04 1.724e-05 2.337e-05 3.071e-05
-9.979798e-01 3.000000e-01 1.000000e-01 7.803393e-04 1.313e-05 1.660e-05 2.325e-05
-9.979798e-01 3.000000e-01 8.333333e-02 8.229555e-04 1.472e-05 4.290e-05 3.588e-05
-9.979798e-01 3.751720e-01 0.000000e+00 1.076137e-03 2.403e-05 1.119e-04 6.199e-05
-9.979798e-01 3.751720e-01 1.666667e-01 6.328774e-04 3.711e-05 5.500e-05 1.461e-04
-9.979798e-01 3.751720e-01 1.250000e-01 8.268035e-04 1.815e-05 2.343e-05 3.809e-05
-9.979798e-01 3.751720e-01 1.000000e-01 9.165637e-04 1.456e-05 1.590e-05 2.204e-05
-9.979798e-01 3.751720e-01 8.333333e-02 9.653222e-04 1.568e-05 4.523e-05 3.281e-05
-9.979798e-01 3.324980e-01 0.000000e+00 9.903778e-04 2.454e-05 1.103e-04 6.408e-05
-9.979798e-01 3.324980e-01 1.666667e-01 5.774919e-04 3.819e-05 5.238e-05 1.393e-04
-9.979798e-01 3.324980e-01 1.250000e-01 7.581294e-04 1.774e-05 2.349e-05 3.400e-05
-9.979798e-01 3.324980e-01 1.000000e-01 8.417388e-04 1.379e-05 1.843e-05 2.213e-05
-9.979798e-01 3.324980e-01 8.333333e-02 8.871563e-04 1.517e-05 4.421e-05 3.495e-05
-9.979798e-01 3.567880e-01 0.000000e+00 1.040119e-03 2.427e-05 1.127e-04 6.308e-05
-9.979798e-01 3.567880e-01 1.666667e-01 6.095533e-04 3.765e-05 5.378e-05 1.435e-04
-9.979798e-01 3.567880e-01 1.250000e-01 7.979259e-04 1.800e-05 2.306e-05 3.638e-05
-9.979798e-01 3.567880e-01 1.000000e-01 8.851155e-04 1.424e-05 1.706e-05 2.192e-05
-9.979798e-01 3.567880e-01 8.333333e-02 9.324778e-04 1.547e-05 4.499e-05 3.385e-05
-9.717172e-01 3.000000e-01 0.000000e+00 9.240731e-04 2.511e-05 1.136e-04 6.685e-05
-9.717172e-01 3.000000e-01 1.666667e-01 5.331219e-04 3.955e-05 5.353e-05 1.339e-04
-9.717172e-01 3.000000e-01 1.250000e-01 7.041631e-04 1.761e-05 2.384e-05 2.911e-05
-9.717172e-01 3.000000e-01 1.000000e-01 7.833307e-04 1.323e-05 1.879e-05 2.545e-05
-9.717172e-01 3.000000e-01 8.333333e-02 8.263353e-04 1.482e-05 4.757e-05 3.661e-05
-9.717172e-01 3.751720e-01 0.000000e+00 1.079577e-03 2.429e-05 1.180e-04 6.359e-05
-9.717172e-01 3.751720e-01 1.666667e-01 6.316806e-04 3.835e-05 5.832e-05 1.459e-04
-9.717172e-01 3.751720e-01 1.250000e-01 8.276353e-04 1.857e-05 2.429e-05 3.482e-05
-9.717172e-01 3.751720e-01 1.000000e-01 9.183343e-04 1.462e-05 2.020e-05 2.148e-05
-9.717172e-01 3.751720e-01 8.333333e-02 9.676029e-04 1.568e-05 5.009e-05 3.311e-05
-9.717172e-01 3.324980e-01 0.000000e+00 9.943587e-04 2.488e-05 1.177e-04 6.611e-05
-9.717172e-01 3.324980e-01 1.666667e-01 5.774843e-04 3.933e-05 5.573e-05 1.400e-04
-9.717172e-01 3.324980e-01 1.250000e-01 7.598669e-04 1.813e-05 2.276e-05 3.200e-05
-9.717172e-01 3.324980e-01 1.000000e-01 8.442839e-04 1.388e-05 2.115e-05 2.406e-05
-9.717172e-01 3.324980e-01 8.333333e-02 8.901401e-04 1.523e-05 4.899e-05 3.552e-05
-9.717172e-01 3.567880e-01 0.000000e+00 1.043815e-03 2.457e-05 1.190e-04 6.488e-05
-9.717172e-01 3.567880e-01 1.666667e-01 6.088988e-04 3.885e-05 5.730e-05 1.437e-04
-9.717172e-01 3.567880e-01 1.250000e-01 7.991747e-04 1.841e-05 2.330e-05 3.366e-05
-9.717172e-01 3.567880e-01 1.000000e-01 8.872453e-04 1.431e-05 2.128e-05 2.269e-05
-9.717172e-01 3.567880e-01 8.333333e-02 9.350861e-04 1.550e-05 4.982e-05 3.427e-05
-9.454545e-01 3.000000e-01 0.000000e+00 9.241842e-04 2.545e-05 1.190e-04 6.809e-05
-9.454545e-01 3.000000e-01 1.666667e-01 5.310125e-04 4.037e-05 5.648e-05 1.332e-04
-9.454545e-01 3.000000e-01 1.250000e-01 7.030251e-04 1.783e-05 2.661e-05 2.732e-05
-9.454545e-01 3.000000e-01 1.000000e-01 7.826424e-04 1.324e-05 2.163e-05 2.519e-05
-9.454545e-01 3.000000e-01 8.333333e-02 8.258913e-04 1.487e-05 5.139e-05 3.932e-05
-9.454545e-01 3.751720e-01 0.000000e+00 1.078085e-03 2.452e-05 1.228e-04 6.418e-05
-9.454545e-01 3.751720e-01 1.666667e-01 6.268476e-04 3.936e-05 6.107e-05 1.439e-04
-9.454545e-01 3.751720e-01 1.250000e-01 8.242638e-04 1.883e-05 2.458e-05 3.188e-05
-9.454545e-01 3.751720e-01 1.000000e-01 9.156394e-04 1.457e-05 2.431e-05 2.179e-05
-9.454545e-01 3.751720e-01 8.333333e-02 9.652754e-04 1.562e-05 5.414e-05 3.500e-05
-9.454545e-01 3.324980e-01 0.000000e+00 9.938417e-04 2.519e-05 1.233e-04 6.710e-05
-9.454545e-01 3.324980e-01 1.666667e-01 5.742926e-04 4.023e-05 5.858e-05 1.388e-04
-9.454545e-01 3.324980e-01 1.250000e-01 7.578453e-04 1.836e-05 2.490e-05 3.017e-05
-9.454545e-01 3.324980e-01 1.000000e-01 8.428040e-04 1.386e-05 2.224e-05 2.372e-05
-9.454545e-01 3.324980e-01 8.333333e-02 8.889544e-04 1.524e-05 5.292e-05 3.792e-05
-9.454545e-01 3.567880e-01 0.000000e+00 1.042763e-03 2.484e-05 1.237e-04 6.565e-05
-9.454545e-01 3.567880e-01 1.666667e-01 6.048028e-04 3.982e-05 6.038e-05 1.420e-04
-9.454545e-01 3.567880e-01 1.250000e-01 7.964105e-04 1.866e-05 2.352e-05 3.136e-05
-9.454545e-01 3.567880e-01 1.000000e-01 8.850975e-04 1.428e-05 2.461e-05 2.253e-05
-9.454545e-01 3.567880e-01 8.333333e-02 9.332731e-04 1.547e-05 5.373e-05 3.640e-05
-9.191919e-01 3.000000e-01 0.000000e+00 9.196530e-04 2.573e-05 1.224e-04 6.809e-05
-9.191919e-01 3.000000e-01 1.666667e-01 5.257748e-04 4.090e-05 5.862e-05 1.304e-04
-9.191919e-01 3.000000e-01 1.250000e-01 6.980965e-04 1.789e-05 2.922e-05 2.542e-05
-9.191919e-01 3.000000e-01 1.000000e-01 7.778569e-04 1.317e-05 2.398e-05 2.556e-05
-9.191919e-01 3.000000e-01 8.333333e-02 8.211835e-04 1.487e-05 5.393e-05 3.883e-05
-9.191919e-01 3.751720e-01 0.000000e+00 1.071095e-03 2.473e-05 1.259e-04 6.358e-05
-9.191919e-01 3.751720e-01 1.666667e-01 6.180286e-04 4.009e-05 6.292e-05 1.398e-04
-9.191919e-01 3.751720e-01 1.250000e-01 8.162453e-04 1.891e-05 2.457e-05 2.993e-05
-9.191919e-01 3.751720e-01 1.000000e-01 9.079912e-04 1.442e-05 2.699e-05 2.178e-05
-9.191919e-01 3.751720e-01 8.333333e-02 9.578285e-04 1.550e-05 5.694e-05 3.416e-05
-9.191919e-01 3.324980e-01 0.000000e+00 9.883020e-04 2.545e-05 1.265e-04 6.686e-05
-9.191919e-01 3.324980e-01 1.666667e-01 5.676017e-04 4.085e-05 6.059e-05 1.354e-04
-9.191919e-01 3.324980e-01 1.250000e-01 7.516581e-04 1.843e-05 2.747e-05 2.702e-05
-9.191919e-01 3.324980e-01 1.000000e-01 8.368499e-04 1.375e-05 2.448e-05 2.386e-05
-9.191919e-01 3.324980e-01 8.333333e-02 8.831270e-04 1.519e-05 5.576e-05 3.728e-05
-9.191919e-01 3.567880e-01 0.000000e+00 1.036415e-03 2.508e-05 1.269e-04 6.521e-05
-9.191919e-01 3.567880e-01 1.666667e-01 5.969304e-04 4.050e-05 6.240e-05 1.382e-04
-9.191919e-01 3.567880e-01 1.250000e-01 7.892050e-04 1.873e-05 2.589e-05 2.857e-05
-9.191919e-01 3.567880e-01 1.000000e-01 8.782007e-04 1.414e-05 2.513e-05 2.291e-05
-9.191919e-01 3.567880e-01 8.333333e-02 9.265440e-04 1.538e-05 5.655e-05 3.564e-05
-8.929293e-01 3.000000e-01 0.000000e+00 9.100276e-04 2.599e-05 1.234e-04 7.007e-05
-8.929293e-01 3.000000e-01 1.666667e-01 5.171419e-04 4.110e-05 5.995e-05 1.254e-04
-8.929293e-01 3.000000e-01 1.250000e-01 6.890294e-04 1.778e-05 3.173e-05 2.864e-05
-8.929293e-01 3.000000e-01 1.000000e-01 7.685887e-04 1.304e-05 2.554e-05 2.501e-05
-8.929293e-01 3.000000e-01 8.333333e-02 8.118061e-04 1.485e-05 5.522e-05 3.770e-05
-8.929293e-01 3.751720e-01 0.000000e+00 1.058089e-03 2.494e-05 1.273e-04 6.420e-05
-8.929293e-01 3.751720e-01 1.666667e-01 6.049033e-04 4.049e-05 6.387e-05 1.336e-04
-8.929293e-01 3.751720e-01 1.250000e-01 8.031719e-04 1.881e-05 2.695e-05 3.257e-05
-8.929293e-01 3.751720e-01 1.000000e-01 8.949420e-04 1.419e-05 2.726e-05 2.578e-05
-8.929293e-01 3.751720e-01 8.333333e-02 9.447924e-04 1.536e-05 5.851e-05 3.428e-05
-8.929293e-01 3.324980e-01 0.000000e+00 9.772568e-04 2.569e-05 1.275e-04 6.831e-05
-8.929293e-01 3.324980e-01 1.666667e-01 5.571207e-04 4.114e-05 6.215e-05 1.299e-04
-8.929293e-01 3.324980e-01 1.250000e-01 7.409302e-04 1.832e-05 2.994e-05 3.136e-05
-8.929293e-01 3.324980e-01 1.000000e-01 8.260078e-04 1.358e-05 2.637e-05 2.521e-05
-8.929293e-01 3.324980e-01 8.333333e-02 8.722228e-04 1.512e-05 5.730e-05 3.706e-05
-8.929293e-01 3.567880e-01 0.000000e+00 1.024267e-03 2.530e-05 1.282e-04 6.620e-05
-8.929293e-01 3.567880e-01 1.666667e-01 5.849734e-04 4.085e-05 6.350e-05 1.323e-04
-8.929293e-01 3.567880e-01 1.250000e-01 7.771643e-04 1.863e-05 2.831e-05 3.213e-05
-8.929293e-01 3.567880e-01 1.000000e-01 8.661212e-04 1.394e-05 2.692e-05 2.530e-05
-8.929293e-01 3.567880e-01 8.333333e-02 9.144435e-04 1.527e-05 5.811e-05 3.577e-05
-8.666667e-01 3.000000e-01 0.000000e+00 8.949246e-04 2.626e-05 1.219e-04 6.716e-05
-8.666667e-01 3.000000e-01 1.666667e-01 5.048975e-04 4.096e-05 6.048e-05 1.181e-04
-8.666667e-01 3.000000e-01 1.250000e-01 6.755343e-04 1.751e-05 3.419e-05 2.841e-05
-8.666667e-01 3.000000e-01 1.000000e-01 7.545148e-04 1.290e-05 2.807e-05 2.582e-05
-8.666667e-01 3.000000e-01 8.333333e-02 7.974178e-04 1.488e-05 5.511e-05 3.707e-05
-8.666667e-01 3.751720e-01 0.000000e+00 1.038627e-03 2.520e-05 1.268e-04 6.113e-05
-8.666667e-01 3.751720e-01 1.666667e-01 5.872190e-04 4.055e-05 6.397e-05 1.252e-04
-8.666667e-01 3.751720e-01 1.250000e-01 7.847099e-04 1.853e-05 2.933e-05 3.063e-05
-8.666667e-01 3.751720e-01 1.000000e-01 8.761200e-04 1.392e-05 3.030e-05 2.841e-05
-8.666667e-01 3.751720e-01 8.333333e-02 9.257749e-04 1.525e-05 5.858e-05 3.435e-05
-8.666667e-01 3.324980e-01 0.000000e+00 9.602973e-04 2.597e-05 1.258e-04 6.544e-05
-8.666667e-01 3.324980e-01 1.666667e-01 5.426165e-04 4.107e-05 6.285e-05 1.221e-04
-8.666667e-01 3.324980e-01 1.250000e-01 7.253519e-04 1.804e-05 3.239e-05 2.968e-05
-8.666667e-01 3.324980e-01 1.000000e-01 8.099322e-04 1.338e-05 2.918e-05 2.704e-05
-8.666667e-01 3.324980e-01 8.333333e-02 8.558771e-04 1.509e-05 5.737e-05 3.539e-05
-8.666667e-01 3.567880e-01 0.000000e+00 1.005892e-03 2.557e-05 1.277e-04 6.322e-05
-8.666667e-01 3.567880e-01 1.666667e-01 5.686875e-04 4.086e-05 6.375e-05 1.242e-04
-8.666667e-01 3.567880e-01 1.250000e-01 7.599644e-04 1.835e-05 3.073e-05 3.029e-05
-8.666667e-01 3.567880e-01 1.000000e-01 8.484983e-04 1.370e-05 2.986e-05 2.785e-05
-8.666667e-01 3.567880e-01 8.333333e-02 8.965908e-04 1.519e-05 5.818e-05 3.348e-05
-8.404040e-01 3.000000e-01 0.000000e+00 8.740350e-04 2.663e-05 1.176e-04 6.287e-05
-8.404040e-01 3.000000e-01 1.666667e-01 4.888813e-04 4.047e-05 6.062e-05 1.084e-04
-8.404040e-01 3.000000e-01 1.250000e-01 6.573861e-04 1.710e-05 3.534e-05 3.190e-05
-8.404040e-01 3.000000e-01 1.000000e-01 7.353797e-04 1.282e-05 3.025e-05 2.766e-05
-8.404040e-01 3.000000e-01 8.333333e-02 7.777466e-04 1.503e-05 5.409e-05 3.407e-05
-8.404040e-01 3.751720e-01 0.000000e+00 1.012358e-03 2.560e-05 1.243e-04 5.606e-05
-8.404040e-01 3.751720e-01 1.666667e-01 5.647971e-04 4.025e-05 6.325e-05 1.146e-04
-8.404040e-01 3.751720e-01 1.250000e-01 7.606050e-04 1.809e-05 3.179e-05 3.530e-05
-8.404040e-01 3.751720e-01 1.000000e-01 8.512361e-04 1.369e-05 3.148e-05 3.057e-05
-8.404040e-01 3.751720e-01 8.333333e-02 9.004678e-04 1.527e-05 5.705e-05 3.563e-05
-8.404040e-01 3.324980e-01 0.000000e+00 9.370947e-04 2.636e-05 1.214e-04 6.068e-05
-8.404040e-01 3.324980e-01 1.666667e-01 5.239199e-04 4.066e-05 6.243e-05 1.119e-04
-8.404040e-01 3.324980e-01 1.250000e-01 7.046839e-04 1.761e-05 3.488e-05 3.401e-05
-8.404040e-01 3.324980e-01 1.000000e-01 7.883518e-04 1.323e-05 3.155e-05 2.902e-05
-8.404040e-01 3.324980e-01 8.333333e-02 8.338010e-04 1.519e-05 5.585e-05 3.447e-05
-8.404040e-01 3.567880e-01 0.000000e+00 9.809483e-04 2.597e-05 1.233e-04 5.827e-05
-8.404040e-01 3.567880e-01 1.666667e-01 5.478976e-04 4.050e-05 6.312e-05 1.137e-04
-8.404040e-01 3.567880e-01 1.250000e-01 7.373573e-04 1.791e-05 3.321e-05 3.482e-05
-8.404040e-01 3.567880e-01 1.000000e-01 8.250501e-04 1.350e-05 3.236e-05 2.994e-05
-8.404040e-01 3.567880e-01 8.333333e-02 8.726856e-04 1.525e-05 5.665e-05 3.517e-05
-8.141414e-01 3.000000e-01 0.000000e+00 8.471095e-04 2.720e-05 1.103e-04 5.665e-05
-8.141414e-01 3.000000e-01 1.666667e-01 4.689767e-04 3.963e-05 6.007e-05 9.645e-05
-8.141414e-01 3.000000e-01 1.250000e-01 6.344098e-04 1.659e-05 3.615e-05 3.098e-05
-8.141414e-01 3.000000e-01 1.000000e-01 7.109817e-04 1.290e-05 3.201e-05 2.907e-05
-8.141414e-01 3.000000e-01 8.333333e-02 7.525763e-04 1.541e-05 5.097e-05 3.320e-05
-8.141414e-01 3.751720e-01 0.000000e+00 9.790011e-04 2.625e-05 1.166e-04 5.119e-05
-8.141414e-01 3.751720e-01 1.666667e-01 5.375169e-04 3.960e-05 6.182e-05 1.017e-04
-8.141414e-01 3.751720e-01 1.250000e-01 7.306663e-04 1.752e-05 3.441e-05 3.359e-05
-8.141414e-01 3.751720e-01 1.000000e-01 8.200668e-04 1.360e-05 2.989e-05 3.221e-05
-8.141414e-01 3.751720e-01 8.333333e-02 8.686301e-04 1.553e-05 5.358e-05 3.770e-05
-8.141414e-01 3.324980e-01 0.000000e+00 9.073848e-04 2.697e-05 1.139e-04 5.418e-05
-8.141414e-01 3.324980e-01 1.666667e-01 5.009113e-04 3.989e-05 6.151e-05 9.950e-05
-8.141414e-01 3.324980e-01 1.250000e-01 6.787435e-04 1.706e-05 3.568e-05 3.234e-05
-8.141414e-01 3.324980e-01 1.000000e-01 7.610543e-04 1.323e-05 3.270e-05 3.053e-05
-8.141414e-01 3.324980e-01 8.333333e-02 8.057664e-04 1.552e-05 5.246e-05 3.522e-05
-8.141414e-01 3.567880e-01 0.000000e+00 9.491618e-04 2.661e-05 1.157e-04 5.208e-05
-8.141414e-01 3.567880e-01 1.666667e-01 5.224832e-04 3.980e-05 6.184e-05 1.010e-04
-8.141414e-01 3.567880e-01 1.250000e-01 7.091551e-04 1.734e-05 3.584e-05 3.312e-05
-8.141414e-01 3.567880e-01 1.000000e-01 7.955575e-04 1.345e-05 3.119e-05 3.152e-05
-8.141414e-01 3.567880e-01 8.333333e-02 8.424921e-04 1.554e-05 5.320e-05 3.665e-05
-7.878788e-01 3.000000e-01 0.000000e+00 8.139265e-04 2.810e-05 1.000e-04 5.064e-05
-7.878788e-01 3.000000e-01 1.666667e-01 4.450834e-04 3.848e-05 5.862e-05 8.216e-05
-7.878788e-01 3.000000e-01 1.250000e-01 6.064523e-04 1.602e-05 3.674e-05 2.943e-05
-7.878788e-01 3.000000e-01 1.000000e-01 6.811430e-04 1.324e-05 3.264e-05 2.997e-05
-7.878788e-01 3.000000e-01 8.333333e-02 7.217157e-04 1.612e-05 4.588e-05 3.374e-05
-7.878788e-01 3.751720e-01 0.000000e+00 9.383082e-04 2.727e-05 1.062e-04 4.474e-05
-7.878788e-01 3.751720e-01 1.666667e-01 5.052834e-04 3.861e-05 5.963e-05 8.663e-05
-7.878788e-01 3.751720e-01 1.250000e-01 6.947317e-04 1.687e-05 3.610e-05 3.213e-05
-7.878788e-01 3.751720e-01 1.000000e-01 7.824192e-04 1.376e-05 3.305e-05 3.326e-05
-7.878788e-01 3.751720e-01 8.333333e-02 8.300520e-04 1.614e-05 4.817e-05 3.839e-05
-7.878788e-01 3.324980e-01 0.000000e+00 8.709332e-04 2.793e-05 1.033e-04 4.857e-05
-7.878788e-01 3.324980e-01 1.666667e-01 4.734913e-04 3.879e-05 5.964e-05 8.476e-05
-7.878788e-01 3.324980e-01 1.250000e-01 6.473722e-04 1.645e-05 3.662e-05 3.082e-05
-7.878788e-01 3.324980e-01 1.000000e-01 7.278541e-04 1.350e-05 2.977e-05 3.150e-05
-7.878788e-01 3.324980e-01 8.333333e-02 7.715728e-04 1.620e-05 4.719e-05 3.583e-05
-7.878788e-01 3.567880e-01 0.000000e+00 9.102898e-04 2.761e-05 1.049e-04 4.688e-05
-7.878788e-01 3.567880e-01 1.666667e-01 4.923469e-04 3.876e-05 5.984e-05 8.604e-05
-7.878788e-01 3.567880e-01 1.250000e-01 6.751969e-04 1.670e-05 3.754e-05 3.163e-05
-7.878788e-01 3.567880e-01 1.000000e-01 7.598304e-04 1.366e-05 3.046e-05 3.253e-05
-7.878788e-01 3.567880e-01 8.333333e-02 8.058041e-04 1.618e-05 4.784e-05 3.731e-05
-7.616162e-01 3.000000e-01 0.000000e+00 7.736863e-04 2.944e-05 8.913e-05 4.363e-05
-7.616162e-01 3.000000e-01 1.666667e-01 4.165803e-04 3.706e-05 5.436e-05 6.513e-05
-7.616162e-01 3.000000e-01 1.250000e-01 5.728142e-04 1.546e-05 3.326e-05 2.744e-05
-7.616162e-01 3.000000e-01 1.000000e-01 6.451282e-04 1.395e-05 3.101e-05 2.972e-05
-7.616162e-01 3.000000e-01 8.333333e-02 6.844098e-04 1.726e-05 3.951e-05 3.303e-05
-7.616162e-01 3.751720e-01 0.000000e+00 8.893323e-04 2.877e-05 9.396e-05 4.170e-05
-7.616162e-01 3.751720e-01 1.666667e-01 4.673926e-04 3.732e-05 5.481e-05 6.888e-05
-7.616162e-01 3.751720e-01 1.250000e-01 6.519912e-04 1.619e-05 3.555e-05 3.029e-05
-7.616162e-01 3.751720e-01 1.000000e-01 7.374340e-04 1.428e-05 3.638e-05 3.293e-05
-7.616162e-01 3.751720e-01 8.333333e-02 7.838473e-04 1.720e-05 4.151e-05 3.762e-05
-7.616162e-01 3.324980e-01 0.000000e+00 8.268746e-04 2.935e-05 9.187e-05 4.168e-05
-7.616162e-01 3.324980e-01 1.666667e-01 4.409998e-04 3.741e-05 5.504e-05 6.730e-05
-7.616162e-01 3.324980e-01 1.250000e-01 6.098200e-04 1.583e-05 3.703e-05 2.887e-05
-7.616162e-01 3.324980e-01 1.000000e-01 6.879597e-04 1.414e-05 3.265e-05 3.122e-05
-7.616162e-01 3.324980e-01 8.333333e-02 7.304059e-04 1.732e-05 4.064e-05 3.510e-05
-7.616162e-01 3.567880e-01 0.000000e+00 8.634200e-04 2.907e-05 9.326e-05 4.103e-05
-7.616162e-01 3.567880e-01 1.666667e-01 4.568027e-04 3.742e-05 5.518e-05 6.837e-05
-7.616162e-01 3.567880e-01 1.250000e-01 6.346978e-04 1.605e-05 3.530e-05 2.974e-05
-7.616162e-01 3.567880e-01 1.000000e-01 7.170378e-04 1.423e-05 3.483e-05 3.223e-05
-7.616162e-01 3.567880e-01 8.333333e-02 7.617657e-04 1.727e-05 4.123e-05 3.655e-05
-7.353535e-01 3.000000e-01 0.000000e+00 7.246732e-04 3.131e-05 7.547e-05 3.672e-05
-7.353535e-01 3.000000e-01 1.666667e-01 3.823941e-04 3.537e-05 4.739e-05 5.095e-05
-7.353535e-01 3.000000e-01 1.250000e-01 5.321412e-04 1.500e-05 2.787e-05 2.377e-05
-7.353535e-01 3.000000e-01 1.000000e-01 6.014528e-04 1.510e-05 2.994e-05 2.688e-05
-7.353535e-01 3.000000e-01 8.333333e-02 6.391035e-04 1.888e-05 3.331e-05 2.959e-05
-7.353535e-01 3.751720e-01 0.000000e+00 8.300877e-04 3.082e-05 8.009e-05 3.908e-05
-7.353535e-01 3.751720e-01 1.666667e-01 4.226219e-04 3.571e-05 4.675e-05 6.035e-05
-7.353535e-01 3.751720e-01 1.250000e-01 6.008882e-04 1.556e-05 3.075e-05 2.661e-05
-7.353535e-01 3.751720e-01 1.000000e-01 6.834000e-04 1.527e-05 3.631e-05 2.957e-05
-7.353535e-01 3.751720e-01 8.333333e-02 7.282213e-04 1.878e-05 3.642e-05 3.364e-05
-7.353535e-01 3.324980e-01 0.000000e+00 7.733703e-04 3.131e-05 7.801e-05 3.707e-05
-7.353535e-01 3.324980e-01 1.666667e-01 4.022931e-04 3.574e-05 4.766e-05 5.522e-05
-7.353535e-01 3.324980e-01 1.250000e-01 5.646394e-04 1.529e-05 3.039e-05 2.517e-05
-7.353535e-01 3.324980e-01 1.000000e-01 6.397825e-04 1.523e-05 3.247e-05 2.815e-05
-7.353535e-01 3.324980e-01 8.333333e-02 6.806010e-04 1.894e-05 3.436e-05 3.142e-05
-7.353535e-01 3.567880e-01 0.000000e+00 8.066281e-04 3.109e-05 7.936e-05 3.823e-05
-7.353535e-01 3.567880e-01 1.666667e-01 4.146600e-04 3.578e-05 4.732e-05 5.821e-05
-7.353535e-01 3.567880e-01 1.250000e-01 5.861460e-04 1.546e-05 3.057e-05 2.605e-05
-7.353535e-01 3.567880e-01 1.000000e-01 6.655196e-04 1.526e-05 3.469e-05 2.899e-05
-7.353535e-01 3.567880e-01 8.333333e-02 7.086361e-04 1.887e-05 3.553e-05 3.270e-05
-7.090909e-01 3.000000e-01 0.000000e+00 6.661629e-04 3.374e-05 6.159e-05 3.040e-05
-7.090909e-01 3.000000e-01 1.666667e-01 3.422792e-04 3.354e-05 3.810e-05 4.563e-05
-7.090909e-01 3.000000e-01 1.250000e-01 4.839783e-04 1.475e-05 2.496e-05 2.213e-05
-7.090909e-01 3.000000e-01 1.000000e-01 5.495648e-04 1.669e-05 2.719e-05 2.169e-05
-7.090909e-01 3.000000e-01 8.333333e-02 5.851920e-04 2.096e-05 2.794e-05 2.363e-05
-7.090909e-01 3.751720e-01 0.000000e+00 7.597641e-04 3.345e-05 6.640e-05 3.206e-05
-7.090909e-01 3.751720e-01 1.666667e-01 3.708005e-04 3.390e-05 3.644e-05 5.205e-05
-7.090909e-01 3.751720e-01 1.250000e-01 5.409721e-04 1.512e-05 2.561e-05 2.195e-05
-7.090909e-01 3.751720e-01 1.000000e-01 6.197372e-04 1.674e-05 2.873e-05 2.349e-05
-7.090909e-01 3.751720e-01 8.333333e-02 6.625232e-04 2.086e-05 3.012e-05 2.676e-05
-7.090909e-01 3.324980e-01 0.000000e+00 7.096545e-04 3.384e-05 6.410e-05 2.992e-05
-7.090909e-01 3.324980e-01 1.666667e-01 3.571522e-04 3.389e-05 3.788e-05 4.866e-05
-7.090909e-01 3.324980e-01 1.250000e-01 5.113720e-04 1.496e-05 2.356e-05 2.225e-05
-7.090909e-01 3.324980e-01 1.000000e-01 5.827537e-04 1.679e-05 2.725e-05 2.256e-05
-7.090909e-01 3.324980e-01 8.333333e-02 6.215290e-04 2.104e-05 2.905e-05 2.505e-05
-7.090909e-01 3.567880e-01 0.000000e+00 7.391215e-04 3.368e-05 6.554e-05 3.113e-05
-7.090909e-01 3.567880e-01 1.666667e-01 3.657256e-04 3.395e-05 3.723e-05 5.067e-05
-7.090909e-01 3.567880e-01 1.250000e-01 5.290863e-04 1.506e-05 2.413e-05 2.214e-05
-7.090909e-01 3.567880e-01 1.000000e-01 6.046989e-04 1.678e-05 2.733e-05 2.312e-05
-7.090909e-01 3.567880e-01 8.333333e-02 6.457725e-04 2.097e-05 2.971e-05 2.604e-05
-6.828283e-01 3.000000e-01 0.000000e+00 5.970380e-04 3.668e-05 4.721e-05 2.381e-05
-6.828283e-01 3.000000e-01 1.666667e-01 2.957576e-04 3.174e-05 2.775e-05 3.836e-05
-6.828283e-01 3.000000e-01 1.250000e-01 4.275678e-04 1.482e-05 2.231e-05 2.246e-05
-6.828283e-01 3.000000e-01 1.000000e-01 4.885771e-04 1.865e-05 2.478e-05 1.720e-05
-6.828283e-01 3.000000e-01 8.333333e-02 5.217179e-04 2.341e-05 2.427e-05 1.812e-05
-6.828283e-01 3.751720e-01 0.000000e+00 6.770818e-04 3.658e-05 5.320e-05 2.347e-05
-6.828283e-01 3.751720e-01 1.666667e-01 3.115154e-04 3.204e-05 2.520e-05 4.185e-05
-6.828283e-01 3.751720e-01 1.250000e-01 4.714507e-04 1.499e-05 1.739e-05 2.126e-05
-6.828283e-01 3.751720e-01 1.000000e-01 5.454779e-04 1.864e-05 2.148e-05 1.806e-05
-6.828283e-01 3.751720e-01 8.333333e-02 5.856902e-04 2.335e-05 3.032e-05 2.046e-05
-6.828283e-01 3.324980e-01 0.000000e+00 6.345342e-04 3.687e-05 5.009e-05 2.291e-05
-6.828283e-01 3.324980e-01 1.666667e-01 3.051202e-04 3.203e-05 2.710e-05 4.040e-05
-6.828283e-01 3.324980e-01 1.250000e-01 4.492388e-04 1.495e-05 1.952e-05 2.218e-05
-6.828283e-01 3.324980e-01 1.000000e-01 5.159451e-04 1.875e-05 2.386e-05 1.754e-05
-6.828283e-01 3.324980e-01 8.333333e-02 5.521807e-04 2.353e-05 2.562e-05 1.918e-05
-6.828283e-01 3.567880e-01 0.000000e+00 6.596561e-04 3.677e-05 5.195e-05 2.258e-05
-6.828283e-01 3.567880e-01 1.666667e-01 3.095651e-04 3.208e-05 2.617e-05 4.132e-05
-6.828283e-01 3.567880e-01 1.250000e-01 4.627299e-04 1.498e-05 1.803e-05 2.173e-05
-6.828283e-01 3.567880e-01 1.000000e-01 5.336233e-04 1.872e-05 2.258e-05 1.786e-05
-6.828283e-01 3.567880e-01 8.333333e-02 5.721333e-04 2.347e-05 2.674e-05 1.992e-05
-6.565657e-01 3.000000e-01 0.000000e+00 5.171184e-04 3.997e-05 3.601e-05 1.641e-05
-6.565657e-01 3.000000e-01 1.666667e-01 2.429770e-04 3.018e-05 1.872e-05 3.004e-05
-6.565657e-01 3.000000e-01 1.250000e-01 3.629139e-04 1.527e-05 1.785e-05 2.041e-05
-6.565657e-01 3.000000e-01 1.000000e-01 4.184275e-04 2.084e-05 2.096e-05 1.415e-05
-6.565657e-01 3.000000e-01 8.333333e-02 4.485831e-04 2.609e-05 2.242e-05 1.336e-05
-6.565657e-01 3.751720e-01 0.000000e+00 5.818677e-04 4.005e-05 4.078e-05 1.623e-05
-6.565657e-01 3.751720e-01 1.666667e-01 2.451069e-04 3.030e-05 1.494e-05 2.777e-05
-6.565657e-01 3.751720e-01 1.250000e-01 3.924398e-04 1.525e-05 1.790e-05 1.792e-05
-6.565657e-01 3.751720e-01 1.000000e-01 4.606338e-04 2.084e-05 2.320e-05 1.359e-05
-6.565657e-01 3.751720e-01 8.333333e-02 4.976775e-04 2.611e-05 2.728e-05 1.509e-05
-6.565657e-01 3.324980e-01 0.000000e+00 5.478292e-04 4.026e-05 3.852e-05 1.589e-05
-6.565657e-01 3.324980e-01 1.666667e-01 2.464218e-04 3.037e-05 1.742e-05 2.944e-05
-6.565657e-01 3.324980e-01 1.250000e-01 3.782876e-04 1.532e-05 1.800e-05 1.960e-05
-6.565657e-01 3.324980e-01 1.000000e-01 4.393226e-04 2.096e-05 1.956e-05 1.385e-05
-6.565657e-01 3.324980e-01 8.333333e-02 4.724774e-04 2.626e-05 2.416e-05 1.414e-05
-6.565657e-01 3.567880e-01 0.000000e+00 5.680549e-04 4.021e-05 3.984e-05 1.700e-05
-6.565657e-01 3.567880e-01 1.666667e-01 2.464675e-04 3.036e-05 1.510e-05 2.861e-05
-6.565657e-01 3.567880e-01 1.250000e-01 3.871620e-04 1.529e-05 1.798e-05 1.873e-05
-6.565657e-01 3.567880e-01 1.000000e-01 4.522834e-04 2.093e-05 2.211e-05 1.351e-05
-6.565657e-01 3.567880e-01 8.333333e-02 4.876580e-04 2.622e-05 2.572e-05 1.469e-05
-6.303030e-01 3.000000e-01 0.000000e+00 4.260185e-04 4.340e-05 2.426e-05 8.738e-06
-6.303030e-01 3.000000e-01 1.666667e-01 1.840609e-04 2.901e-05 2.010e-05 2.448e-05
-6.303030e-01 3.000000e-01 1.250000e-01 2.899174e-04 1.606e-05 1.980e-05 1.660e-05
-6.303030e-01 3.000000e-01 1.000000e-01 3.389138e-04 2.314e-05 1.857e-05 1.193e-05
-6.303030e-01 3.000000e-01 8.333333e-02 3.655291e-04 2.883e-05 2.006e-05 1.081e-05
-6.303030e-01 3.751720e-01 0.000000e+00 4.737294e-04 4.366e-05 3.264e-05 1.222e-05
-6.303030e-01 3.751720e-01 1.666667e-01 1.718541e-04 2.883e-05 1.150e-05 2.051e-05
-6.303030e-01 3.751720e-01 1.250000e-01 3.039245e-04 1.590e-05 2.044e-05 1.553e-05
-6.303030e-01 3.751720e-01 1.000000e-01 3.650543e-04 2.319e-05 2.172e-05 1.280e-05
-6.303030e-01 3.751720e-01 8.333333e-02 3.982606e-04 2.896e-05 2.517e-05 1.223e-05
-6.303030e-01 3.324980e-01 0.000000e+00 4.491472e-04 4.378e-05 2.793e-05 9.417e-06
-6.303030e-01 3.324980e-01 1.666667e-01 1.812428e-04 2.905e-05 1.663e-05 2.313e-05
-6.303030e-01 3.324980e-01 1.250000e-01 2.984510e-04 1.607e-05 1.967e-05 1.630e-05
-6.303030e-01 3.324980e-01 1.000000e-01 3.527016e-04 2.330e-05 1.986e-05 1.235e-05
-6.303030e-01 3.324980e-01 8.333333e-02 3.821711e-04 2.907e-05 2.219e-05 1.145e-05
-6.303030e-01 3.567880e-01 0.000000e+00 4.639241e-04 4.379e-05 3.063e-05 1.081e-05
-6.303030e-01 3.567880e-01 1.666667e-01 1.766699e-04 2.895e-05 1.377e-05 2.175e-05
-6.303030e-01 3.567880e-01 1.250000e-01 3.023436e-04 1.599e-05 1.939e-05 1.591e-05
-6.303030e-01 3.567880e-01 1.000000e-01 3.605126e-04 2.327e-05 2.093e-05 1.262e-05
-6.303030e-01 3.567880e-01 8.333333e-02 3.921105e-04 2.905e-05 2.400e-05 1.190e-05
-6.040404e-01 3.000000e-01 0.000000e+00 3.234779e-04 4.679e-05 1.701e-05 1.007e-05
-6.040404e-01 3.000000e-01 1.666667e-01 1.190807e-04 2.842e-05 4.176e-05 2.556e-05
-6.040404e-01 3.000000e-01 1.250000e-01 2.085044e-04 1.713e-05 2.401e-05 1.118e-05
-6.040404e-01 3.000000e-01 1.000000e-01 2.498949e-04 2.539e-05 1.763e-05 7.399e-06
-6.040404e-01 3.000000e-01 8.333333e-02 2.723786e-04 3.149e-05 1.434e-05 5.974e-06
-6.040404e-01 3.751720e-01 0.000000e+00 3.524141e-04 4.721e-05 1.673e-05 9.169e-06
-6.040404e-01 3.751720e-01 1.666667e-01 9.199321e-05 2.782e-05 3.603e-05 1.784e-05
-6.040404e-01 3.751720e-01 1.250000e-01 2.059273e-04 1.689e-05 2.400e-05 1.111e-05
-6.040404e-01 3.751720e-01 1.000000e-01 2.586626e-04 2.553e-05 2.143e-05 8.083e-06
-6.040404e-01 3.751720e-01 8.333333e-02 2.873089e-04 3.175e-05 1.999e-05 6.471e-06
-6.040404e-01 3.324980e-01 0.000000e+00 3.382275e-04 4.725e-05 1.633e-05 6.339e-06
-6.040404e-01 3.324980e-01 1.666667e-01 1.097199e-04 2.825e-05 3.965e-05 2.272e-05
-6.040404e-01 3.324980e-01 1.250000e-01 2.096920e-04 1.712e-05 2.413e-05 1.164e-05
-6.040404e-01 3.324980e-01 1.000000e-01 2.559648e-04 2.561e-05 1.943e-05 7.749e-06
-6.040404e-01 3.324980e-01 8.333333e-02 2.811006e-04 3.180e-05 1.688e-05 6.209e-06
-6.040404e-01 3.567880e-01 0.000000e+00 3.470066e-04 4.730e-05 1.636e-05 7.639e-06
-6.040404e-01 3.567880e-01 1.666667e-01 1.003639e-04 2.802e-05 3.768e-05 2.010e-05
-6.040404e-01 3.567880e-01 1.250000e-01 2.082700e-04 1.701e-05 2.412e-05 1.174e-05
-6.040404e-01 3.567880e-01 1.000000e-01 2.582152e-04 2.561e-05 2.057e-05 7.942e-06
-6.040404e-01 3.567880e-01 8.333333e-02 2.853459e-04 3.182e-05 1.865e-05 6.364e-06
-5.777778e-01 3.000000e-01 0.000000e+00 2.100915e-04 4.992e-05 1.882e-05 1.379e-05
-5.777778e-01 3.000000e-01 1.666667e-01 4.837150e-05 2.854e-05 6.623e-05 2.182e-05
-5.777778e-01 3.000000e-01 1.250000e-01 1.191240e-04 1.837e-05 3.091e-05 8.310e-06
-5.777778e-01 3.000000e-01 1.000000e-01 1.518723e-04 2.747e-05 1.504e-05 2.191e-06
-5.777778e-01 3.000000e-01 8.333333e-02 1.696615e-04 3.391e-05 1.145e-05 2.685e-06
-5.777778e-01 3.751720e-01 0.000000e+00 2.186339e-04 5.052e-05 1.730e-05 1.791e-05
-5.777778e-01 3.751720e-01 1.666667e-01 6.096886e-06 2.745e-05 6.232e-05 2.160e-05
-5.777778e-01 3.751720e-01 1.250000e-01 9.908184e-05 1.810e-05 3.011e-05 6.552e-06
-5.777778e-01 3.751720e-01 1.000000e-01 1.421206e-04 2.773e-05 1.849e-05 2.895e-06
-5.777778e-01 3.751720e-01 8.333333e-02 1.654997e-04 3.433e-05 1.202e-05 4.682e-06
-5.777778e-01 3.324980e-01 0.000000e+00 2.157161e-04 5.046e-05 1.883e-05 1.585e-05
-5.777778e-01 3.324980e-01 1.666667e-01 3.228577e-05 2.815e-05 6.256e-05 2.003e-05
-5.777778e-01 3.324980e-01 1.250000e-01 1.125366e-04 1.836e-05 3.103e-05 6.145e-06
-5.777778e-01 3.324980e-01 1.000000e-01 1.496812e-04 2.775e-05 1.658e-05 1.706e-06
-5.777778e-01 3.324980e-01 8.333333e-02 1.698585e-04 3.430e-05 1.193e-05 2.899e-06
-5.777778e-01 3.567880e-01 0.000000e+00 2.179859e-04 5.057e-05 1.842e-05 1.836e-05
-5.777778e-01 3.567880e-01 1.666667e-01 1.806011e-05 2.776e-05 6.245e-05 2.124e-05
-5.777778e-01 3.567880e-01 1.250000e-01 1.055277e-04 1.824e-05 3.048e-05 6.450e-06
-5.777778e-01 3.567880e-01 1.000000e-01 1.460126e-04 2.779e-05 1.768e-05 1.572e-06
-5.777778e-01 3.567880e-01 8.333333e-02 1.680045e-04 3.437e-05 1.162e-05 3.868e-06
-5.515152e-01 3.000000e-01 0.000000e+00 8.653226e-05 5.263e-05 2.304e-05 3.579e-05
-5.515152e-01 3.000000e-01 1.666667e-01 -2.768282e-05 2.933e-05 9.289e-05 2.881e-05
-5.515152e-01 3.000000e-01 1.250000e-01 2.228628e-05 1.964e-05 3.643e-05 7.382e-06
-5.515152e-01 3.000000e-01 1.000000e-01 4.541483e-05 2.926e-05 1.250e-05 2.080e-06
-5.515152e-01 3.000000e-01 8.333333e-02 5.797849e-05 3.598e-05 1.221e-05 3.694e-06
-5.515152e-01 3.751720e-01 0.000000e+00 7.319009e-05 5.341e-05 2.212e-05 2.431e-05
-5.515152e-01 3.751720e-01 1.666667e-01 -8.523040e-05 2.777e-05 8.016e-05 2.861e-05
-5.515152e-01 3.751720e-01 1.250000e-01 -1.592143e-05 1.940e-05 3.472e-05 8.099e-06
-5.515152e-01 3.751720e-01 1.000000e-01 1.615872e-05 2.968e-05 1.631e-05 4.667e-06
-5.515152e-01 3.751720e-01 8.333333e-02 3.358497e-05 3.657e-05 1.198e-05 4.023e-06
-5.515152e-01 3.324980e-01 0.000000e+00 8.234215e-05 5.325e-05 2.260e-05 3.132e-05
-5.515152e-01 3.324980e-01 1.666667e-01 -5.058469e-05 2.874e-05 8.829e-05 2.692e-05
-5.515152e-01 3.324980e-01 1.250000e-01 7.570806e-06 1.965e-05 3.582e-05 7.809e-06
-5.515152e-01 3.324980e-01 1.000000e-01 3.448849e-05 2.962e-05 1.493e-05 2.575e-06
-5.515152e-01 3.324980e-01 8.333333e-02 4.911044e-05 3.644e-05 1.244e-05 3.791e-06
-5.515152e-01 3.567880e-01 0.000000e+00 7.763255e-05 5.341e-05 2.237e-05 2.747e-05
-5.515152e-01 3.567880e-01 1.666667e-01 -6.969390e-05 2.819e-05 8.390e-05 2.739e-05
-5.515152e-01 3.567880e-01 1.250000e-01 -5.238577e-06 1.953e-05 3.507e-05 9.318e-06
-5.515152e-01 3.567880e-01 1.000000e-01 2.459503e-05 2.970e-05 1.574e-05 3.762e-06
-5.515152e-01 3.567880e-01 8.333333e-02 4.080094e-05 3.657e-05 1.222e-05 3.936e-06
-5.252525e-01 3.000000e-01 0.000000e+00 -4.639180e-05 5.475e-05 3.177e-05 5.802e-05
-5.252525e-01 3.000000e-01 1.666667e-01 -1.086183e-04 3.062e-05 1.171e-04 3.416e-05
-5.252525e-01 3.000000e-01 1.250000e-01 -8.139419e-05 2.083e-05 4.046e-05 9.520e-06
-5.252525e-01 3.000000e-01 1.000000e-01 -6.879333e-05 3.067e-05 1.374e-05 2.748e-06
-5.252525e-01 3.000000e-01 8.333333e-02 -6.194842e-05 3.758e-05 1.830e-05 1.425e-05
-5.252525e-01 3.751720e-01 0.000000e+00 -8.295944e-05 5.574e-05 3.024e-05 4.564e-05
-5.252525e-01 3.751720e-01 1.666667e-01 -1.813171e-04 2.866e-05 1.012e-04 3.737e-05
-5.252525e-01 3.751720e-01 1.250000e-01 -1.382856e-04 2.065e-05 3.683e-05 1.244e-05
-5.252525e-01 3.751720e-01 1.000000e-01 -1.183682e-04 3.128e-05 1.692e-05 2.799e-06
-5.252525e-01 3.751720e-01 8.333333e-02 -1.075489e-04 3.838e-05 1.945e-05 8.987e-06
-5.252525e-01 3.324980e-01 0.000000e+00 -6.102007e-05 5.546e-05 3.179e-05 5.335e-05
-5.252525e-01 3.324980e-01 1.666667e-01 -1.383406e-04 2.987e-05 1.113e-04 3.447e-05
-5.252525e-01 3.324980e-01 1.250000e-01 -1.045129e-04 2.088e-05 3.927e-05 1.046e-05
-5.252525e-01 3.324980e-01 1.000000e-01 -8.885545e-05 3.112e-05 1.564e-05 2.605e-06
-5.252525e-01 3.324980e-01 8.333333e-02 -8.035020e-05 3.814e-05 1.846e-05 1.218e-05
-5.252525e-01 3.567880e-01 0.000000e+00 -7.313126e-05 5.569e-05 3.105e-05 4.915e-05
-5.252525e-01 3.567880e-01 1.666667e-01 -1.622794e-04 2.919e-05 1.060e-04 3.573e-05
-5.252525e-01 3.567880e-01 1.250000e-01 -1.232771e-04 2.078e-05 3.798e-05 1.158e-05
-5.252525e-01 3.567880e-01 1.000000e-01 -1.052246e-04 3.126e-05 1.639e-05 2.460e-06
-5.252525e-01 3.567880e-01 8.333333e-02 -9.541831e-05 3.833e-05 1.931e-05 1.042e-05
-4.989899e-01 3.000000e-01 0.000000e+00 -1.877273e-04 5.619e-05 3.922e-05 7.776e-05
-4.989899e-01 3.000000e-01 1.666667e-01 -1.938907e-04 3.216e-05 1.382e-04 4.155e-05
-4.989899e-01 3.000000e-01 1.250000e-01 -1.911942e-04 2.185e-05 4.312e-05 1.271e-05
-4.989899e-01 3.000000e-01 1.000000e-01 -1.899461e-04 3.166e-05 1.537e-05 4.679e-06
-4.989899e-01 3.000000e-01 8.333333e-02 -1.892681e-04 3.866e-05 2.265e-05 2.495e-05
-4.989899e-01 3.751720e-01 0.000000e+00 -2.486909e-04 5.743e-05 3.601e-05 6.531e-05
-4.989899e-01 3.751720e-01 1.666667e-01 -2.814270e-04 2.992e-05 1.184e-04 4.405e-05
-4.989899e-01 3.751720e-01 1.250000e-01 -2.671049e-04 2.177e-05 3.775e-05 1.503e-05
-4.989899e-01 3.751720e-01 1.000000e-01 -2.604759e-04 3.247e-05 2.232e-05 5.310e-06
-4.989899e-01 3.751720e-01 8.333333e-02 -2.568749e-04 3.969e-05 2.459e-05 1.994e-05
-4.989899e-01 3.324980e-01 0.000000e+00 -2.133413e-04 5.700e-05 3.819e-05 7.389e-05
-4.989899e-01 3.324980e-01 1.666667e-01 -2.303561e-04 3.130e-05 1.311e-04 4.137e-05
-4.989899e-01 3.324980e-01 1.250000e-01 -2.229121e-04 2.195e-05 4.125e-05 1.300e-05
-4.989899e-01 3.324980e-01 1.000000e-01 -2.194666e-04 3.219e-05 1.791e-05 4.980e-06
-4.989899e-01 3.324980e-01 8.333333e-02 -2.175950e-04 3.931e-05 2.416e-05 2.306e-05
-4.989899e-01 3.567880e-01 0.000000e+00 -2.332218e-04 5.731e-05 3.705e-05 6.925e-05
-4.989899e-01 3.567880e-01 1.666667e-01 -2.590083e-04 3.053e-05 1.243e-04 4.306e-05
-4.989899e-01 3.567880e-01 1.250000e-01 -2.477267e-04 2.188e-05 3.938e-05 1.413e-05
-4.989899e-01 3.567880e-01 1.000000e-01 -2.425049e-04 3.240e-05 2.001e-05 5.177e-06
-4.989899e-01 3.567880e-01 8.333333e-02 -2.396684e-04 3.959e-05 2.464e-05 2.136e-05
-4.727273e-01 3.000000e-01 0.000000e+00 -3.364438e-04 5.686e-05 4.754e-05 9.692e-05
-4.727273e-01 3.000000e-01 1.666667e-01 -2.829146e-04 3.370e-05 1.558e-04 4.769e-05
-4.727273e-01 3.000000e-01 1.250000e-01 -3.063336e-04 2.265e-05 4.452e-05 1.500e-05
-4.727273e-01 3.000000e-01 1.000000e-01 -3.171733e-04 3.219e-05 2.180e-05 7.171e-06
-4.727273e-01 3.000000e-01 8.333333e-02 -3.230615e-04 3.918e-05 2.848e-05 3.416e-05
-4.727273e-01 3.751720e-01 0.000000e+00 -4.227947e-04 5.843e-05 4.321e-05 8.385e-05
-4.727273e-01 3.751720e-01 1.666667e-01 -3.848030e-04 3.130e-05 1.320e-04 4.833e-05
-4.727273e-01 3.751720e-01 1.250000e-01 -4.014243e-04 2.268e-05 3.789e-05 1.558e-05
-4.727273e-01 3.751720e-01 1.000000e-01 -4.091177e-04 3.324e-05 2.545e-05 6.424e-06
-4.727273e-01 3.751720e-01 8.333333e-02 -4.132967e-04 4.049e-05 2.882e-05 2.967e-05
-4.727273e-01 3.324980e-01 0.000000e+00 -3.735109e-04 5.780e-05 4.612e-05 9.172e-05
-4.727273e-01 3.324980e-01 1.666667e-01 -3.259719e-04 3.280e-05 1.472e-04 4.741e-05
-4.727273e-01 3.324980e-01 1.250000e-01 -3.467702e-04 2.280e-05 4.192e-05 1.494e-05
-4.727273e-01 3.324980e-01 1.000000e-01 -3.563969e-04 3.282e-05 2.343e-05 6.974e-06
-4.727273e-01 3.324980e-01 8.333333e-02 -3.616262e-04 3.995e-05 2.884e-05 3.251e-05
-4.727273e-01 3.567880e-01 0.000000e+00 -4.014712e-04 5.822e-05 4.459e-05 8.817e-05
-4.727273e-01 3.567880e-01 1.666667e-01 -3.591655e-04 3.197e-05 1.391e-04 4.834e-05
-4.727273e-01 3.567880e-01 1.250000e-01 -3.776742e-04 2.277e-05 3.999e-05 1.506e-05
-4.727273e-01 3.567880e-01 1.000000e-01 -3.862412e-04 3.311e-05 2.460e-05 6.783e-06
-4.727273e-01 3.567880e-01 8.333333e-02 -3.908948e-04 4.031e-05 2.889e-05 3.097e-05
-4.464646e-01 3.000000e-01 0.000000e+00 -4.914339e-04 5.678e-05 5.519e-05 1.117e-04
-4.464646e-01 3.000000e-01 1.666667e-01 -3.750631e-04 3.504e-05 1.693e-04 5.258e-05
-4.464646e-01 3.000000e-01 1.250000e-01 -4.259753e-04 2.318e-05 4.477e-05 1.687e-05
-4.464646e-01 3.000000e-01 1.000000e-01 -4.495404e-04 3.227e-05 2.746e-05 1.176e-05
-4.464646e-01 3.000000e-01 8.333333e-02 -4.623412e-04 3.916e-05 3.353e-05 4.288e-05
-4.464646e-01 3.751720e-01 0.000000e+00 -6.039755e-04 5.874e-05 4.950e-05 9.974e-05
-4.464646e-01 3.751720e-01 1.666667e-01 -4.906673e-04 3.261e-05 1.415e-04 5.134e-05
-4.464646e-01 3.751720e-01 1.250000e-01 -5.402397e-04 2.337e-05 3.634e-05 1.707e-05
-4.464646e-01 3.751720e-01 1.000000e-01 -5.631846e-04 3.360e-05 3.077e-05 1.185e-05
-4.464646e-01 3.751720e-01 8.333333e-02 -5.756485e-04 4.079e-05 3.424e-05 3.821e-05
-4.464646e-01 3.324980e-01 0.000000e+00 -5.403371e-04 5.786e-05 5.328e-05 1.081e-04
-4.464646e-01 3.324980e-01 1.666667e-01 -4.244949e-04 3.415e-05 1.592e-04 5.179e-05
-4.464646e-01 3.324980e-01 1.250000e-01 -4.751758e-04 2.340e-05 4.196e-05 1.689e-05
-4.464646e-01 3.324980e-01 1.000000e-01 -4.986339e-04 3.301e-05 2.901e-05 1.185e-05
-4.464646e-01 3.324980e-01 8.333333e-02 -5.113765e-04 4.004e-05 3.406e-05 4.125e-05
-4.464646e-01 3.567880e-01 0.000000e+00 -5.766279e-04 5.841e-05 5.128e-05 1.027e-04
-4.464646e-01 3.567880e-01 1.666667e-01 -4.620094e-04 3.330e-05 1.497e-04 5.219e-05
-4.464646e-01 3.567880e-01 1.250000e-01 -5.121550e-04 2.342e-05 3.893e-05 1.679e-05
-4.464646e-01 3.567880e-01 1.000000e-01 -5.353652e-04 3.339e-05 3.005e-05 1.187e-05
-4.464646e-01 3.567880e-01 8.333333e-02 -5.479733e-04 4.052e-05 3.423e-05 3.963e-05
-4.202020e-01 3.000000e-01 0.000000e+00 -6.515135e-04 5.597e-05 6.163e-05 1.207e-04
-4.202020e-01 3.000000e-01 1.666667e-01 -4.696680e-04 3.603e-05 1.785e-04 5.606e-05
-4.202020e-01 3.000000e-01 1.250000e-01 -5.492254e-04 2.346e-05 4.398e-05 1.807e-05
-4.202020e-01 3.000000e-01 1.000000e-01 -5.860491e-04 3.195e-05 3.133e-05 1.713e-05
-4.202020e-01 3.000000e-01 8.333333e-02 -6.060521e-04 3.864e-05 3.857e-05 5.077e-05
-4.202020e-01 3.751720e-01 0.000000e+00 -7.908526e-04 5.843e-05 5.467e-05 1.100e-04
-4.202020e-01 3.751720e-01 1.666667e-01 -5.982214e-04 3.368e-05 1.467e-04 5.221e-05
-4.202020e-01 3.751720e-01 1.250000e-01 -6.824975e-04 2.384e-05 3.418e-05 1.818e-05
-4.202020e-01 3.751720e-01 1.000000e-01 -7.215053e-04 3.361e-05 3.505e-05 1.788e-05
-4.202020e-01 3.751720e-01 8.333333e-02 -7.426948e-04 4.065e-05 3.786e-05 4.616e-05
-4.202020e-01 3.324980e-01 0.000000e+00 -7.125465e-04 5.724e-05 5.927e-05 1.211e-04
-4.202020e-01 3.324980e-01 1.666667e-01 -5.251983e-04 3.519e-05 1.669e-04 5.450e-05
-4.202020e-01 3.324980e-01 1.250000e-01 -6.071632e-04 2.375e-05 4.049e-05 1.799e-05
-4.202020e-01 3.324980e-01 1.000000e-01 -6.451012e-04 3.281e-05 3.299e-05 1.752e-05
-4.202020e-01 3.324980e-01 8.333333e-02 -6.657095e-04 3.967e-05 3.859e-05 4.922e-05
-4.202020e-01 3.567880e-01 0.000000e+00 -7.573561e-04 5.796e-05 5.683e-05 1.154e-04
-4.202020e-01 3.567880e-01 1.666667e-01 -5.667717e-04 3.437e-05 1.560e-04 5.389e-05
-4.202020e-01 3.567880e-01 1.250000e-01 -6.501523e-04 2.383e-05 3.686e-05 1.813e-05
-4.202020e-01 3.567880e-01 1.000000e-01 -6.887457e-04 3.330e-05 3.419e-05 1.774e-05
-4.202020e-01 3.567880e-01 8.333333e-02 -7.097100e-04 4.027e-05 3.827e-05 4.760e-05
-3.939394e-01 3.000000e-01 0.000000e+00 -8.154210e-04 5.458e-05 6.730e-05 1.251e-04
-3.939394e-01 3.000000e-01 1.666667e-01 -5.660199e-04 3.659e-05 1.818e-04 5.808e-05
-3.939394e-01 3.000000e-01 1.250000e-01 -6.751329e-04 2.352e-05 4.227e-05 2.018e-05
-3.939394e-01 3.000000e-01 1.000000e-01 -7.256366e-04 3.133e-05 3.359e-05 2.292e-05
-3.939394e-01 3.000000e-01 8.333333e-02 -7.530707e-04 3.773e-05 4.074e-05 5.708e-05
-3.939394e-01 3.751720e-01 0.000000e+00 -9.819590e-04 5.764e-05 5.909e-05 1.158e-04
-3.939394e-01 3.751720e-01 1.666667e-01 -7.066458e-04 3.442e-05 1.474e-04 5.230e-05
-3.939394e-01 3.751720e-01 1.250000e-01 -8.270953e-04 2.413e-05 3.678e-05 1.883e-05
-3.939394e-01 3.751720e-01 1.000000e-01 -8.828463e-04 3.336e-05 3.696e-05 2.308e-05
-3.939394e-01 3.751720e-01 8.333333e-02 -9.131307e-04 4.020e-05 3.927e-05 5.239e-05
-3.939394e-01 3.324980e-01 0.000000e+00 -8.887848e-04 5.608e-05 6.446e-05 1.221e-04
-3.939394e-01 3.324980e-01 1.666667e-01 -6.273218e-04 3.585e-05 1.701e-04 5.507e-05
-3.939394e-01 3.324980e-01 1.250000e-01 -7.417119e-04 2.391e-05 3.812e-05 1.933e-05
-3.939394e-01 3.324980e-01 1.000000e-01 -7.946582e-04 3.233e-05 3.497e-05 2.336e-05
-3.939394e-01 3.324980e-01 8.333333e-02 -8.234191e-04 3.894e-05 4.046e-05 5.554e-05
-3.939394e-01 3.567880e-01 0.000000e+00 -9.422360e-04 5.700e-05 6.161e-05 1.218e-04
-3.939394e-01 3.567880e-01 1.666667e-01 -6.726572e-04 3.508e-05 1.578e-04 5.278e-05
-3.939394e-01 3.567880e-01 1.250000e-01 -7.905979e-04 2.406e-05 3.484e-05 1.905e-05
-3.939394e-01 3.567880e-01 1.000000e-01 -8.451876e-04 3.295e-05 3.614e-05 2.318e-05
-3.939394e-01 3.567880e-01 8.333333e-02 -8.748413e-04 3.969e-05 3.989e-05 5.388e-05
-3.676768e-01 3.000000e-01 0.000000e+00 -9.818183e-04 5.281e-05 7.188e-05 1.268e-04
-3.676768e-01 3.000000e-01 1.666667e-01 -6.633680e-04 3.669e-05 1.803e-04 5.871e-05
-3.676768e-01 3.000000e-01 1.250000e-01 -8.026900e-04 2.346e-05 4.036e-05 2.200e-05
-3.676768e-01 3.000000e-01 1.000000e-01 -8.671762e-04 3.055e-05 3.442e-05 2.676e-05
-3.676768e-01 3.000000e-01 8.333333e-02 -9.022057e-04 3.662e-05 4.123e-05 6.120e-05
-3.676768e-01 3.751720e-01 0.000000e+00 -1.175743e-03 5.658e-05 6.224e-05 1.177e-04
-3.676768e-01 3.751720e-01 1.666667e-01 -8.151003e-04 3.478e-05 1.439e-04 5.122e-05
-3.676768e-01 3.751720e-01 1.250000e-01 -9.728813e-04 2.432e-05 3.698e-05 1.907e-05
-3.676768e-01 3.751720e-01 1.000000e-01 -1.045911e-03 3.301e-05 3.761e-05 2.721e-05
-3.676768e-01 3.751720e-01 8.333333e-02 -1.085582e-03 3.961e-05 3.950e-05 5.529e-05
-3.676768e-01 3.324980e-01 0.000000e+00 -1.067616e-03 5.459e-05 6.850e-05 1.209e-04
-3.676768e-01 3.324980e-01 1.666667e-01 -7.300714e-04 3.607e-05 1.681e-04 5.486e-05
-3.676768e-01 3.324980e-01 1.250000e-01 -8.777472e-04 2.394e-05 3.502e-05 2.058e-05
-3.676768e-01 3.324980e-01 1.000000e-01 -9.461000e-04 3.172e-05 3.581e-05 2.754e-05
-3.676768e-01 3.324980e-01 8.333333e-02 -9.832299e-04 3.803e-05 4.063e-05 5.921e-05
-3.676768e-01 3.567880e-01 0.000000e+00 -1.129764e-03 5.576e-05 6.516e-05 1.240e-04
-3.676768e-01 3.567880e-01 1.666667e-01 -7.788443e-04 3.539e-05 1.553e-04 5.191e-05
-3.676768e-01 3.567880e-01 1.250000e-01 -9.323716e-04 2.419e-05 3.571e-05 1.965e-05
-3.676768e-01 3.567880e-01 1.000000e-01 -1.003433e-03 3.248e-05 3.687e-05 2.699e-05
-3.676768e-01 3.567880e-01 8.333333e-02 -1.042034e-03 3.895e-05 3.979e-05 5.714e-05
-3.414141e-01 3.000000e-01 0.000000e+00 -1.149290e-03 5.099e-05 7.417e-05 1.257e-04
-3.414141e-01 3.000000e-01 1.666667e-01 -7.609200e-04 3.634e-05 1.742e-04 5.805e-05
-3.414141e-01 3.000000e-01 1.250000e-01 -9.308319e-04 2.337e-05 3.724e-05 2.353e-05
-3.414141e-01 3.000000e-01 1.000000e-01 -1.009477e-03 2.984e-05 3.409e-05 2.860e-05
-3.414141e-01 3.000000e-01 8.333333e-02 -1.052198e-03 3.555e-05 4.198e-05 6.095e-05
-3.414141e-01 3.751720e-01 0.000000e+00 -1.370565e-03 5.557e-05 6.402e-05 1.153e-04
-3.414141e-01 3.751720e-01 1.666667e-01 -9.227239e-04 3.479e-05 1.361e-04 4.840e-05
-3.414141e-01 3.751720e-01 1.250000e-01 -1.118654e-03 2.454e-05 3.406e-05 1.811e-05
-3.414141e-01 3.751720e-01 1.000000e-01 -1.209342e-03 3.277e-05 3.700e-05 2.720e-05
-3.414141e-01 3.751720e-01 8.333333e-02 -1.258605e-03 3.911e-05 3.860e-05 5.431e-05
-3.414141e-01 3.324980e-01 0.000000e+00 -1.247523e-03 5.309e-05 7.118e-05 1.188e-04
-3.414141e-01 3.324980e-01 1.666667e-01 -8.326193e-04 3.589e-05 1.609e-04 5.335e-05
-3.414141e-01 3.324980e-01 1.250000e-01 -1.014140e-03 2.398e-05 3.292e-05 2.153e-05
-3.414141e-01 3.324980e-01 1.000000e-01 -1.098158e-03 3.119e-05 3.550e-05 2.895e-05
-3.414141e-01 3.324980e-01 8.333333e-02 -1.143797e-03 3.718e-05 4.025e-05 5.866e-05
-3.414141e-01 3.567880e-01 0.000000e+00 -1.318352e-03 5.453e-05 6.735e-05 1.214e-04
-3.414141e-01 3.567880e-01 1.666667e-01 -8.844844e-04 3.531e-05 1.485e-04 4.967e-05
-3.414141e-01 3.567880e-01 1.250000e-01 -1.074302e-03 2.432e-05 3.610e-05 1.994e-05
-3.414141e-01 3.567880e-01 1.000000e-01 -1.162160e-03 3.211e-05 3.640e-05 2.787e-05
-3.414141e-01 3.567880e-01 8.333333e-02 -1.209885e-03 3.830e-05 3.883e-05 5.635e-05
-3.151515e-01 3.000000e-01 0.000000e+00 -1.316350e-03 4.952e-05 7.595e-05 1.220e-04
-3.151515e-01 3.000000e-01 1.666667e-01 -8.578437e-04 3.564e-05 1.637e-04 5.612e-05
-3.151515e-01 3.000000e-01 1.250000e-01 -1.058440e-03 2.341e-05 3.360e-05 2.477e-05
-3.151515e-01 3.000000e-01 1.000000e-01 -1.151287e-03 2.944e-05 3.298e-05 2.984e-05
-3.151515e-01 3.000000e-01 8.333333e-02 -1.201723e-03 3.483e-05 4.347e-05 5.947e-05
-3.151515e-01 3.751720e-01 0.000000e+00 -1.564709e-03 5.498e-05 6.428e-05 1.086e-04
-3.151515e-01 3.751720e-01 1.666667e-01 -1.028635e-03 3.449e-05 1.243e-04 4.421e-05
-3.151515e-01 3.751720e-01 1.250000e-01 -1.263167e-03 2.493e-05 3.292e-05 1.890e-05
-3.151515e-01 3.751720e-01 1.000000e-01 -1.371722e-03 3.286e-05 3.519e-05 2.690e-05
-3.151515e-01 3.751720e-01 8.333333e-02 -1.430690e-03 3.899e-05 3.851e-05 5.206e-05
-3.151515e-01 3.324980e-01 0.000000e+00 -1.426914e-03 5.199e-05 7.154e-05 1.140e-04
-3.151515e-01 3.324980e-01 1.666667e-01 -9.341050e-04 3.536e-05 1.494e-04 5.054e-05
-3.151515e-01 3.324980e-01 1.250000e-01 -1.149709e-03 2.416e-05 3.245e-05 2.220e-05
-3.151515e-01 3.324980e-01 1.000000e-01 -1.249503e-03 3.100e-05 3.409e-05 2.955e-05
-3.151515e-01 3.324980e-01 8.333333e-02 -1.303712e-03 3.671e-05 4.191e-05 5.686e-05
-3.151515e-01 3.567880e-01 0.000000e+00 -1.506335e-03 5.372e-05 6.734e-05 1.150e-04
-3.151515e-01 3.567880e-01 1.666667e-01 -9.887029e-04 3.492e-05 1.364e-04 4.613e-05
-3.151515e-01 3.567880e-01 1.250000e-01 -1.215167e-03 2.462e-05 3.526e-05 1.987e-05
-3.151515e-01 3.567880e-01 1.000000e-01 -1.319988e-03 3.208e-05 3.476e-05 2.814e-05
-3.151515e-01 3.567880e-01 8.333333e-02 -1.376927e-03 3.803e-05 4.003e-05 5.429e-05
-2.888889e-01 3.000000e-01 0.000000e+00 -1.481493e-03 4.890e-05 7.652e-05 1.158e-04
-2.888889e-01 3.000000e-01 1.666667e-01 -9.532656e-04 3.470e-05 1.491e-04 5.300e-05
-2.888889e-01 3.000000e-01 1.250000e-01 -1.184365e-03 2.374e-05 2.959e-05 2.570e-05
-2.888889e-01 3.000000e-01 1.000000e-01 -1.291331e-03 2.963e-05 3.207e-05 3.012e-05
-2.888889e-01 3.000000e-01 8.333333e-02 -1.349436e-03 3.480e-05 4.463e-05 5.716e-05
-2.888889e-01 3.751720e-01 0.000000e+00 -1.756434e-03 5.519e-05 6.279e-05 9.763e-05
-2.888889e-01 3.751720e-01 1.666667e-01 -1.131913e-03 3.400e-05 1.090e-04 3.886e-05
-2.888889e-01 3.751720e-01 1.250000e-01 -1.405141e-03 2.562e-05 3.078e-05 2.079e-05
-2.888889e-01 3.751720e-01 1.000000e-01 -1.531606e-03 3.353e-05 3.230e-05 2.701e-05
-2.888889e-01 3.751720e-01 8.333333e-02 -1.600304e-03 3.954e-05 3.886e-05 4.857e-05
-2.888889e-01 3.324980e-01 0.000000e+00 -1.604176e-03 5.174e-05 7.151e-05 1.068e-04
-2.888889e-01 3.324980e-01 1.666667e-01 -1.033627e-03 3.461e-05 1.340e-04 4.655e-05
-2.888889e-01 3.324980e-01 1.250000e-01 -1.283242e-03 2.464e-05 3.105e-05 2.348e-05
-2.888889e-01 3.324980e-01 1.000000e-01 -1.398778e-03 3.140e-05 3.183e-05 2.952e-05
-2.888889e-01 3.324980e-01 8.333333e-02 -1.461539e-03 3.693e-05 4.248e-05 5.382e-05
-2.888889e-01 3.567880e-01 0.000000e+00 -1.692026e-03 5.374e-05 6.682e-05 1.029e-04
-2.888889e-01 3.567880e-01 1.666667e-01 -1.090585e-03 3.432e-05 1.215e-04 4.149e-05
-2.888889e-01 3.567880e-01 1.250000e-01 -1.353715e-03 2.522e-05 3.169e-05 2.238e-05
-2.888889e-01 3.567880e-01 1.000000e-01 -1.475507e-03 3.263e-05 3.208e-05 2.778e-05
-2.888889e-01 3.567880e-01 8.333333e-02 -1.541666e-03 3.844e-05 4.037e-05 5.100e-05
-2.626263e-01 3.000000e-01 0.000000e+00 -1.643055e-03 4.960e-05 7.596e-05 1.074e-04
-2.626263e-01 3.000000e-01 1.666667e-01 -1.046228e-03 3.372e-05 1.372e-04 4.884e-05
-2.626263e-01 3.000000e-01 1.250000e-01 -1.307340e-03 2.451e-05 2.624e-05 2.634e-05
-2.626263e-01 3.000000e-01 1.000000e-01 -1.428197e-03 3.065e-05 3.209e-05 2.912e-05
-2.626263e-01 3.000000e-01 8.333333e-02 -1.493848e-03 3.577e-05 4.518e-05 5.447e-05
-2.626263e-01 3.751720e-01 0.000000e+00 -1.943816e-03 5.657e-05 6.104e-05 8.272e-05
-2.626263e-01 3.751720e-01 1.666667e-01 -1.231574e-03 3.347e-05 9.018e-05 3.256e-05
-2.626263e-01 3.751720e-01 1.250000e-01 -1.543180e-03 2.676e-05 2.772e-05 2.156e-05
-2.626263e-01 3.751720e-01 1.000000e-01 -1.687409e-03 3.494e-05 3.349e-05 2.653e-05
-2.626263e-01 3.751720e-01 8.333333e-02 -1.765756e-03 4.098e-05 3.843e-05 4.400e-05
-2.626263e-01 3.324980e-01 0.000000e+00 -1.777525e-03 5.275e-05 7.044e-05 9.722e-05
-2.626263e-01 3.324980e-01 1.666667e-01 -1.130208e-03 3.382e-05 1.222e-04 4.162e-05
-2.626263e-01 3.324980e-01 1.250000e-01 -1.413409e-03 2.556e-05 2.878e-05 2.274e-05
-2.626263e-01 3.324980e-01 1.000000e-01 -1.544491e-03 3.259e-05 3.280e-05 2.893e-05
-2.626263e-01 3.324980e-01 8.333333e-02 -1.615696e-03 3.812e-05 4.277e-05 4.980e-05
-2.626263e-01 3.567880e-01 0.000000e+00 -1.873559e-03 5.497e-05 6.554e-05 8.802e-05
-2.626263e-01 3.567880e-01 1.666667e-01 -1.189147e-03 3.367e-05 1.049e-04 3.602e-05
-2.626263e-01 3.567880e-01 1.250000e-01 -1.488577e-03 2.626e-05 2.794e-05 2.278e-05
-2.626263e-01 3.567880e-01 1.000000e-01 -1.627171e-03 3.396e-05 3.323e-05 2.685e-05
-2.626263e-01 3.567880e-01 8.333333e-02 -1.702456e-03 3.977e-05 4.045e-05 4.661e-05
-2.363636e-01 3.000000e-01 0.000000e+00 -1.799253e-03 5.191e-05 7.435e-05 9.709e-05
-2.363636e-01 3.000000e-01 1.666667e-01 -1.135727e-03 3.293e-05 1.253e-04 4.383e-05
-2.363636e-01 3.000000e-01 1.250000e-01 -1.426019e-03 2.580e-05 2.378e-05 2.676e-05
-2.363636e-01 3.000000e-01 1.000000e-01 -1.560383e-03 3.261e-05 3.228e-05 2.787e-05
-2.363636e-01 3.000000e-01 8.333333e-02 -1.633371e-03 3.790e-05 4.498e-05 4.829e-05
-2.363636e-01 3.751720e-01 0.000000e+00 -2.124805e-03 5.933e-05 5.761e-05 6.744e-05
-2.363636e-01 3.751720e-01 1.666667e-01 -1.326622e-03 3.310e-05 6.873e-05 2.872e-05
-2.363636e-01 3.751720e-01 1.250000e-01 -1.675827e-03 2.840e-05 2.383e-05 1.979e-05
-2.363636e-01 3.751720e-01 1.000000e-01 -1.837459e-03 3.720e-05 2.896e-05 2.800e-05
-2.363636e-01 3.751720e-01 8.333333e-02 -1.925259e-03 4.342e-05 3.772e-05 3.854e-05
-2.363636e-01 3.324980e-01 0.000000e+00 -1.945055e-03 5.529e-05 6.811e-05 8.490e-05
-2.363636e-01 3.324980e-01 1.666667e-01 -1.222836e-03 3.319e-05 1.030e-04 3.598e-05
-2.363636e-01 3.324980e-01 1.250000e-01 -1.538806e-03 2.701e-05 2.572e-05 2.367e-05
-2.363636e-01 3.324980e-01 1.000000e-01 -1.685056e-03 3.470e-05 3.116e-05 2.786e-05
-2.363636e-01 3.324980e-01 8.333333e-02 -1.764500e-03 4.041e-05 4.225e-05 4.556e-05
-2.363636e-01 3.567880e-01 0.000000e+00 -2.048943e-03 5.765e-05 6.242e-05 7.355e-05
-2.363636e-01 3.567880e-01 1.666667e-01 -1.283382e-03 3.319e-05 8.406e-05 3.131e-05
-2.363636e-01 3.567880e-01 1.250000e-01 -1.618315e-03 2.782e-05 2.411e-05 2.204e-05
-2.363636e-01 3.567880e-01 1.000000e-01 -1.773341e-03 3.615e-05 3.000e-05 2.724e-05
-2.363636e-01 3.567880e-01 8.333333e-02 -1.857553e-03 4.216e-05 3.991e-05 4.132e-05
-2.101010e-01 3.000000e-01 0.000000e+00 -1.948219e-03 5.587e-05 7.181e-05 7.944e-05
-2.101010e-01 3.000000e-01 1.666667e-01 -1.220726e-03 3.257e-05 1.041e-04 3.837e-05
-2.101010e-01 3.000000e-01 1.250000e-01 -1.539004e-03 2.764e-05 2.058e-05 2.698e-05
-2.101010e-01 3.000000e-01 1.000000e-01 -1.686322e-03 3.546e-05 3.219e-05 2.615e-05
-2.101010e-01 3.000000e-01 8.333333e-02 -1.766346e-03 4.115e-05 4.435e-05 3.942e-05
-2.101010e-01 3.751720e-01 0.000000e+00 -2.297255e-03 6.347e-05 5.359e-05 5.319e-05
-2.101010e-01 3.751720e-01 1.666667e-01 -1.416052e-03 3.306e-05 4.515e-05 2.185e-05
-2.101010e-01 3.751720e-01 1.250000e-01 -1.801578e-03 3.054e-05 2.361e-05 1.755e-05
-2.101010e-01 3.751720e-01 1.000000e-01 -1.980022e-03 4.024e-05 2.887e-05 2.381e-05
-2.101010e-01 3.751720e-01 8.333333e-02 -2.076954e-03 4.684e-05 3.616e-05 3.481e-05
-2.101010e-01 3.324980e-01 0.000000e+00 -2.104769e-03 5.938e-05 6.495e-05 6.498e-05
-2.101010e-01 3.324980e-01 1.666667e-01 -1.310475e-03 3.294e-05 8.062e-05 2.973e-05
-2.101010e-01 3.324980e-01 1.250000e-01 -1.657979e-03 2.899e-05 2.198e-05 2.306e-05
-2.101010e-01 3.324980e-01 1.000000e-01 -1.818823e-03 3.766e-05 3.129e-05 2.438e-05
-2.101010e-01 3.324980e-01 8.333333e-02 -1.906196e-03 4.377e-05 4.135e-05 3.887e-05
-2.101010e-01 3.567880e-01 0.000000e+00 -2.216094e-03 6.177e-05 5.877e-05 5.280e-05
-2.101010e-01 3.567880e-01 1.666667e-01 -1.372268e-03 3.305e-05 6.097e-05 2.421e-05
-2.101010e-01 3.567880e-01 1.250000e-01 -1.741442e-03 2.990e-05 2.295e-05 2.055e-05
-2.101010e-01 3.567880e-01 1.000000e-01 -1.912317e-03 3.917e-05 3.000e-05 2.411e-05
-2.101010e-01 3.567880e-01 8.333333e-02 -2.005137e-03 4.556e-05 3.855e-05 3.786e-05
-1.838384e-01 3.000000e-01 0.000000e+00 -2.088000e-03 6.122e-05 6.844e-05 5.858e-05
-1.838384e-01 3.000000e-01 1.666667e-01 -1.300153e-03 3.282e-05 8.131e-05 3.229e-05
-1.838384e-01 3.000000e-01 1.250000e-01 -1.644836e-03 2.995e-05 1.903e-05 2.591e-05
-1.838384e-01 3.000000e-01 1.000000e-01 -1.804375e-03 3.904e-05 3.216e-05 2.669e-05
-1.838384e-01 3.000000e-01 8.333333e-02 -1.891038e-03 4.531e-05 4.324e-05 3.688e-05
-1.838384e-01 3.751720e-01 0.000000e+00 -2.458925e-03 6.879e-05 4.875e-05 3.800e-05
-1.838384e-01 3.751720e-01 1.666667e-01 -1.498850e-03 3.351e-05 2.345e-05 1.565e-05
-1.838384e-01 3.751720e-01 1.250000e-01 -1.918883e-03 3.312e-05 1.815e-05 1.518e-05
-1.838384e-01 3.751720e-01 1.000000e-01 -2.113298e-03 4.393e-05 2.807e-05 1.970e-05
-1.838384e-01 3.751720e-01 8.333333e-02 -2.218906e-03 5.106e-05 3.439e-05 2.580e-05
-1.838384e-01 3.324980e-01 0.000000e+00 -2.254581e-03 6.476e-05 6.096e-05 4.401e-05
-1.838384e-01 3.324980e-01 1.666667e-01 -1.392066e-03 3.325e-05 5.669e-05 2.480e-05
-1.838384e-01 3.324980e-01 1.250000e-01 -1.769416e-03 3.143e-05 1.818e-05 2.235e-05
-1.838384e-01 3.324980e-01 1.000000e-01 -1.944076e-03 4.132e-05 3.072e-05 2.336e-05
-1.838384e-01 3.324980e-01 8.333333e-02 -2.038952e-03 4.799e-05 3.996e-05 3.208e-05
-1.838384e-01 3.567880e-01 0.000000e+00 -2.372834e-03 6.714e-05 5.430e-05 4.740e-05
-1.838384e-01 3.567880e-01 1.666667e-01 -1.454768e-03 3.343e-05 3.639e-05 1.908e-05
-1.838384e-01 3.567880e-01 1.250000e-01 -1.856422e-03 3.242e-05 1.797e-05 1.845e-05
-1.838384e-01 3.567880e-01 1.000000e-01 -2.042330e-03 4.285e-05 2.931e-05 2.109e-05
-1.838384e-01 3.567880e-01 8.333333e-02 -2.143318e-03 4.979e-05 3.694e-05 2.888e-05
-1.575758e-01 3.000000e-01 0.000000e+00 -2.216554e-03 6.752e-05 6.434e-05 4.468e-05
-1.575758e-01 3.000000e-01 1.666667e-01 -1.372900e-03 3.376e-05 5.763e-05 2.585e-05
-1.575758e-01 3.000000e-01 1.250000e-01 -1.741999e-03 3.260e-05 1.888e-05 2.166e-05
-1.575758e-01 3.000000e-01 1.000000e-01 -1.912839e-03 4.308e-05 3.182e-05 2.646e-05
-1.575758e-01 3.000000e-01 8.333333e-02 -2.005641e-03 5.006e-05 4.175e-05 3.077e-05
-1.575758e-01 3.751720e-01 0.000000e+00 -2.607481e-03 7.492e-05 4.337e-05 2.616e-05
-1.575758e-01 3.751720e-01 1.666667e-01 -1.573994e-03 3.450e-05 1.996e-05 7.874e-06
-1.575758e-01 3.751720e-01 1.250000e-01 -2.026145e-03 3.599e-05 1.852e-05 1.375e-05
-1.575758e-01 3.751720e-01 1.000000e-01 -2.235426e-03 4.804e-05 2.733e-05 1.771e-05
-1.575758e-01 3.751720e-01 8.333333e-02 -2.349109e-03 5.579e-05 3.223e-05 1.999e-05
-1.575758e-01 3.324980e-01 0.000000e+00 -2.392313e-03 7.104e-05 5.631e-05 3.964e-05
-1.575758e-01 3.324980e-01 1.666667e-01 -1.466523e-03 3.417e-05 3.204e-05 1.682e-05
-1.575758e-01 3.324980e-01 1.250000e-01 -1.871556e-03 3.419e-05 1.878e-05 1.869e-05
-1.575758e-01 3.324980e-01 1.000000e-01 -2.059029e-03 4.542e-05 3.022e-05 2.401e-05
-1.575758e-01 3.324980e-01 8.333333e-02 -2.160866e-03 5.278e-05 3.819e-05 2.617e-05
-1.575758e-01 3.567880e-01 0.000000e+00 -2.516895e-03 7.335e-05 4.924e-05 2.966e-05
-1.575758e-01 3.567880e-01 1.666667e-01 -1.529828e-03 3.438e-05 1.887e-05 1.154e-05
-1.575758e-01 3.567880e-01 1.250000e-01 -1.961670e-03 3.525e-05 1.805e-05 1.628e-05
-1.575758e-01 3.567880e-01 1.000000e-01 -2.161551e-03 4.697e-05 2.867e-05 2.062e-05
-1.575758e-01 3.567880e-01 8.333333e-02 -2.270128e-03 5.457e-05 3.496e-05 2.344e-05
-1.313131e-01 3.000000e-01 0.000000e+00 -2.331756e-03 7.426e-05 5.991e-05 4.270e-05
-1.313131e-01 3.000000e-01 1.666667e-01 -1.437825e-03 3.532e-05 3.407e-05 1.970e-05
-1.313131e-01 3.000000e-01 1.250000e-01 -1.828920e-03 3.542e-05 1.920e-05 2.119e-05
-1.313131e-01 3.000000e-01 1.000000e-01 -2.009941e-03 4.730e-05 3.124e-05 2.714e-05
-1.313131e-01 3.000000e-01 8.333333e-02 -2.108273e-03 5.505e-05 3.949e-05 3.112e-05
-1.313131e-01 3.751720e-01 0.000000e+00 -2.740494e-03 8.143e-05 3.788e-05 3.197e-05
-1.313131e-01 3.751720e-01 1.666667e-01 -1.640457e-03 3.597e-05 1.620e-05 2.757e-05
-1.313131e-01 3.751720e-01 1.250000e-01 -2.121723e-03 3.898e-05 1.990e-05 1.375e-05
-1.313131e-01 3.751720e-01 1.000000e-01 -2.344480e-03 5.230e-05 2.634e-05 1.902e-05
-1.313131e-01 3.751720e-01 8.333333e-02 -2.465485e-03 6.074e-05 2.983e-05 2.290e-05
-1.313131e-01 3.324980e-01 0.000000e+00 -2.515697e-03 7.774e-05 5.137e-05 3.356e-05
-1.313131e-01 3.324980e-01 1.666667e-01 -1.532738e-03 3.566e-05 1.549e-05 9.819e-06
-1.313131e-01 3.324980e-01 1.250000e-01 -1.962782e-03 3.711e-05 1.818e-05 1.799e-05
-1.313131e-01 3.324980e-01 1.000000e-01 -2.161832e-03 4.970e-05 2.947e-05 2.284e-05
-1.313131e-01 3.324980e-01 8.333333e-02 -2.269957e-03 5.779e-05 3.616e-05 2.586e-05
-1.313131e-01 3.567880e-01 0.000000e+00 -2.645911e-03 7.995e-05 4.392e-05 3.214e-05
-1.313131e-01 3.567880e-01 1.666667e-01 -1.596380e-03 3.584e-05 1.611e-05 1.366e-05
-1.313131e-01 3.567880e-01 1.250000e-01 -2.055550e-03 3.822e-05 1.872e-05 1.614e-05
-1.313131e-01 3.567880e-01 1.000000e-01 -2.268080e-03 5.125e-05 2.779e-05 2.117e-05
-1.313131e-01 3.567880e-01 8.333333e-02 -2.383528e-03 5.956e-05 3.272e-05 2.452e-05
-1.050505e-01 3.000000e-01 0.000000e+00 -2.431392e-03 8.091e-05 5.512e-05 3.935e-05
-1.050505e-01 3.000000e-01 1.666667e-01 -1.493753e-03 3.730e-05 1.351e-05 1.395e-05
-1.050505e-01 3.000000e-01 1.250000e-01 -1.903970e-03 3.820e-05 1.966e-05 2.186e-05
-1.050505e-01 3.000000e-01 1.000000e-01 -2.093842e-03 5.140e-05 3.050e-05 2.643e-05
-1.050505e-01 3.000000e-01 8.333333e-02 -2.196982e-03 5.992e-05 3.813e-05 2.953e-05
-1.050505e-01 3.751720e-01 0.000000e+00 -2.855439e-03 8.783e-05 3.273e-05 3.859e-05
-1.050505e-01 3.751720e-01 1.666667e-01 -1.697200e-03 3.776e-05 1.939e-05 3.756e-05
-1.050505e-01 3.751720e-01 1.250000e-01 -2.203930e-03 4.191e-05 2.122e-05 1.687e-05
-1.050505e-01 3.751720e-01 1.000000e-01 -2.438473e-03 5.643e-05 2.520e-05 2.103e-05
-1.050505e-01 3.751720e-01 8.333333e-02 -2.565879e-03 6.556e-05 2.751e-05 2.640e-05
-1.050505e-01 3.324980e-01 0.000000e+00 -2.622374e-03 8.434e-05 4.646e-05 3.790e-05
-1.050505e-01 3.324980e-01 1.666667e-01 -1.589575e-03 3.753e-05 1.552e-05 1.529e-05
-1.050505e-01 3.324980e-01 1.250000e-01 -2.041425e-03 3.997e-05 1.953e-05 2.003e-05
-1.050505e-01 3.324980e-01 1.000000e-01 -2.250566e-03 5.385e-05 2.856e-05 2.471e-05
-1.050505e-01 3.324980e-01 8.333333e-02 -2.364174e-03 6.269e-05 3.403e-05 2.832e-05
-1.050505e-01 3.567880e-01 0.000000e+00 -2.757428e-03 8.646e-05 3.921e-05 3.875e-05
-1.050505e-01 3.567880e-01 1.666667e-01 -1.653338e-03 3.765e-05 1.353e-05 2.077e-05
-1.050505e-01 3.567880e-01 1.250000e-01 -2.136377e-03 4.112e-05 2.099e-05 1.554e-05
-1.050505e-01 3.567880e-01 1.000000e-01 -2.359956e-03 5.540e-05 2.675e-05 2.252e-05
-1.050505e-01 3.567880e-01 8.333333e-02 -2.481406e-03 6.442e-05 3.039e-05 2.731e-05
-7.878788e-02 3.000000e-01 0.000000e+00 -2.513162e-03 8.695e-05 5.421e-05 4.171e-05
-7.878788e-02 3.000000e-01 1.666667e-01 -1.539470e-03 3.940e-05 1.423e-05 8.998e-06
-7.878788e-02 3.000000e-01 1.250000e-01 -1.965461e-03 4.073e-05 2.963e-05 2.150e-05
-7.878788e-02 3.000000e-01 1.000000e-01 -2.162633e-03 5.510e-05 3.148e-05 2.800e-05
-7.878788e-02 3.000000e-01 8.333333e-02 -2.269739e-03 6.432e-05 3.843e-05 3.219e-05
-7.878788e-02 3.751720e-01 0.000000e+00 -2.949699e-03 9.365e-05 4.603e-05 4.491e-05
-7.878788e-02 3.751720e-01 1.666667e-01 -1.743179e-03 3.963e-05 2.757e-05 5.821e-05
-7.878788e-02 3.751720e-01 1.250000e-01 -2.271031e-03 4.455e-05 2.721e-05 1.943e-05
-7.878788e-02 3.751720e-01 1.000000e-01 -2.515351e-03 6.015e-05 2.721e-05 2.288e-05
-7.878788e-02 3.751720e-01 8.333333e-02 -2.648069e-03 6.990e-05 3.705e-05 2.961e-05
-7.878788e-02 3.324980e-01 0.000000e+00 -2.709896e-03 9.034e-05 4.725e-05 4.342e-05
-7.878788e-02 3.324980e-01 1.666667e-01 -1.635876e-03 3.950e-05 1.823e-05 1.988e-05
-7.878788e-02 3.324980e-01 1.250000e-01 -2.105760e-03 4.256e-05 2.899e-05 1.955e-05
-7.878788e-02 3.324980e-01 1.000000e-01 -2.323249e-03 5.759e-05 2.926e-05 2.598e-05
-7.878788e-02 3.324980e-01 8.333333e-02 -2.441391e-03 6.710e-05 3.397e-05 3.121e-05
-7.878788e-02 3.567880e-01 0.000000e+00 -2.848896e-03 9.237e-05 4.068e-05 4.410e-05
-7.878788e-02 3.567880e-01 1.666667e-01 -1.699603e-03 3.955e-05 2.443e-05 4.139e-05
-7.878788e-02 3.567880e-01 1.250000e-01 -2.202419e-03 4.375e-05 2.811e-05 1.541e-05
-7.878788e-02 3.567880e-01 1.000000e-01 -2.435150e-03 5.914e-05 2.721e-05 2.432e-05
-7.878788e-02 3.567880e-01 8.333333e-02 -2.561573e-03 6.880e-05 3.691e-05 3.038e-05
-5.252525e-02 3.000000e-01 0.000000e+00 -2.574682e-03 9.187e-05 5.091e-05 4.602e-05
-5.252525e-02 3.000000e-01 1.666667e-01 -1.573732e-03 4.128e-05 2.335e-05 2.329e-05
-5.252525e-02 3.000000e-01 1.250000e-01 -2.011648e-03 4.279e-05 3.211e-05 2.257e-05
-5.252525e-02 3.000000e-01 1.000000e-01 -2.214340e-03 5.810e-05 3.080e-05 2.942e-05
-5.252525e-02 3.000000e-01 8.333333e-02 -2.324445e-03 6.788e-05 3.695e-05 3.449e-05
-5.252525e-02 3.751720e-01 0.000000e+00 -3.020559e-03 9.839e-05 6.283e-05 5.015e-05
-5.252525e-02 3.751720e-01 1.666667e-01 -1.777339e-03 4.129e-05 3.381e-05 6.121e-05
-5.252525e-02 3.751720e-01 1.250000e-01 -2.321248e-03 4.671e-05 3.129e-05 2.148e-05
-5.252525e-02 3.751720e-01 1.000000e-01 -2.573000e-03 6.316e-05 3.239e-05 2.577e-05
-5.252525e-02 3.751720e-01 8.333333e-02 -2.709754e-03 7.343e-05 3.758e-05 3.258e-05
-5.252525e-02 3.324980e-01 0.000000e+00 -2.775722e-03 9.522e-05 4.396e-05 4.785e-05
-5.252525e-02 3.324980e-01 1.666667e-01 -1.670459e-03 4.128e-05 2.781e-05 3.654e-05
-5.252525e-02 3.324980e-01 1.250000e-01 -2.154011e-03 4.468e-05 3.311e-05 1.908e-05
-5.252525e-02 3.324980e-01 1.000000e-01 -2.377827e-03 6.062e-05 2.844e-05 2.737e-05
-5.252525e-02 3.324980e-01 8.333333e-02 -2.499406e-03 7.067e-05 3.883e-05 3.385e-05
-5.252525e-02 3.567880e-01 0.000000e+00 -2.917672e-03 9.718e-05 5.628e-05 4.863e-05
-5.252525e-02 3.567880e-01 1.666667e-01 -1.734059e-03 4.126e-05 3.160e-05 5.806e-05
-5.252525e-02 3.567880e-01 1.250000e-01 -2.251890e-03 4.589e-05 3.221e-05 1.723e-05
-5.252525e-02 3.567880e-01 1.000000e-01 -2.491572e-03 6.216e-05 3.040e-05 2.615e-05
-5.252525e-02 3.567880e-01 8.333333e-02 -2.621769e-03 7.236e-05 3.921e-05 3.320e-05
-2.626263e-02 3.000000e-01 0.000000e+00 -2.613479e-03 9.517e-05 4.956e-05 4.906e-05
-2.626263e-02 3.000000e-01 1.666667e-01 -1.595258e-03 4.262e-05 2.484e-05 2.073e-05
-2.626263e-02 3.000000e-01 1.250000e-01 -2.040730e-03 4.418e-05 3.301e-05 2.365e-05
-2.626263e-02 3.000000e-01 1.000000e-01 -2.246919e-03 6.010e-05 3.034e-05 3.215e-05
-2.626263e-02 3.000000e-01 8.333333e-02 -2.358923e-03 7.026e-05 3.588e-05 3.620e-05
-2.626263e-02 3.751720e-01 0.000000e+00 -3.065213e-03 1.016e-04 7.441e-05 5.341e-05
-2.626263e-02 3.751720e-01 1.666667e-01 -1.798620e-03 4.247e-05 4.012e-05 6.232e-05
-2.626263e-02 3.751720e-01 1.250000e-01 -2.352755e-03 4.815e-05 3.409e-05 2.272e-05
-2.626263e-02 3.751720e-01 1.000000e-01 -2.609240e-03 6.517e-05 3.594e-05 2.679e-05
-2.626263e-02 3.751720e-01 8.333333e-02 -2.748565e-03 7.579e-05 3.668e-05 3.590e-05
-2.626263e-02 3.324980e-01 0.000000e+00 -2.817222e-03 9.850e-05 5.229e-05 5.128e-05
-2.626263e-02 3.324980e-01 1.666667e-01 -1.692114e-03 4.254e-05 3.422e-05 4.773e-05
-2.626263e-02 3.324980e-01 1.250000e-01 -2.184349e-03 4.611e-05 3.592e-05 1.984e-05
-2.626263e-02 3.324980e-01 1.000000e-01 -2.412183e-03 6.264e-05 3.101e-05 2.858e-05
-2.626263e-02 3.324980e-01 8.333333e-02 -2.535945e-03 7.307e-05 4.023e-05 3.537e-05
-2.626263e-02 3.567880e-01 0.000000e+00 -2.961022e-03 1.004e-04 6.701e-05 5.233e-05
-2.626263e-02 3.567880e-01 1.666667e-01 -1.755575e-03 4.247e-05 3.900e-05 5.981e-05
-2.626263e-02 3.567880e-01 1.250000e-01 -2.282958e-03 4.733e-05 3.503e-05 1.921e-05
-2.626263e-02 3.567880e-01 1.000000e-01 -2.527061e-03 6.419e-05 3.381e-05 3.049e-05
-2.626263e-02 3.567880e-01 8.333333e-02 -2.659660e-03 7.474e-05 3.832e-05 3.515e-05
0.000000e+00 3.000000e-01 0.000000e+00 -2.626994e-03 9.637e-05 4.874e-05 5.017e-05
0.000000e+00 3.000000e-01 1.666667e-01 -1.602731e-03 4.312e-05 2.599e-05 2.446e-05
0.000000e+00 3.000000e-01 1.250000e-01 -2.050846e-03 4.469e-05 3.331e-05 2.352e-05
0.000000e+00 3.000000e-01 1.000000e-01 -2.258259e-03 6.083e-05 3.035e-05 3.228e-05
0.000000e+00 3.000000e-01 8.333333e-02 -2.370928e-03 7.113e-05 3.747e-05 3.869e-05
0.000000e+00 3.751720e-01 0.000000e+00 -3.080759e-03 1.027e-04 7.871e-05 5.459e-05
0.000000e+00 3.751720e-01 1.666667e-01 -1.805953e-03 4.291e-05 4.258e-05 6.271e-05
0.000000e+00 3.751720e-01 1.250000e-01 -2.363680e-03 4.868e-05 3.514e-05 2.314e-05
0.000000e+00 3.751720e-01 1.000000e-01 -2.621829e-03 6.591e-05 3.727e-05 2.718e-05
0.000000e+00 3.751720e-01 8.333333e-02 -2.762057e-03 7.664e-05 3.701e-05 3.654e-05
0.000000e+00 3.324980e-01 0.000000e+00 -2.831675e-03 9.969e-05 5.647e-05 5.248e-05
0.000000e+00 3.324980e-01 1.666667e-01 -1.699611e-03 4.301e-05 3.656e-05 5.184e-05
0.000000e+00 3.324980e-01 1.250000e-01 -2.194889e-03 4.663e-05 3.697e-05 1.978e-05
0.000000e+00 3.324980e-01 1.000000e-01 -2.424132e-03 6.338e-05 3.221e-05 2.891e-05
0.000000e+00 3.324980e-01 8.333333e-02 -2.548659e-03 7.394e-05 3.989e-05 3.593e-05
0.000000e+00 3.567880e-01 0.000000e+00 -2.976116e-03 1.016e-04 7.130e-05 5.347e-05
0.000000e+00 3.567880e-01 1.666667e-01 -1.763005e-03 4.292e-05 4.043e-05 6.011e-05
0.000000e+00 3.567880e-01 1.250000e-01 -2.293741e-03 4.786e-05 3.608e-05 1.965e-05
0.000000e+00 3.567880e-01 1.000000e-01 -2.539396e-03 6.492e-05 3.509e-05 3.085e-05
0.000000e+00 3.567880e-01 8.333333e-02 -2.672838e-03 7.561e-05 3.797e-05 3.585e-05


==> anc/fig2.txt <==
#eB	x	G(x_1)	err_low	err_top
0.1	-4.0	-3.914339e-06	2.0018254169632275e-05	1.7377896880808102e-05
0.1	-3.959596	-3.813457e-06	1.8705905484632385e-05	1.6525715839260943e-05
0.1	-3.919192	-3.685656e-06	1.7735165632155793e-05	1.5674980063783173e-05
0.1	-3.878788	-3.528797e-06	1.6762258201089734e-05	1.4841477722922336e-05
0.1	-3.838384	-3.340631e-06	1.5359480492516665e-05	1.4060937415407267e-05
0.1	-3.79798	-3.118795e-06	1.4076659262765437e-05	1.3337083489279056e-05
0.1	-3.757576	-2.860816e-06	1.328030078725629e-05	1.2758475966979756e-05
0.1	-3.717172	-2.564107e-06	1.2996594207714573e-05	1.2384993702057341e-05
0.1	-3.676768	-2.225968e-06	1.2524337307817927e-05	1.2096953170116845e-05
0.1	-3.636364	-1.843589e-06	1.2054210094402702e-05	1.194346603796402e-05
0.1	-3.59596	-1.414044e-06	1.2022381793970778e-05	1.1996541543294886e-05
0.1	-3.555556	-9.342982e-07	1.2395188945715994e-05	1.193400708060792e-05
0.1	-3.515152	-4.012026e-07	1.292950737653991e-05	1.203838793194504e-05
0.1	-3.474747	1.885037e-07	1.3745404359275867e-05	1.2507093987013929e-05
0.1	-3.434343	8.381941e-07	1.4739313552536971e-05	1.3093571552483303e-05
0.1	-3.393939	1.551354e-06	1.588516918386455e-05	1.3698108665067597e-05
0.1	-3.353535	2.331582e-06	1.7171371523556293e-05	1.4777910034913597e-05
0.1	-3.313131	3.182589e-06	1.856177254466825e-05	1.6010602736936548e-05
0.1	-3.272727	4.108196e-06	2.0041007958683117e-05	1.7374133071897428e-05
0.1	-3.232323	5.11234e-06	2.1596967379704033e-05	1.8837529031165422e-05
0.1	-3.191919	6.199068e-06	2.3203629026512208e-05	2.0391275095000804e-05
0.1	-3.151515	7.37254e-06	2.4869616000252196e-05	2.201492675436373e-05
0.1	-3.111111	8.637027e-06	2.6553374550139576e-05	2.367848179254743e-05
0.1	-3.070707	9.996915e-06	2.8269393343331586e-05	2.5386189158674446e-05
0.1	-3.030303	1.14567e-05	2.999921665643955e-05	2.7106997251632277e-05
0.1	-2.989899	1.302099e-05	3.1741713879373306e-05	2.8839120999087333e-05
0.1	-2.949495	1.469452e-05	3.348531021209151e-05	3.0594203699393784e-05
0.1	-2.909091	1.64821e-05	3.522445173455508e-05	3.2349517770748915e-05
0.1	-2.868687	1.838869e-05	3.693990389808831e-05	3.409311514074359e-05
0.1	-2.828283	2.041936e-05	3.866226196176318e-05	3.5811017857637054e-05
0.1	-2.787879	2.257926e-05	4.0373023171419794e-05	3.7263624354053374e-05
0.1	-2.747475	2.487368e-05	4.2058285747281715e-05	3.837302828810882e-05
0.1	-2.707071	2.730802e-05	4.369530867267103e-05	3.941601831743029e-05
0.1	-2.666667	2.988779e-05	4.5297074960752154e-05	4.038856397546216e-05
0.1	-2.626263	3.261861e-05	4.686328200201092e-05	4.129081859203085e-05
0.1	-2.585859	3.550621e-05	4.836717275177452e-05	4.2113452720003855e-05
0.1	-2.545455	3.855653e-05	4.9816916805438694e-05	4.2848711765932936e-05
0.1	-2.505051	4.177882e-05	5.120404866804968e-05	4.3504869842352134e-05
0.1	-2.464646	4.518129e-05	5.250525497509749e-05	4.407832233649552e-05
0.1	-2.424242	4.877077e-05	5.373453731074643e-05	4.456458908146691e-05
0.1	-2.383838	5.255407e-05	5.487863427600946e-05	4.495039488146906e-05
0.1	-2.343434	5.6538e-05	5.590002951698683e-05	4.52375507736659e-05
0.1	-2.30303	6.072937e-05	5.6690113776566017e-05	4.543391904733731e-05
0.1	-2.262626	6.5135e-05	5.737171777104116e-05	4.551937170040905e-05
0.1	-2.222222	6.976171e-05	5.793671115967837e-05	4.550148349229946e-05
0.1	-2.181818	7.461776e-05	5.843892538368583e-05	4.5374398067632814e-05
0.1	-2.141414	7.971479e-05	5.886514163747506e-05	4.51340326139821e-05
0.1	-2.10101	8.506505e-05	5.914755109047204e-05	4.478451183165895e-05
0.1	-2.060606	9.07129e-05	5.924994599153657e-05	4.435169557074453e-05
0.1	-2.020202	9.668344e-05	5.90819532513948e-05	4.384435197377194e-05
0.1	-1.979798	0.0001030171	5.86402745559739e-05	4.328975975909315e-05
0.1	-1.939394	0.0001097413	5.802998535240207e-05	4.2681449131912095e-05
0.1	-1.89899	0.0001168814	5.723777161979666e-05	4.2040629157994296e-05
0.1	-1.858586	0.0001244576	5.623303032915797e-05	4.136836593340375e-05
0.1	-1.818182	0.0001324957	5.494536195166977e-05	4.0639694880744364e-05
0.1	-1.777778	0.0001410986	5.331889158637865e-05	3.9631231371230443e-05
0.1	-1.737374	0.0001503055	5.1311898230332504e-05	3.824195863184834e-05
0.1	-1.69697	0.0001601178	4.891593809792469e-05	3.64813061717916e-05
0.1	-1.656566	0.0001705263	4.612076864060268e-05	3.433737613738126e-05
0.1	-1.616162	0.0001815111	4.2954592303966754e-05	3.18273671546988e-05
0.1	-1.575758	0.0001930419	3.943643239442432e-05	3.0928902340690976e-05
0.1	-1.535354	0.0002050777	3.560551080942387e-05	3.0714693552109546e-05
0.1	-1.494949	0.0002175672	3.1540667399406756e-05	3.02937155198896e-05
0.1	-1.454545	0.0002304484	2.7478464294789112e-05	2.976071235706565e-05
0.1	-1.414141	0.0002436487	2.358069125365073e-05	2.8976447332273154e-05
0.1	-1.373737	0.000257085	2.1317546763171413e-05	2.3998604126073666e-05
0.1	-1.333333	0.0002706645	2.0189247138018793e-05	2.082805079694209e-05
0.1	-1.292929	0.0002842783	1.964367582709509e-05	1.8994538688791577e-05
0.1	-1.252525	0.0002978031	1.995070926057517e-05	1.8494107169582422e-05
0.1	-1.212121	0.0003110814	1.8718808722779343e-05	2.048523858782221e-05
0.1	-1.171717	0.0003239304	2.2038650140151507e-05	2.313645824234989e-05
0.1	-1.131313	0.0003361436	2.8333282548974094e-05	2.769273189846029e-05
0.1	-1.090909	0.0003474904	3.543156784563731e-05	3.2335058373227036e-05
0.1	-1.050505	0.0003575756	4.307935236281994e-05	3.670530888032411e-05
0.1	-1.010101	0.0003655994	5.1071656522967805e-05	4.0638578961376094e-05
0.1	-0.969697	0.0003706277	5.7854936695151604e-05	4.363363037841339e-05
0.1	-0.9292929	0.0003718039	6.211415056168762e-05	4.522565864639232e-05
0.1	-0.8888889	0.0003683918	6.36047561114733e-05	4.7457034252047396e-05
0.1	-0.8484848	0.0003597872	6.188469600797923e-05	4.541605553105641e-05
0.1	-0.8080808	0.0003455448	5.6670502027068724e-05	4.138892847127116e-05
0.1	-0.7676768	0.0003251865	4.813088197820605e-05	3.5951981864703923e-05
0.1	-0.7272727	0.0002969387	3.826723010618877e-05	3.169000631113853e-05
0.1	-0.6868687	0.0002592274	3.077733744169563e-05	2.799627296623606e-05
0.1	-0.6464646	0.0002111108	2.8130419477853508e-05	2.610189648282285e-05
0.1	-0.6060606	0.000151961	2.9963385990238152e-05	2.841087687840697e-05
0.1	-0.5656566	8.213224e-05	3.2683980785699894e-05	3.917822099074944e-05
0.1	-0.5252525	2.648079e-06	3.8302777967139664e-05	4.735005068635091e-05
0.1	-0.4848485	-8.516705e-05	4.3819924691856785e-05	6.629371991372939e-05
0.1	-0.4444444	-0.0001797737	4.972114238430167e-05	8.14389218985615e-05
0.1	-0.4040404	-0.0002794492	5.46092638661244e-05	8.912940984882599e-05
0.1	-0.3636364	-0.0003822878	5.810821972836545e-05	9.349526832947215e-05
0.1	-0.3232323	-0.0004862006	6.070904463092794e-05	9.467438143447254e-05
0.1	-0.2828283	-0.0005889675	6.238761736113987e-05	9.298360554420332e-05
0.1	-0.2424242	-0.0006881401	6.337477889507781e-05	8.904687361159852e-05
0.1	-0.2020202	-0.0007809914	6.372062146589595e-05	8.37787681933794e-05
0.1	-0.1616162	-0.0008645818	6.43468670566019e-05	7.450953294713369e-05
0.1	-0.1212121	-0.0009357586	6.531330339218803e-05	7.17415639639951e-05
0.1	-0.08080808	-0.0009911564	6.689971674080542e-05	6.395033385370244e-05
0.1	-0.04040404	-0.001027197	6.955356568861153e-05	6.162529513113914e-05
0.1	0.0	-0.001040088	7.043150573429479e-05	6.353482903101259e-05
0.2	-4.0	-7.564822e-06	3.096853241598639e-05	2.7613808140131635e-05
0.2	-3.959596	-7.205876e-06	2.892206251289835e-05	2.615573550867954e-05
0.2	-3.919192	-6.7845e-06	2.6615373377054096e-05	2.471144269361868e-05
0.2	-3.878788	-6.297104e-06	2.49202287308925e-05	2.3303701422735402e-05
0.2	-3.838384	-5.739907e-06	2.291724241700995e-05	2.1973616566236883e-05
0.2	-3.79798	-5.108937e-06	2.155403964457707e-05	2.0753111212538713e-05
0.2	-3.757576	-4.400035e-06	2.0708568009401326e-05	1.966200755263816e-05
0.2	-3.717172	-3.608849e-06	1.9556701766913562e-05	1.8919427686904273e-05
0.2	-3.676768	-2.730837e-06	1.8843214269333137e-05	1.844697647312426e-05
0.2	-3.636364	-1.761266e-06	1.8897360027263067e-05	1.821589934645007e-05
0.2	-3.59596	-6.952154e-07	1.8992394372485003e-05	1.8470647416915306e-05
0.2	-3.555556	4.724287e-07	1.8878122284803646e-05	1.8607706038090778e-05
0.2	-3.515152	1.746969e-06	1.970556330075342e-05	1.8875711907104324e-05
0.2	-3.474747	3.133899e-06	2.087103734844054e-05	1.9576854292761132e-05
0.2	-3.434343	4.638901e-06	2.2197056111115277e-05	2.0909483494338163e-05
0.2	-3.393939	6.267851e-06	2.4101711557480728e-05	2.225627102638715e-05
0.2	-3.353535	8.026813e-06	2.6174340488348508e-05	2.3225985447338933e-05
0.2	-3.313131	9.92204e-06	2.8329440516889845e-05	2.4616035424088907e-05
0.2	-3.272727	1.195998e-05	3.061881937632475e-05	2.6582402073552347e-05
0.2	-3.232323	1.414726e-05	3.3021841256962036e-05	2.867394636250825e-05
0.2	-3.191919	1.649072e-05	3.5498288691146785e-05	3.085772026576169e-05
0.2	-3.151515	1.899736e-05	3.804863466669993e-05	3.312436716376631e-05
0.2	-3.111111	2.16744e-05	4.064009965538962e-05	3.544396281456124e-05
0.2	-3.070707	2.452922e-05	4.3267098354292265e-05	3.7792386799460015e-05
0.2	-3.030303	2.756943e-05	4.5920489979964284e-05	4.0165857391570765e-05
0.2	-2.989899	3.080279e-05	4.8579667557528634e-05	4.254320274732498e-05
0.2	-2.949495	3.423727e-05	5.123312209889224e-05	4.492908634726507e-05
0.2	-2.909091	3.788103e-05	5.3878450237548593e-05	4.729326590541194e-05
0.2	-2.868687	4.174241e-05	5.6505548400135004e-05	4.963378385736877e-05
0.2	-2.828283	4.582996e-05	5.910442030846762e-05	5.194046592012821e-05
0.2	-2.787879	5.015241e-05	6.165180451535868e-05	5.420701246148878e-05
0.2	-2.747475	5.471867e-05	6.416501305228574e-05	5.642384247815812e-05
0.2	-2.707071	5.953785e-05	6.661220308622137e-05	5.857656869431667e-05
0.2	-2.666667	6.461926e-05	6.899295978576365e-05	6.061214564755153e-05
0.2	-2.626263	6.997237e-05	7.129788846803248e-05	6.261745603264317e-05
0.2	-2.585859	7.560688e-05	7.351827255859593e-05	6.453889447457247e-05
0.2	-2.545455	8.153284e-05	7.565328611501287e-05	6.619254112058246e-05
0.2	-2.505051	8.776676e-05	7.768034822270045e-05	6.761711321847451e-05
0.2	-2.464646	9.432305e-05	7.96000734924284e-05	6.889968142161471e-05
0.2	-2.424242	0.0001012134	8.13569910948039e-05	7.006750173939414e-05
0.2	-2.383838	0.0001084493	8.298818048372912e-05	7.060376548031981e-05
0.2	-2.343434	0.0001160424	8.44662920933552e-05	6.951703748003075e-05
0.2	-2.30303	0.0001240042	8.579129326452656e-05	6.795537138446085e-05
0.2	-2.262626	0.0001323463	8.694910292809236e-05	6.592725839893541e-05
0.2	-2.222222	0.0001410802	8.791823929083202e-05	6.52416531059721e-05
0.2	-2.181818	0.0001502201	8.870703974319062e-05	6.483624372216516e-05
0.2	-2.141414	0.0001597861	8.928418112969396e-05	6.427248633746792e-05
0.2	-2.10101	0.0001697993	8.964076304896116e-05	6.356900895876857e-05
0.2	-2.060606	0.0001803362	8.969606736083807e-05	6.274810355700003e-05
0.2	-2.020202	0.0001914397	8.930569802649773e-05	6.184228084409565e-05
0.2	-1.979798	0.0002031806	8.851646005122437e-05	6.0890598617520585e-05
0.2	-1.939394	0.0002156056	8.728553889390842e-05	5.990229127504222e-05
0.2	-1.89899	0.0002287618	8.571396677321614e-05	5.889535210863418e-05
0.2	-1.858586	0.0002426858	8.39871418730272e-05	5.787839752446503e-05
0.2	-1.818182	0.0002574199	8.203350047389177e-05	5.681039693577224e-05
0.2	-1.777778	0.0002731342	7.956957018860916e-05	5.5342935411848186e-05
0.2	-1.737374	0.0002898911	7.654215178579709e-05	5.3368067231257306e-05
0.2	-1.69697	0.0003076878	7.28574121143484e-05	5.1705389467636744e-05
0.2	-1.656566	0.0003265028	6.853823020767314e-05	5.217729199565651e-05
0.2	-1.616162	0.0003462959	6.366755060468402e-05	5.2349682902573537e-05
0.2	-1.575758	0.0003670081	5.8275380736636975e-05	5.2179114595784396e-05
0.2	-1.535354	0.0003885619	5.243054930095621e-05	5.110124166788905e-05
0.2	-1.494949	0.000410861	4.6261279705602616e-05	4.84030505237015e-05
0.2	-1.454545	0.0004337905	4.0330570291033576e-05	4.241680445295237e-05
0.2	-1.414141	0.0004572169	3.419708174683916e-05	3.65677015958072e-05
0.2	-1.373737	0.0004809879	3.0202922044067193e-05	3.2029981267556185e-05
0.2	-1.333333	0.0005049334	2.820555441752564e-05	2.9160126885869344e-05
0.2	-1.292929	0.0005288539	2.766642730820154e-05	2.843947960142731e-05
0.2	-1.252525	0.000552522	2.692742282506813e-05	2.732186853053795e-05
0.2	-1.212121	0.0005756461	3.140422423814987e-05	3.191520014037198e-05
0.2	-1.171717	0.0005978914	3.999812120587666e-05	3.622465596800058e-05
0.2	-1.131313	0.0006188795	5.0062805554623084e-05	4.3093485586570976e-05
0.2	-1.090909	0.0006381874	6.098023368272706e-05	4.9891807944791894e-05
0.2	-1.050505	0.0006550802	7.26932032586266e-05	5.609678956945754e-05
0.2	-1.010101	0.0006680773	8.503904279799956e-05	6.16211814232736e-05
0.2	-0.969697	0.000675502	9.548432384428346e-05	6.572566089435694e-05
0.2	-0.9292929	0.000675824	0.00010196036337714769	6.768515125195481e-05
0.2	-0.8888889	0.0006677319	0.00010407422399422442	7.033721774423553e-05
0.2	-0.8484848	0.0006501538	0.00010105983227771556	6.667961607567938e-05
0.2	-0.8080808	0.0006223052	9.248363855298946e-05	5.999249036337798e-05
0.2	-0.7676768	0.0005833307	7.868390432610725e-05	5.2673242732909465e-05
0.2	-0.7272727	0.00053001	6.432277124005153e-05	4.597308995488556e-05
0.2	-0.6868687	0.0004595359	4.935760326434013e-05	4.1431457855112944e-05
0.2	-0.6464646	0.0003702312	4.2540781610120894e-05	3.944737887363367e-05
0.2	-0.6060606	0.0002610689	4.4861940439530696e-05	4.355906449867811e-05
0.2	-0.5656566	0.0001327272	4.903586442594848e-05	5.505990646559437e-05
0.2	-0.5252525	-1.29351e-05	5.741080734495902e-05	7.0151924421216e-05
0.2	-0.4848485	-0.0001735094	6.523346993683534e-05	9.655885096665143e-05
0.2	-0.4444444	-0.0003462004	7.351378102097592e-05	0.00012002809837700504
0.2	-0.4040404	-0.0005278848	8.000564792563085e-05	0.00012985615926863078
0.2	-0.3636364	-0.0007151114	8.426702854616388e-05	0.0001343476910854816
0.2	-0.3232323	-0.0009041009	8.721391861394601e-05	0.00013368249698445943
0.2	-0.2828283	-0.001090835	8.873958417752475e-05	0.00012858357943376753
0.2	-0.2424242	-0.001270876	8.945957299249756e-05	0.00012027785997431115
0.2	-0.2020202	-0.001439299	8.94944674267633e-05	0.00010909496642833709
0.2	-0.1616162	-0.0015908	9.101625843770991e-05	9.058165929149235e-05
0.2	-0.1212121	-0.001719703	9.231756604243852e-05	8.827239772431697e-05
0.2	-0.08080808	-0.001819956	9.504602937524534e-05	8.670711447165105e-05
0.2	-0.04040404	-0.001885132	0.0001003217488882645	8.858851223493935e-05
0.2	0.0	-0.001908432	0.00010138510196276375	8.918489838532083e-05
0.3	-4.0	-1.069866e-05	3.413850904770154e-05	3.3102031659703304e-05
0.3	-3.959596	-9.993301e-06	3.199620289971921e-05	3.112671682012094e-05
0.3	-3.919192	-9.183701e-06	2.9924147439818567e-05	2.92394151788301e-05
0.3	-3.878788	-8.265356e-06	2.8027309895885474e-05	2.7429097688403822e-05
0.3	-3.838384	-7.233518e-06	2.6481933464156276e-05	2.57037896038697e-05
0.3	-3.79798	-6.083204e-06	2.443704771448466e-05	2.4132270925049717e-05
0.3	-3.757576	-4.809186e-06	2.3050886772530035e-05	2.2746952784933634e-05
0.3	-3.717172	-3.405995e-06	2.2167520858228597e-05	2.1641378445006684e-05
0.3	-3.676768	-1.867924e-06	2.219207671670229e-05	2.100248794785989e-05
0.3	-3.636364	-1.890221e-07	2.1944122424922808e-05	2.1119046498362563e-05
0.3	-3.59596	1.636902e-06	2.133634889103569e-05	2.1747616053259723e-05
0.3	-3.555556	3.616278e-06	2.1121777292642777e-05	2.2055208001739633e-05
0.3	-3.515152	5.755781e-06	2.210299753427123e-05	2.2583447478186318e-05
0.3	-3.474747	8.062323e-06	2.345084433447973e-05	2.330158149139238e-05
0.3	-3.434343	1.054306e-05	2.5201158703519962e-05	2.4760462435100036e-05
0.3	-3.393939	1.320539e-05	2.7231681916473684e-05	2.6588004814201457e-05
0.3	-3.353535	1.605694e-05	2.949763719351094e-05	2.8595889564760873e-05
0.3	-3.313131	1.910559e-05	3.194197864879382e-05	3.072590600779739e-05
0.3	-3.272727	2.235947e-05	3.453600005791059e-05	3.2950004552351736e-05
0.3	-3.232323	2.582693e-05	3.723492043767517e-05	3.470782764737661e-05
0.3	-3.191919	2.951657e-05	3.9910891997047625e-05	3.648242453565826e-05
0.3	-3.151515	3.343723e-05	4.186938380248747e-05	3.8292777386865e-05
0.3	-3.111111	3.7598e-05	4.4489172840141674e-05	4.012654607613269e-05
0.3	-3.070707	4.200819e-05	4.7388538698719124e-05	4.197821458804555e-05
0.3	-3.030303	4.667738e-05	5.0320167924998016e-05	4.3846698849514316e-05
0.3	-2.989899	5.161536e-05	5.325348063741937e-05	4.570332591836178e-05
0.3	-2.949495	5.683218e-05	5.618129581987229e-05	4.7558250598608014e-05
0.3	-2.909091	6.233814e-05	5.909797035431928e-05	4.9721729656157374e-05
0.3	-2.868687	6.814375e-05	6.19925358410188e-05	5.183787418480816e-05
0.3	-2.828283	7.425979e-05	6.485522723728598e-05	5.389753704947936e-05
0.3	-2.787879	8.069726e-05	6.767176737754083e-05	5.590281298825668e-05
0.3	-2.747475	8.746742e-05	7.042824717398553e-05	5.784211009290722e-05
0.3	-2.707071	9.458176e-05	7.313285581734108e-05	5.969564975775036e-05
0.3	-2.666667	0.000102052	7.57494983481739e-05	6.146318572934533e-05
0.3	-2.626263	0.0001098901	7.829571188768897e-05	6.313617821819752e-05
0.3	-2.585859	0.0001181084	8.074427348115778e-05	6.471452387215717e-05
0.3	-2.545455	0.0001267194	8.309950962550862e-05	6.61843546466988e-05
0.3	-2.505051	0.0001357455	8.532087435088789e-05	6.749838516586896e-05
0.3	-2.464646	0.0001452055	8.742151337056572e-05	6.874586896679684e-05
0.3	-2.424242	0.0001551144	8.93608348215257e-05	6.9879562820613e-05
0.3	-2.383838	0.0001654869	9.115673644882203e-05	7.088289638551742e-05
0.3	-2.343434	0.0001763377	9.277772685294678e-05	7.17588809834713e-05
0.3	-2.30303	0.0001876815	9.421896305946059e-05	7.248828663998067e-05
0.3	-2.262626	0.0001995328	9.547611481412512e-05	7.307423964708767e-05
0.3	-2.222222	0.0002119061	9.652681803519684e-05	7.335435229078094e-05
0.3	-2.181818	0.0002248196	9.737062596081017e-05	7.325163820693705e-05
0.3	-2.141414	0.0002382998	9.797671560120802e-05	7.29662833094848e-05
0.3	-2.10101	0.0002523733	9.820515516000165e-05	7.260280228751505e-05
0.3	-2.060606	0.0002671396	9.802535641353211e-05	7.280214969353583e-05
0.3	-2.020202	0.0002826541	9.745215492743093e-05	7.210673477560886e-05
0.3	-1.979798	0.0002990088	9.640191543740196e-05	7.060631699784375e-05
0.3	-1.939394	0.0003162636	9.483710718911665e-05	6.989640620232202e-05
0.3	-1.89899	0.0003344839	9.289072128043791e-05	6.919774346031812e-05
0.3	-1.858586	0.0003537198	9.066262129455556e-05	6.753518342316099e-05
0.3	-1.818182	0.0003740227	8.811440858338664e-05	6.459116425642132e-05
0.3	-1.777778	0.0003956017	8.505544133093426e-05	6.418775662071389e-05
0.3	-1.737374	0.0004185296	8.154152439095065e-05	6.470072410723081e-05
0.3	-1.69697	0.0004427954	7.749414042364752e-05	6.2844393544691e-05
0.3	-1.656566	0.0004683628	7.282722361864415e-05	5.981732524946264e-05
0.3	-1.616162	0.0004951704	6.75741378043405e-05	5.620069839423706e-05
0.3	-1.575758	0.0005231321	6.171498116340959e-05	5.4732769891537557e-05
0.3	-1.535354	0.0005521371	5.53427836307499e-05	5.004198737060709e-05
0.3	-1.494949	0.0005820493	4.897249840471691e-05	4.49721024636385e-05
0.3	-1.454545	0.0006127081	4.2332206415446856e-05	3.955577960298596e-05
0.3	-1.414141	0.0006439278	3.602056357138239e-05	3.414599537281056e-05
0.3	-1.373737	0.0006754978	3.1460268593894746e-05	3.3175753194162753e-05
0.3	-1.333333	0.000707183	2.957775684530522e-05	3.254936251295868e-05
0.3	-1.292929	0.0007387069	3.206891641449708e-05	3.0426785896640483e-05
0.3	-1.252525	0.0007697534	3.653725906523367e-05	3.135600102053832e-05
0.3	-1.212121	0.0007999145	4.5105221427236114e-05	3.722964007346835e-05
0.3	-1.171717	0.0008287282	5.5271197743490236e-05	4.234887129546666e-05
0.3	-1.131313	0.0008556722	6.646184017915845e-05	4.9627663656472894e-05
0.3	-1.090909	0.0008801615	7.839811349771115e-05	5.655787920352035e-05
0.3	-1.050505	0.0009011657	9.1282490106263e-05	6.257633178766553e-05
0.3	-1.010101	0.0009166141	0.00010520219389347354	6.78437476853984e-05
0.3	-0.969697	0.0009242362	0.00011683676476178206	7.155193708069685e-05
0.3	-0.9292929	0.0009219733	0.00012407601258905768	7.289440650694674e-05
0.3	-0.8888889	0.000908069	0.00012611550618381545	7.4430059787696e-05
0.3	-0.8484848	0.0008810951	0.00012211015518784669	6.966688524686604e-05
0.3	-0.8080808	0.0008400176	0.00011161050308998701	6.140249180611484e-05
0.3	-0.7676768	0.0007836904	9.668676486469076e-05	5.383904252491866e-05
0.3	-0.7272727	0.0007077219	7.80422475329869e-05	4.723206114494687e-05
0.3	-0.6868687	0.000608379	6.0969858126782617e-05	4.390856977857512e-05
0.3	-0.6464646	0.0004834617	5.2090030716059285e-05	4.336967143062073e-05
0.3	-0.6060606	0.0003317601	4.950746408371166e-05	4.7345759060342455e-05
0.3	-0.5656566	0.0001542855	5.465725386442316e-05	5.6505384699159425e-05
0.3	-0.5252525	-4.63918e-05	6.330004265401406e-05	7.977394875521707e-05
0.3	-0.4848485	-0.000266957	7.159546703528094e-05	0.00010494369013904552
0.3	-0.4444444	-0.0005035827	7.953150633553975e-05	0.00012644535420488963
0.3	-0.4040404	-0.0007520102	8.541587908579996e-05	0.00013554066696014151
0.3	-0.3636364	-0.00100755	8.95058757847774e-05	0.0001372502856099032
0.3	-0.3232323	-0.00126508	9.05389402412023e-05	0.00013311111185772582
0.3	-0.2828283	-0.001519158	9.080123897833112e-05	0.00012414892226676798
0.3	-0.2424242	-0.001763779	9.067000055145031e-05	0.00011202078958836168
0.3	-0.2020202	-0.0019923	9.118526032204985e-05	9.302320248196145e-05
0.3	-0.1616162	-0.002197591	9.299075330375595e-05	7.962030519911362e-05
0.3	-0.1212121	-0.002372043	9.49735947513834e-05	8.69008751394369e-05
0.3	-0.08080808	-0.00250756	0.00010161463723302858	9.589334127039271e-05
0.3	-0.04040404	-0.002595565	0.0001059896244922115	0.00010504415262164763
0.3	0.0	-0.002626994	0.00010799427994111541	0.0001086471619509686
0.4	-4.0	-1.312705e-05	3.654916278110895e-05	3.643564189087383e-05
0.4	-3.959596	-1.204548e-05	3.4547296565722764e-05	3.397710552710457e-05
0.4	-3.919192	-1.081353e-05	3.262765697993038e-05	3.154914420392414e-05
0.4	-3.878788	-9.426187e-06	3.0169980112688175e-05	2.922759526543366e-05
0.4	-3.838384	-7.87818e-06	2.7417994985045857e-05	2.7229216386080593e-05
0.4	-3.79798	-6.163954e-06	2.5636501009303122e-05	2.5357827193984897e-05
0.4	-3.757576	-4.277689e-06	2.4183967747249417e-05	2.380911852631256e-05
0.4	-3.717172	-2.213296e-06	2.3511344155534792e-05	2.256410204284673e-05
0.4	-3.676768	3.558939e-08	2.336949301974692e-05	2.212589119109104e-05
0.4	-3.636364	2.475597e-06	2.2305812336698255e-05	2.2438340602638156e-05
0.4	-3.59596	5.113631e-06	2.1682094663569755e-05	2.3325629680675292e-05
0.4	-3.555556	7.956864e-06	2.1783674253899412e-05	2.416029801140706e-05
0.4	-3.515152	1.101274e-05	2.2611970281247052e-05	2.4978833039195405e-05
0.4	-3.474747	1.428897e-05	2.355703292012812e-05	2.601835698117773e-05
0.4	-3.434343	1.779354e-05	2.4964630980649403e-05	2.725219257234177e-05
0.4	-3.393939	2.153472e-05	2.67468147636312e-05	2.8638137160087767e-05
0.4	-3.353535	2.552101e-05	2.886694476386443e-05	3.0152931864082472e-05
0.4	-3.313131	2.976122e-05	3.114849916127581e-05	3.1933707896202717e-05
0.4	-3.272727	3.426443e-05	3.3569703603100225e-05	3.3843056895026485e-05
0.4	-3.232323	3.903995e-05	3.6106345702660084e-05	3.57644194696349e-05
0.4	-3.191919	4.409741e-05	3.871181860879181e-05	3.768000132696389e-05
0.4	-3.151515	4.944668e-05	4.1374122347187015e-05	3.955747843328743e-05
0.4	-3.111111	5.509792e-05	4.409049897653689e-05	4.1404347597806684e-05
0.4	-3.070707	6.106153e-05	4.68518697599146e-05	4.319704272285315e-05
0.4	-3.030303	6.734822e-05	4.962171500462273e-05	4.493465700325307e-05
0.4	-2.989899	7.396893e-05	5.2395432052804e-05	4.6605120963258966e-05
0.4	-2.949495	8.093492e-05	5.5140622049447356e-05	4.819444158821637e-05
0.4	-2.909091	8.825767e-05	5.787318636467151e-05	4.971089618986968e-05
0.4	-2.868687	9.594896e-05	6.056993396067062e-05	5.1132737067362234e-05
0.4	-2.828283	0.0001040208	6.320892342066901e-05	5.272451517083869e-05
0.4	-2.787879	0.0001124856	6.575321513051661e-05	5.42237770724246e-05
0.4	-2.747475	0.0001213559	6.823709548332198e-05	5.507615818119489e-05
0.4	-2.707071	0.0001306444	7.064665101758187e-05	5.5899185146118185e-05
0.4	-2.666667	0.0001403645	7.299115151852312e-05	5.683910801552043e-05
0.4	-2.626263	0.0001505294	7.522959856333144e-05	5.842133257638001e-05
0.4	-2.585859	0.0001611528	7.723000582675103e-05	5.9215452375203555e-05
0.4	-2.545455	0.0001722491	7.914124651532853e-05	5.926816092979434e-05
0.4	-2.505051	0.0001838447	8.108287365405842e-05	5.984167527735165e-05
0.4	-2.464646	0.0001959621	8.263471243974894e-05	6.163257012327168e-05
0.4	-2.424242	0.0002086179	8.342588567105536e-05	6.33953941544652e-05
0.4	-2.383838	0.0002218289	8.497534054065331e-05	6.495668248917889e-05
0.4	-2.343434	0.0002356117	8.63648562784655e-05	6.476528082236655e-05
0.4	-2.30303	0.0002499827	8.758496046696602e-05	6.444033674648202e-05
0.4	-2.262626	0.0002649581	8.860964281611793e-05	6.399687804885484e-05
0.4	-2.222222	0.0002805543	8.945189545224852e-05	6.341643398993671e-05
0.4	-2.181818	0.0002967919	9.009413354930496e-05	6.271032610344168e-05
0.4	-2.141414	0.0003137016	9.050124916264968e-05	6.263245963555959e-05
0.4	-2.10101	0.0003313137	9.066007831454813e-05	6.160879320356794e-05
0.4	-2.060606	0.0003497437	9.046967668782728e-05	6.14772315577076e-05
0.4	-2.020202	0.0003690552	8.988266629334045e-05	6.235523795159473e-05
0.4	-1.979798	0.0003893545	8.880994820401597e-05	6.334529027481049e-05
0.4	-1.939394	0.0004107093	8.707253298256575e-05	6.447098959997434e-05
0.4	-1.89899	0.0004332003	8.498636243539313e-05	6.404951600129387e-05
0.4	-1.858586	0.0004568891	8.269496357094548e-05	6.437600562321337e-05
0.4	-1.818182	0.0004818304	8.017430573444337e-05	6.146442304292784e-05
0.4	-1.777778	0.000508251	7.721240573897435e-05	5.5101042639862994e-05
0.4	-1.737374	0.0005362248	7.372690824929525e-05	5.466548179610237e-05
0.4	-1.69697	0.0005657286	6.971438445543358e-05	5.339534904839559e-05
0.4	-1.656566	0.0005967095	6.520983054724188e-05	5.099698030275911e-05
0.4	-1.616162	0.0006290848	6.023526043772036e-05	4.626639925475074e-05
0.4	-1.575758	0.0006627421	5.4911023483450024e-05	4.200739220661049e-05
0.4	-1.535354	0.0006975394	4.943301427184063e-05	4.005287130781014e-05
0.4	-1.494949	0.000733305	4.3874827634989067e-05	3.843773276352288e-05
0.4	-1.454545	0.0007698375	3.8393085314936596e-05	3.6891248284654185e-05
0.4	-1.414141	0.0008069059	3.368219262459022e-05	3.535762576870794e-05
0.4	-1.373737	0.0008442496	3.49721746535728e-05	3.387715749587028e-05
0.4	-1.333333	0.0008815769	3.802237499157568e-05	3.298015463881272e-05
0.4	-1.292929	0.0009185452	4.336499625273822e-05	3.105088243512573e-05
0.4	-1.252525	0.0009547605	5.0620928478249e-05	3.475834863741372e-05
0.4	-1.212121	0.0009897119	5.8968487347056816e-05	3.9688751555069104e-05
0.4	-1.171717	0.001022829	6.828188119845556e-05	4.4466329958745186e-05
0.4	-1.131313	0.001053468	7.834968283279773e-05	5.0524929490302115e-05
0.4	-1.090909	0.001080905	8.825396591655244e-05	5.594701153770414e-05
0.4	-1.050505	0.001103849	9.81287852773079e-05	6.0196396071525747e-05
0.4	-1.010101	0.001119704	0.00010947190552831352	6.377343177217296e-05
0.4	-0.969697	0.001125716	0.00011892627968619888	6.595279296587826e-05
0.4	-0.9292929	0.001119411	0.00012535033147144048	6.595439712407355e-05
0.4	-0.8888889	0.00109869	0.0001277575238488912	6.568230964270365e-05
0.4	-0.8484848	0.001061856	0.00012598318181408183	5.97963962124809e-05
0.4	-0.8080808	0.001007702	0.00011807561136830925	5.43658900414589e-05
0.4	-0.7676768	0.000934864	0.0001015300635280014	5.082309416003713e-05
0.4	-0.7272727	0.0008380082	8.255050575253915e-05	4.960575873827554e-05
0.4	-0.6868687	0.0007127503	6.66455287322413e-05	4.421896425743145e-05
0.4	-0.6464646	0.0005565841	5.8721009868700315e-05	4.381618080116066e-05
0.4	-0.6060606	0.0003683194	5.11533850297319e-05	4.802354422572328e-05
0.4	-0.5656566	0.0001493444	5.486484575755226e-05	5.349296495802041e-05
0.4	-0.5252525	-9.712711e-05	6.277910878628336e-05	6.887711521252904e-05
0.4	-0.4848485	-0.0003669967	6.947944156367407e-05	9.059919922383421e-05
0.4	-0.4444444	-0.0006555753	7.56178398263267e-05	0.00011082894297068795
0.4	-0.4040404	-0.000957683	7.971223055466458e-05	0.00012318038033713
0.4	-0.3636364	-0.001267649	8.177078695964716e-05	0.00012502740339621551
0.4	-0.3232323	-0.001579312	8.175744125154603e-05	0.00011808181739793811
0.4	-0.2828283	-0.001886137	8.046425355398508e-05	0.00010672779675417271
0.4	-0.2424242	-0.002180929	7.967066461377111e-05	9.2499550269177e-05
0.4	-0.2020202	-0.002455769	8.048193896769634e-05	7.954040985561992e-05
0.4	-0.1616162	-0.002702202	8.387084952473059e-05	7.946169706216952e-05
0.4	-0.1212121	-0.002911233	9.139978993411307e-05	9.21532251199056e-05
0.4	-0.08080808	-0.003073331	0.0001144360651193495	0.00010486381120291214
0.4	-0.04040404	-0.003178423	0.00013522672221125527	0.00011442927247868004
0.4	0.0	-0.003215902	0.00014390759153012046	0.00011770004248087594


==> anc/fig3.txt <==
#HRG slope: -0.00756

#x	T	eB	G(x_1)	err_low	err_top
0.0	113	0.0	-1.333189e-15	1.8910000004198895e-10	1.891000001621485e-10
0.0	113	0.01969697	-0.0002631975	0.00010076582208268833	7.273819698067859e-05
0.0	113	0.03939394	-0.0004950705	0.0001660129419653781	0.00014312144109112374
0.0	113	0.05909091	-0.0007060772	0.00020935000453785522	0.00021001484328494498
0.0	113	0.07878788	-0.0009030785	0.0002394665757470132	0.00027068816172858397
0.0	113	0.09848485	-0.001089554	0.00026070553292939524	0.00032341447849470187
0.0	113	0.1181818	-0.001267156	0.00027519306404776993	0.00032862967379711775
0.0	113	0.1378788	-0.001437126	0.00028445425713108954	0.00029410007548451934
0.0	113	0.1575758	-0.001600443	0.0002898362579112558	0.00027279443982603457
0.0	113	0.1772727	-0.001757823	0.00029205130645145215	0.00029937721289370037
0.0	113	0.1969697	-0.001909714	0.00029186475361029805	0.000295868255140696
0.0	113	0.2166667	-0.002056169	0.00028943508235872167	0.0002800797509638996
0.0	113	0.2363636	-0.002197252	0.00028481354181288506	0.00029095306081909503
0.0	113	0.2560606	-0.002333094	0.0002814699053184905	0.00030096064128055017
0.0	113	0.2757576	-0.002463825	0.0002811141447881981	0.00030830782085441814
0.0	113	0.2954545	-0.002589573	0.00027177583704222127	0.0003129727713396167
0.0	113	0.3151515	-0.002710467	0.00026114329878440307	0.0003153378386746507
0.0	113	0.3348485	-0.002826635	0.0002495093713670891	0.00031539994673430115
0.0	113	0.3545455	-0.002938206	0.00023707675740147958	0.0003134562152837299
0.0	113	0.3742424	-0.003045307	0.0002241496232430472	0.0003163620767411922
0.0	113	0.3939394	-0.003148065	0.0002107547209435651	0.00031748365690220973
0.0	113	0.4136364	-0.003246607	0.00020547757444548543	0.00031008405892596287
0.0	113	0.4333333	-0.00334106	0.00020688717794972215	0.00030133367617974597
0.0	113	0.4530303	-0.003431549	0.00020799054040989461	0.00029126921378683327
0.0	113	0.4727273	-0.003518201	0.00020882233022356589	0.00028012476791601276
0.0	113	0.4924242	-0.00360114	0.0002093326608534846	0.00026795582266485644
0.0	113	0.5121212	-0.003680473	0.00020976342483855473	0.00026598476347339896
0.0	113	0.5318182	-0.003756251	0.00020978313588084242	0.0002705218736072926
0.0	113	0.5515152	-0.00382861	0.00020963825533523218	0.0002748945763379118
0.0	113	0.5712121	-0.003897696	0.00021042536824251965	0.0002790400071674311
0.0	113	0.5909091	-0.003963658	0.00021003518967068353	0.00026427535053424867
0.0	113	0.6106061	-0.004026643	0.0002095729572249244	0.000249855366962569
0.0	113	0.630303	-0.004086804	0.00020927713778623789	0.00023621600369153653
0.0	113	0.65	-0.00414429	0.0002090267506803854	0.00022398685787340292
0.0	113	0.669697	-0.004199255	0.0002089614797037961	0.0002314334677612553
0.0	113	0.6893939	-0.004251852	0.0002092281051866599	0.0002233303606767338
0.0	113	0.7090909	-0.004302237	0.00020980695889316923	0.0002163916819103729
0.0	113	0.7287879	-0.004350566	0.00021067154530215985	0.00021098630287295903
0.0	113	0.7484848	-0.004396997	0.00021204796627178485	0.00020704890726589215
0.0	113	0.7681818	-0.004441687	0.00021384971358409625	0.0002046627714070148
0.0	113	0.7878788	-0.004484797	0.00021510799613217544	0.00021025289534272768
0.0	113	0.8075758	-0.004526488	0.00021787601979107293	0.0002133883783152213
0.0	113	0.8272727	-0.004566923	0.0002211539056856107	0.0002152830926942476
0.0	113	0.8469697	-0.004606264	0.00022480040035551538	0.00021840927178121353
0.0	113	0.8666667	-0.004644677	0.0002287790418722834	0.00022842705619081116
0.0	113	0.8863636	-0.004682327	0.00023329543501749022	0.00024385284497007614
0.0	113	0.9060606	-0.004719382	0.0002445182201800103	0.00025200007936506687
0.0	113	0.9257576	-0.004756011	0.0002594959151894303	0.0002584518910745286
0.0	113	0.9454545	-0.004792491	0.00027514479824267075	0.0002747727242649823
0.0	113	0.9651515	-0.004829155	0.0002915204452521298	0.00029078706986384386
0.0	113	0.9848485	-0.004866307	0.00030856028584378775	0.00030982256212225734
0.0	113	1.004545	-0.004904248	0.0003263568598941962	0.0003325763822041487
0.0	113	1.024242	-0.004943282	0.0003451293815368376	0.000336484487012403
0.0	113	1.043939	-0.004983708	0.00036482188804949736	0.00032206938693393386
0.0	113	1.063636	-0.005025828	0.00038559276445493634	0.00030867474791437024
0.0	113	1.083333	-0.005069943	0.0004076034592591186	0.00030494081392952303
0.0	113	1.10303	-0.005116352	0.00043087303234247556	0.00031445859822876523
0.0	113	1.122727	-0.005165353	0.0004556090429304493	0.00032712107850152363
0.0	113	1.142424	-0.005217246	0.0004818843222185175	0.00034427561633086943
0.0	113	1.162121	-0.005272329	0.0005097868672298257	0.00036741139067807897
0.0	113	1.181818	-0.00533095	0.0005395948572771982	0.000386220623478343
0.0	113	1.201515	-0.005393541	0.0005713025555692885	0.0003816428304056032
0.0	113	1.221212	-0.005460553	0.0006053132164425291	0.0003746740049696536
0.0	113	1.240909	-0.005532359	0.0006418761329103925	0.00036562736494961647
0.0	113	1.260606	-0.005609329	0.0006720136010528358	0.00035515191115915453
0.0	113	1.280303	-0.005691832	0.0007008069420318266	0.00034442823635700946
0.0	113	1.3	-0.005780234	0.0007354514871832133	0.0003352524123701424
0.0	113	1.319697	-0.005874902	0.000776908501691158	0.0003303655097009977
0.0	113	1.339394	-0.005976202	0.0008260489089636279	0.0003331195581169019
0.0	113	1.359091	-0.006084498	0.0008836928199323563	0.00034718866628967026
0.0	113	1.378788	-0.006200154	0.0009506861732454091	0.0003758022485297287
0.0	113	1.398485	-0.006323532	0.0010275162723772308	0.00043859338800305686
0.0	113	1.418182	-0.006454993	0.0011149908699177764	0.0005229935754863534
0.0	113	1.437879	-0.006594973	0.0012130490550674362	0.0006224341410944615
0.0	113	1.457576	-0.006745121	0.0013255358011008227	0.0007371764781922982
0.0	113	1.477273	-0.006906734	0.0014140959691619237	0.0008680336456612728
0.0	113	1.49697	-0.007080674	0.001505431499604017	0.0010155089413688093
0.0	113	1.516667	-0.007267764	0.0015985969629647117	0.001180283228720971
0.0	113	1.536364	-0.007468865	0.001695540326857489	0.0013653495559745863
0.0	113	1.556061	-0.007685595	0.0017992270562661068	0.001578502166612387
0.0	113	1.575758	-0.007919219	0.001959062275681914	0.001832412617289021
0.0	113	1.595455	-0.008170747	0.002206837103186368	0.002133504628539624
0.0	113	1.615152	-0.008441167	0.0024779608552194686	0.0023575686628389
0.0	113	1.634848	-0.008731443	0.0027745882577420384	0.0026032963719100446
0.0	113	1.654545	-0.009042516	0.0030973687219961396	0.002907523516671877
0.0	113	1.674242	-0.009375306	0.003447053814491442	0.0032314281672350385
0.0	113	1.693939	-0.009730708	0.00382505228722432	0.003575867167555305
0.0	113	1.713636	-0.0101096	0.0042326703155336825	0.003940916771513958
0.0	113	1.733333	-0.01051282	0.00467142173219246	0.004327719953971143
0.0	113	1.75303	-0.01094121	0.0051413072267663595	0.004736980050622971
0.0	113	1.772727	-0.01139557	0.005642982367507451	0.005167683136570972
0.0	113	1.792424	-0.01187669	0.00617861554071784	0.005622198324499057
0.0	113	1.812121	-0.01238532	0.006748109216662102	0.006099844096368366
0.0	113	1.831818	-0.0129222	0.00735438753398269	0.006602727088105338
0.0	113	1.851515	-0.01348804	0.007995287674624348	0.007129878820849623
0.0	113	1.871212	-0.01408354	0.008675045878841218	0.007683443303623708
0.0	113	1.890909	-0.01470937	0.00939084362557486	0.00826136871226554
0.0	113	1.910606	-0.01536617	0.01014691766005815	0.00886690306702402
0.0	113	1.930303	-0.01605457	0.010942610748811272	0.009500210208200658
0.0	113	1.95	-0.01677517	0.011777835539690643	0.010177428064103426
0.0	155	0.0	1.671286e-16	7.465000000004674e-11	7.465000003743131e-11
0.0	155	0.01969697	-0.0002195535	1.7705366418123064e-05	1.608781215703366e-05
0.0	155	0.03939394	-0.0004317137	3.355144110168742e-05	2.9884137933023934e-05
0.0	155	0.05909091	-0.0006366654	4.7366243254030614e-05	4.172953510404831e-05
0.0	155	0.07878788	-0.0008345905	5.938901245179953e-05	5.289677211323957e-05
0.0	155	0.09848485	-0.001025668	6.970586273764926e-05	6.281935450161836e-05
0.0	155	0.1181818	-0.001210075	7.90143442673544e-05	7.159529733159853e-05
0.0	155	0.1378788	-0.001387985	8.658814353016237e-05	7.929186654380134e-05
0.0	155	0.1575758	-0.001559568	9.256874904631691e-05	8.462845148057477e-05
0.0	155	0.1772727	-0.001724993	9.730785477031132e-05	8.647938309215671e-05
0.0	155	0.1969697	-0.001884425	0.00010092629043019465	8.837488330968251e-05
0.0	155	0.2166667	-0.002038027	0.00010355425099917434	9.32122953263141e-05
0.0	155	0.2363636	-0.002185959	0.00010530750780452456	9.76230157288741e-05
0.0	155	0.2560606	-0.002328378	0.0001066532367066279	0.00010153355750686568
0.0	155	0.2757576	-0.002465437	0.00010757071952906143	0.00010499314501432938
0.0	155	0.2954545	-0.00259729	0.00010796048953205056	0.00010800657989215286
0.0	155	0.3151515	-0.002724084	0.00010803326339604854	0.00011064122197445218
0.0	155	0.3348485	-0.002845966	0.00011550762788664652	0.00011291138870813697
0.0	155	0.3545455	-0.002963078	0.00012310158406779337	0.00011456897005734144
0.0	155	0.3742424	-0.003075562	0.00012892607804474625	0.00011628371167106767
0.0	155	0.3939394	-0.003183556	0.00014026579233726233	0.00011746711199310213
0.0	155	0.4136364	-0.003287193	0.00015172794732678618	0.00011847565192899342
0.0	155	0.4333333	-0.003386607	0.00016225501533080573	0.00011948338964056888
0.0	155	0.4530303	-0.003481927	0.00017295065770328832	0.00012022649624770739
0.0	155	0.4727273	-0.00357328	0.00018379472244871452	0.00012089653262190774
0.0	155	0.4924242	-0.003660789	0.0001947211339326063	0.00012149471758064216
0.0	155	0.5121212	-0.003744577	0.00020550681253914675	0.00012203740778957901
0.0	155	0.5318182	-0.00382476	0.0002161895927189836	0.00012252667505486305
0.0	155	0.5515152	-0.003901456	0.00022655782926219963	0.00012364637519959894
0.0	155	0.5712121	-0.003974777	0.000236532492482534	0.0001261667547335668
0.0	155	0.5909091	-0.004044833	0.00024612665438753276	0.00013047985629973695
0.0	155	0.6106061	-0.004111731	0.0002552195133605579	0.00013600729723070007
0.0	155	0.630303	-0.004175577	0.0002637426776234745	0.00014078409888904357
0.0	155	0.65	-0.004236471	0.0002715847565678162	0.00014623405896028462
0.0	155	0.669697	-0.004294514	0.00027885928351051894	0.00015181258182377376
0.0	155	0.6893939	-0.004349801	0.00028536520460630796	0.0001574306831592876
0.0	155	0.7090909	-0.004402427	0.0002910891272445606	0.00016296542578105334
0.0	155	0.7287879	-0.004452481	0.0002960208776421015	0.00016829545448407098
0.0	155	0.7484848	-0.004500052	0.0003001529276885368	0.00017346175370957137
0.0	155	0.7681818	-0.004545226	0.00030329236719706614	0.0001785175061443555
0.0	155	0.7878788	-0.004588085	0.00030565786428619825	0.00018341891941672756
0.0	155	0.8075758	-0.004628708	0.00030715445625938755	0.00018806182494062956
0.0	155	0.8272727	-0.004667173	0.0003077487936613237	0.00019237182745922022
0.0	155	0.8469697	-0.004703554	0.00030735048397554217	0.00019642046736529267
0.0	155	0.8666667	-0.004737922	0.00030609442987418115	0.00020025463789885117
0.0	155	0.8863636	-0.004770347	0.00030389703848507637	0.00020369987727045886
0.0	155	0.9060606	-0.004800894	0.0003008650195685766	0.00020691959791184592
0.0	155	0.9257576	-0.004829626	0.00029697693513133306	0.00020977440263292372
0.0	155	0.9454545	-0.004856604	0.00029219864818304687	0.00021165077368155306
0.0	155	0.9651515	-0.004881885	0.00028664978632470667	0.0002089203915370637
0.0	155	0.9848485	-0.004905519	0.000283304094569775	0.00020585397737231116
0.0	155	1.004545	-0.004927543	0.0002762002896450328	0.00020336236131595248
0.0	155	1.024242	-0.004948005	0.0002685262370793588	0.0002044072894981977
0.0	155	1.043939	-0.004966951	0.00026033995083352075	0.00020529064761941787
0.0	155	1.063636	-0.004984426	0.0002603795882937063	0.00021586507359922774
0.0	155	1.083333	-0.005000471	0.00026477711381461957	0.00022136216930632025
0.0	155	1.10303	-0.005015124	0.00028295653376446357	0.00022350205815607158
0.0	155	1.122727	-0.005028421	0.00030178194114293853	0.0002268254394903711
0.0	155	1.142424	-0.005040397	0.0003211896013260703	0.00023414132484463312
0.0	155	1.162121	-0.005051082	0.00034102793140738485	0.00023791958725586257
0.0	155	1.181818	-0.005060505	0.00036150652829513327	0.00024601270292405635
0.0	155	1.201515	-0.005068684	0.00038234691054067643	0.00025524006346966773
0.0	155	1.221212	-0.005075631	0.0004035792982797805	0.0002638295093426814
0.0	155	1.240909	-0.00508135	0.00042519315610672757	0.00027281645844779963
0.0	155	1.260606	-0.005085845	0.00044692031728262255	0.00028192396137965997
0.0	155	1.280303	-0.005089092	0.0004688281561510571	0.00029135167753078063
0.0	155	1.3	-0.005091094	0.0004909671373931253	0.0003010432693152265
0.0	155	1.319697	-0.00509185	0.0005130512742406942	0.00031108378292672213
0.0	155	1.339394	-0.005091354	0.0005350749106433603	0.0003213102083656851
0.0	155	1.359091	-0.0050896	0.0005570007271090407	0.0003317522268199567
0.0	155	1.378788	-0.005086585	0.0005787638205693234	0.0003423837174866819
0.0	155	1.398485	-0.0050823	0.0006003287099581361	0.0003528981722820338
0.0	155	1.418182	-0.005076736	0.000621598407333867	0.00036422929591124325
0.0	155	1.437879	-0.005069883	0.0006424755637376413	0.00037579209677692795
0.0	155	1.457576	-0.005061647	0.0006627671159615571	0.0003853574444590373
0.0	155	1.477273	-0.00505193	0.00068244094982643	0.00039552155440633065
0.0	155	1.49697	-0.005040705	0.0007014293478319823	0.0004052206559394523
0.0	155	1.516667	-0.005027935	0.0007194810143429777	0.00041400415456852604
0.0	155	1.536364	-0.005013567	0.0007366520277580182	0.00042179321948082577
0.0	155	1.556061	-0.004997565	0.0007527880046865784	0.00042214231012775776
0.0	155	1.575758	-0.004979896	0.0007676962550384103	0.0004299798716219167
0.0	155	1.595455	-0.004960523	0.0007814994369799636	0.0004386053465246405
0.0	155	1.615152	-0.004939411	0.0007940728241162771	0.0004368903409323672
0.0	155	1.634848	-0.004916523	0.0008051537120326777	0.0004333559853053838
0.0	155	1.654545	-0.004891822	0.0008149064056687738	0.0004321128787712766
0.0	155	1.674242	-0.00486527	0.0008230410257089255	0.0004298618382689955
0.0	155	1.693939	-0.004836829	0.0008297056646787462	0.0004248193616114972
0.0	155	1.713636	-0.00480646	0.0008346533711667377	0.0004170899783020446
0.0	155	1.733333	-0.004774121	0.0008378650070267883	0.0004083179643366184
0.0	155	1.75303	-0.004739775	0.0008392872273542592	0.00039834298035737995
0.0	155	1.772727	-0.004703378	0.0008389010013106433	0.0003874518034543135
0.0	155	1.792424	-0.004664889	0.0008366100166744359	0.0003756193818215455
0.0	155	1.812121	-0.004624267	0.0008323719421028078	0.0003681693224591098
0.0	155	1.831818	-0.004581467	0.0008261217343709098	0.0003586824779662369
0.0	155	1.851515	-0.004536447	0.0008178955067733286	0.00034668811632359133
0.0	155	1.871212	-0.004489162	0.0008076946762236334	0.00033800147928670374
0.0	155	1.890909	-0.004439566	0.0007954792831997576	0.0003473707529427312
0.0	155	1.910606	-0.004387615	0.0007812833032901702	0.0003694767110387338
0.0	155	1.930303	-0.004333262	0.0007651713664271553	0.00037173929036355574
0.0	155	1.95	-0.00427646	0.0007472490682496701	0.0004077044272509191
0.0	162	0.0	4.045084e-14	1.8040000049174723e-10	1.8040000677196466e-10
0.0	162	0.01969697	-0.000221677	1.581557776371132e-05	1.5514973412803515e-05
0.0	162	0.03939394	-0.0004361431	2.9837620548562513e-05	2.978263923832137e-05
0.0	162	0.05909091	-0.0006435206	4.2625100586391585e-05	4.285624458582436e-05
0.0	162	0.07878788	-0.000843931	5.411641987419345e-05	5.480862432136023e-05
0.0	162	0.09848485	-0.001037495	6.437154961627069e-05	6.566287002560884e-05
0.0	162	0.1181818	-0.001224333	7.349903536781963e-05	7.550575938297687e-05
0.0	162	0.1378788	-0.001404565	8.157738534667558e-05	8.45351601406184e-05
0.0	162	0.1575758	-0.001578309	8.867667111478645e-05	9.29176285749911e-05
0.0	162	0.1772727	-0.001745683	9.4889314993839e-05	0.00010003405670070568
0.0	162	0.1969697	-0.001906804	0.00010029621777514842	0.00010633358312405352
0.0	162	0.2166667	-0.00206179	0.00010621595831135734	0.00011185856829049798
0.0	162	0.2363636	-0.002210756	0.00011338980597919726	0.00011669500460602416
0.0	162	0.2560606	-0.002353818	0.00012030818800065106	0.0001207655646283327
0.0	162	0.2757576	-0.00249109	0.00012719150286084365	0.00012429051492370607
0.0	162	0.2954545	-0.002622686	0.00013397500550475826	0.0001272093003675439
0.0	162	0.3151515	-0.002748719	0.00014076445716160028	0.00012963174341186652
0.0	162	0.3348485	-0.002869301	0.00014757402379822813	0.00013157367099841821
0.0	162	0.3545455	-0.002984545	0.00015441604061754724	0.0001330582312373045
0.0	162	0.3742424	-0.003094562	0.00016136000123946455	0.0001341971221748067
0.0	162	0.3939394	-0.003199461	0.00016836249582374336	0.00013613261916234478
0.0	162	0.4136364	-0.003299352	0.00017145705001544848	0.0001365458531043693
0.0	162	0.4333333	-0.003394346	0.00017188929576910834	0.00013666109029273843
0.0	162	0.4530303	-0.003484548	0.00017177642445923713	0.00013638470185471684
0.0	162	0.4727273	-0.003570068	0.0001711993574754298	0.0001358240409500468
0.0	162	0.4924242	-0.003651013	0.00017010191063006905	0.00013524352110175187
0.0	162	0.5121212	-0.003727487	0.000168620817220176	0.00013546370030380835
0.0	162	0.5318182	-0.003799597	0.00016664123139247382	0.00013679331270204694
0.0	162	0.5515152	-0.003867448	0.00016432616377193255	0.0001382036327308367
0.0	162	0.5712121	-0.003931144	0.00016170076561352454	0.00013968115262983765
0.0	162	0.5909091	-0.003990787	0.00015877655651890175	0.0001411990212430667
0.0	162	0.6106061	-0.004046481	0.00015558771834563292	0.00014273684492800028
0.0	162	0.630303	-0.004098328	0.00015217343033525926	0.00014426856760916426
0.0	162	0.65	-0.004146429	0.00014856893888023836	0.0001457659713376205
0.0	162	0.669697	-0.004190884	0.00014492619673475186	0.00014728185529792867
0.0	162	0.6893939	-0.004231793	0.0001412982675053024	0.00014878537864991976
0.0	162	0.7090909	-0.004269256	0.0001376749523333856	0.0001501556196084582
0.0	162	0.7287879	-0.004303371	0.0001342302931532223	0.00015144388399668043
0.0	162	0.7484848	-0.004334235	0.00013106521430188866	0.0001505300634424898
0.0	162	0.7681818	-0.004361947	0.00012819340700675677	0.00014912056062126375
0.0	162	0.7878788	-0.004386601	0.00012809347992774652	0.00014754763332564842
0.0	162	0.8075758	-0.004408295	0.00012628983965466106	0.0001456466958087275
0.0	162	0.8272727	-0.004427122	0.00012590318065879035	0.0001435858851001727
0.0	162	0.8469697	-0.004443178	0.00012545746849032145	0.00014121371215289257
0.0	162	0.8666667	-0.004456555	0.0001249675241812848	0.0001386260956674464
0.0	162	0.8863636	-0.004467346	0.00012441862561529926	0.00013585231540168906
0.0	162	0.9060606	-0.004475644	0.0001238023121755002	0.0001329270134321839
0.0	162	0.9257576	-0.004481541	0.00012300556735367712	0.00013354807523884422
0.0	162	0.9454545	-0.004485126	0.00012222054819055592	0.0001345713253260144
0.0	162	0.9651515	-0.00448649	0.00012124216304569957	0.0001319600454683159
0.0	162	0.9848485	-0.004485723	0.00012006970308949714	0.00013484309400188058
0.0	162	1.004545	-0.004482913	0.00011880320871087616	0.00013826702462988057
0.0	162	1.024242	-0.004478148	0.00011745039633819888	0.00013967336933001938
0.0	162	1.043939	-0.004471515	0.00011592637706751644	0.00013599104235206082
0.0	162	1.063636	-0.0044631	0.00011464315766760789	0.00013201908233282037
0.0	162	1.083333	-0.004452991	0.00011359462839412787	0.00012763722066858085
0.0	162	1.10303	-0.004441272	0.00011310926398841078	0.00012319244944394928
0.0	162	1.122727	-0.004428026	0.00011529734775787343	0.00011852360482199315
0.0	162	1.142424	-0.004413243	0.00011897949781369898	0.00011366495722077232
0.0	162	1.162121	-0.004396906	0.00012408445672202462	0.00010870942185477761
0.0	162	1.181818	-0.004379128	0.00013065004439341	0.00010657543291021622
0.0	162	1.201515	-0.004359904	0.00013937787808687577	0.00010700637410920902
0.0	162	1.221212	-0.004339306	0.0001507780156388855	0.00010835732600982732
0.0	162	1.240909	-0.00431748	0.00016461000121499302	0.00011071841490917399
0.0	162	1.260606	-0.00429457	0.00018082505385039982	0.00011423415645068684
0.0	162	1.280303	-0.00427072	0.00019901254332327898	0.00011897622619666502
0.0	162	1.3	-0.004246071	0.00021888816231125884	0.00012497945111097263
0.0	162	1.319697	-0.004220761	0.00024006923084810347	0.0001322105139540725
0.0	162	1.339394	-0.004194929	0.0002620834868891972	0.00014059965896117955
0.0	162	1.359091	-0.00416871	0.00027698128745458605	0.00015010474209697707
0.0	162	1.378788	-0.004142238	0.0002918742633395415	0.0001606792631300007
0.0	162	1.398485	-0.004115645	0.00030675079478299647	0.0001721086868812844
0.0	162	1.418182	-0.004089061	0.0003216143442074685	0.0001843553535973393
0.0	162	1.437879	-0.004062615	0.00033637621036571535	0.00019738739802733102
0.0	162	1.457576	-0.004036434	0.0003510496803872637	0.00021109457146028176
0.0	162	1.477273	-0.004010643	0.0003654754848139612	0.0002253956521319788
0.0	162	1.49697	-0.003985364	0.00037975202435273475	0.00024024714358343577
0.0	162	1.516667	-0.00396072	0.00039382953165043375	0.0002555873627548905
0.0	162	1.536364	-0.003936829	0.0004130218032985668	0.0002714590208484515
0.0	162	1.556061	-0.00391381	0.00043185767331378977	0.0002876545150001995
0.0	162	1.575758	-0.003891778	0.0004491073145696917	0.0003044729544639392
0.0	162	1.595455	-0.003870848	0.0004647794530742511	0.00032159759016510056
0.0	162	1.615152	-0.003851132	0.0004787111550820599	0.0003392129861900927
0.0	162	1.634848	-0.003832741	0.0004907370986587422	0.00035728863681902897
0.0	162	1.654545	-0.003815784	0.0005010012475034368	0.00037580188929807153
0.0	162	1.674242	-0.003800372	0.0005093121832432442	0.00039473754571867114
0.0	162	1.693939	-0.003786736	0.0005160667495586205	0.00041416994096626567
0.0	162	1.713636	-0.003775071	0.0005212627936079842	0.00043405043485751746
0.0	162	1.733333	-0.003765531	0.0005252714060369173	0.0004511108511219831
0.0	162	1.75303	-0.003758267	0.0005284212334870733	0.0004679149174796632
0.0	162	1.772727	-0.003753425	0.0005310569555141897	0.0004907079375759067
0.0	162	1.792424	-0.003751151	0.0005380574318787912	0.0005144047530884605
0.0	162	1.812121	-0.003751585	0.0005730306972580091	0.0005389107996691104
0.0	162	1.831818	-0.003754866	0.0006219366929197859	0.000564494552675223
0.0	162	1.851515	-0.003761129	0.0006739895103041293	0.0005824421087112435
0.0	162	1.871212	-0.003770504	0.0007294736801283512	0.0006088521823891246
0.0	162	1.890909	-0.00378312	0.0007883909309473315	0.0006351670410214939
0.0	162	1.910606	-0.003799104	0.000850893512726475	0.0006665459098966852
0.0	162	1.930303	-0.003818575	0.000917049469767035	0.0007000578833210865
0.0	162	1.95	-0.003841655	0.0009870013272534135	0.0007368313307670895
0.9	113	0.0	-9.641338e-16	9.06100001931955e-11	9.061000032150254e-11
0.9	113	0.01969697	8.995834e-05	1.7170602784992727e-05	1.943748183278894e-05
0.9	113	0.03939394	0.0001722268	2.9680520547995785e-05	3.0349118603346623e-05
0.9	113	0.05909091	0.0002487877	4.0165480203776976e-05	3.64628153054588e-05
0.9	113	0.07878788	0.0003209334	4.948607076743919e-05	4.001520336072278e-05
0.9	113	0.09848485	0.0003892561	5.7820731576139713e-05	4.3298233220305885e-05
0.9	113	0.1181818	0.0004540304	6.525750914645762e-05	4.5295750352544116e-05
0.9	113	0.1378788	0.0005155201	6.747685899625145e-05	4.5942368245444203e-05
0.9	113	0.1575758	0.0005739611	6.653211254725044e-05	4.610238713993018e-05
0.9	113	0.1772727	0.0006295608	7.061095665688152e-05	4.948621727309534e-05
0.9	113	0.1969697	0.000682493	7.408453617321229e-05	4.999291649824003e-05
0.9	113	0.2166667	0.0007327881	7.71060477524299e-05	4.919700194117524e-05
0.9	113	0.2363636	0.0007805535	7.976339511329743e-05	5.1362449318543994e-05
0.9	113	0.2560606	0.0008259472	8.210643823720525e-05	5.513013332107951e-05
0.9	113	0.2757576	0.0008691215	8.420576286692021e-05	5.956076057271264e-05
0.9	113	0.2954545	0.0009102238	8.612586138901602e-05	6.463836708952355e-05
0.9	113	0.3151515	0.0009493962	8.793354763683768e-05	7.360319830007389e-05
0.9	113	0.3348485	0.0009867757	8.968982662487424e-05	8.323173072813037e-05
0.9	113	0.3545455	0.001022494	9.144344919128981e-05	9.270294547639789e-05
0.9	113	0.3742424	0.001056678	9.326618733496079e-05	9.634750956822912e-05
0.9	113	0.3939394	0.001089448	9.518065874955899e-05	9.739968891120752e-05
0.9	113	0.4136364	0.001120921	9.723290235306154e-05	0.00010474647869976345
0.9	113	0.4333333	0.001151208	9.947476112059781e-05	0.00011208027524948358
0.9	113	0.4530303	0.001180415	0.00010189837535505657	0.0001194615687156334
0.9	113	0.4727273	0.001208642	0.000108125487282139	0.00012659478701747555
0.9	113	0.4924242	0.001235984	0.00011682380964512327	0.0001335395166233576
0.9	113	0.5121212	0.001262527	0.00012326936399608784	0.00014010391179406805
0.9	113	0.5318182	0.001288334	0.0001263334591468151	0.00014626928214768814
0.9	113	0.5515152	0.001313492	0.00012963877352088765	0.0001520237205175561
0.9	113	0.5712121	0.001338083	0.00013317947476995095	0.00015718321316222035
0.9	113	0.5909091	0.001362186	0.0001369245281167695	0.0001619089138991427
0.9	113	0.6106061	0.001385873	0.0001408715460978547	0.0001634066782601005
0.9	113	0.630303	0.00140921	0.00014508412180524788	0.0001639583861838119
0.9	113	0.65	0.001432259	0.00014938226936286647	0.00016385012175765997
0.9	113	0.669697	0.001455075	0.00015392556675224554	0.00016318115730684104
0.9	113	0.6893939	0.001477709	0.0001585252295377616	0.0001619575512287093
0.9	113	0.7090909	0.001500204	0.0001632708179681844	0.0001602928881766125
0.9	113	0.7287879	0.001522601	0.00016814582837525288	0.00015811176300326298
0.9	113	0.7484848	0.001544932	0.00017306973767819726	0.00015561517952950477
0.9	113	0.7681818	0.001567226	0.0001780373275467816	0.00015394057294943397
0.9	113	0.7878788	0.001589504	0.00018312908015932368	0.00015938136653950485
0.9	113	0.8075758	0.001611783	0.00018809948139216122	0.0001664860501663728
0.9	113	0.8272727	0.001634076	0.00019310947387427682	0.00016692309277029348
0.9	113	0.8469697	0.001656387	0.0001980637523627178	0.00016331114475136104
0.9	113	0.8666667	0.001678718	0.00020300386695824296	0.00015933565200544416
0.9	113	0.8863636	0.001701061	0.00020772217021781763	0.00015494005292370337
0.9	113	0.9060606	0.001723408	0.00021244154490117982	0.00015090612976284296
0.9	113	0.9257576	0.00174574	0.00021685257665058995	0.0001497986982586965
0.9	113	0.9454545	0.001768019	0.000221041172635326	0.0001591754063918167
0.9	113	0.9651515	0.001790162	0.00022500722210631375	0.0001727456222310713
0.9	113	0.9848485	0.001812084	0.0002286641642234305	0.00017987932065693376
0.9	113	1.004545	0.001833695	0.00023209825505591375	0.00017651699634879355
0.9	113	1.024242	0.001854902	0.00023530943457498682	0.00017285569125718715
0.9	113	1.043939	0.001875609	0.00023829765000939475	0.00016885763234156755
0.9	113	1.063636	0.001895718	0.0002410628548739934	0.0001646385434823814
0.9	113	1.083333	0.001915128	0.0002434684784525504	0.00016017131453540612
0.9	113	1.10303	0.001933734	0.0002455273915472569	0.00015810543950161866
0.9	113	1.122727	0.001951428	0.0002473132831046485	0.0001598036920724925
0.9	113	1.142424	0.001968102	0.0002486157678024465	0.0001627849194489465
0.9	113	1.162121	0.001983642	0.0002495715127974345	0.00016706349092485766
0.9	113	1.181818	0.001997901	0.00025018113438067226	0.00016698889184613448
0.9	113	1.201515	0.002010663	0.0002503592818331288	0.00016738249609800902
0.9	113	1.221212	0.002021655	0.000250331180638769	0.00016824797175597688
0.9	113	1.240909	0.002030637	0.0002511127635147206	0.000169875395510945
0.9	113	1.260606	0.002037372	0.0002512114647065297	0.00017227422906517388
0.9	113	1.280303	0.002041623	0.00025126567612787865	0.00017566106569186013
0.9	113	1.3	0.00204315	0.00025182573339513977	0.00018034569581778213
0.9	113	1.319697	0.002041717	0.0002529988339894079	0.00018653562662397766
0.9	113	1.339394	0.002037087	0.0002552593191246894	0.0001947615208402317
0.9	113	1.359091	0.002029023	0.00025872411947864464	0.00020517504721578598
0.9	113	1.378788	0.002017286	0.0002692436814486089	0.00021817570900537942
0.9	113	1.398485	0.002001641	0.0003121746306156219	0.0002341672906278757
0.9	113	1.418182	0.001981851	0.00036033345667589627	0.00025325096248583144
0.9	113	1.437879	0.001957634	0.00041466353830545556	0.0002757612191734001
0.9	113	1.457576	0.001927956	0.0004779494220103211	0.00031676123500201225
0.9	113	1.477273	0.001891876	0.0005504444476965864	0.00036921671143110517
0.9	113	1.49697	0.001848788	0.0006324347634341427	0.0004223018470241398
0.9	113	1.516667	0.001798132	0.0007244075096242445	0.0004700526885360832
0.9	113	1.536364	0.001739341	0.0008271776653174335	0.000522397597620816
0.9	113	1.556061	0.001671587	0.0009417126738023653	0.0005843288885550672
0.9	113	1.575758	0.001594174	0.0010686672073194723	0.0006585704594043071
0.9	113	1.595455	0.001506499	0.0012092800709513076	0.0007608804439594961
0.9	113	1.615152	0.001407972	0.001362617906824947	0.0008828290717913632
0.9	113	1.634848	0.001298017	0.0015316093659938229	0.0010233235363266108
0.9	113	1.654545	0.001176069	0.0017155943022754536	0.0011838052627015981
0.9	113	1.674242	0.001041577	0.0019155974029007245	0.0013407089206833823
0.9	113	1.693939	0.000894003	0.0021325988113098065	0.0014994017773765642
0.9	113	1.713636	0.0007328217	0.002365938503004674	0.0016834488409215175
0.9	113	1.733333	0.00055752	0.002617303192219044	0.0018798428125776899
0.9	113	1.75303	0.0003675983	0.0028870140283691038	0.0020889830061539515
0.9	113	1.772727	0.0001625694	0.003176419525188699	0.0023114636055971117
0.9	113	1.792424	-5.804096e-05	0.0034846011249495975	0.0025459954831067552
0.9	113	1.812121	-0.0002946941	0.0038129391550351284	0.0027952325484653334
0.9	113	1.831818	-0.0005478386	0.004162750292775199	0.003060092318868828
0.9	113	1.851515	-0.0008179103	0.004532685296819094	0.003342283800038531
0.9	113	1.871212	-0.001105332	0.004925017461897978	0.0036390122286136936
0.9	113	1.890909	-0.001410514	0.0053397097299385105	0.0040109007716471875
0.9	113	1.910606	-0.001733853	0.005777224593176209	0.0044376535466392605
0.9	113	1.930303	-0.002075735	0.006236676839471483	0.004892837418104141
0.9	113	1.95	-0.002436529	0.006721188585361968	0.0053786620083437105
0.9	155	0.0	-1.433952e-15	5.7590000018888907e-11	5.75900000940898e-11
0.9	155	0.01969697	7.878667e-05	1.4565542077107875e-05	1.1041187255001157e-05
0.9	155	0.03939394	0.0001545731	2.8082831837263137e-05	2.098871706417522e-05
0.9	155	0.05909091	0.0002274429	4.058662957181835e-05	2.9914359428207715e-05
0.9	155	0.07878788	0.0002974787	5.2121836115010376e-05	3.788135425245513e-05
0.9	155	0.09848485	0.0003647617	6.27267829559272e-05	4.492003784504194e-05
0.9	155	0.1181818	0.0004293722	7.243388295542355e-05	5.1089993149343836e-05
0.9	155	0.1378788	0.0004913893	8.127565256582071e-05	5.642289606179392e-05
0.9	155	0.1575758	0.0005508908	8.930417739389352e-05	6.09647521113635e-05
0.9	155	0.1772727	0.0006079536	9.654681455128388e-05	6.476801139451481e-05
0.9	155	0.1969697	0.0006626533	0.00010305049684499342	6.787147044229999e-05
0.9	155	0.2166667	0.0007150644	0.00010877424143610471	7.03138250986248e-05
0.9	155	0.2363636	0.0007652601	0.00011386681737890104	7.213600002772541e-05
0.9	155	0.2560606	0.0008133128	0.00011833341708917225	7.338246384525394e-05
0.9	155	0.2757576	0.0008592934	0.00012218103944557028	7.409179779165843e-05
0.9	155	0.2954545	0.0009032718	0.00012541201537332857	7.430491571894823e-05
0.9	155	0.3151515	0.0009453168	0.0001281285385852816	7.404750097066073e-05
0.9	155	0.3348485	0.000985496	0.00013023877341252873	7.332998363561799e-05
0.9	155	0.3545455	0.001023876	0.00013057062609944092	7.165738552305687e-05
0.9	155	0.3742424	0.001060522	0.00012961423532930325	6.957809209801601e-05
0.9	155	0.3939394	0.001095497	0.00012806154926440645	6.715110795809702e-05
0.9	155	0.4136364	0.001128867	0.0001261144024289058	6.439930201485107e-05
0.9	155	0.4333333	0.001160691	0.00012367836067801028	6.186102003685359e-05
0.9	155	0.4530303	0.00119103	0.00012174075940292143	5.865479520039261e-05
0.9	155	0.4727273	0.001219945	0.0001213854394068745	5.585382529424462e-05
0.9	155	0.4924242	0.001247494	0.00012036188807093382	5.291151292488243e-05
0.9	155	0.5121212	0.001273734	0.00011612049775987011	5.164720321566309e-05
0.9	155	0.5318182	0.001298721	0.00011181196000428577	5.1691921999476865e-05
0.9	155	0.5515152	0.001322511	0.00010734495051002633	5.1825002653159606e-05
0.9	155	0.5712121	0.001345156	0.00010282825487189792	5.352166290391209e-05
0.9	155	0.5909091	0.00136671	0.00010009467168635902	5.5132299970162676e-05
0.9	155	0.6106061	0.001387224	9.78982104024379e-05	5.6640128001267795e-05
0.9	155	0.630303	0.001406749	9.560567817865213e-05	5.803200582437247e-05
0.9	155	0.65	0.001425334	9.325716916141085e-05	5.92961145438721e-05
0.9	155	0.669697	0.001443027	9.086383714107609e-05	6.042326786925712e-05
0.9	155	0.6893939	0.001459875	8.845206894131986e-05	6.139627757445887e-05
0.9	155	0.7090909	0.001475924	8.60358791435294e-05	6.220363735345386e-05
0.9	155	0.7287879	0.001491219	8.363817609202153e-05	6.284326932934028e-05
0.9	155	0.7484848	0.001505802	8.12700762888777e-05	6.332324138892449e-05
0.9	155	0.7681818	0.001519718	8.016362516752845e-05	6.531637466975644e-05
0.9	155	0.7878788	0.001533005	8.025485655086551e-05	6.688961429100934e-05
0.9	155	0.8075758	0.001545706	8.009149080894923e-05	6.528411828308628e-05
0.9	155	0.8272727	0.001557858	7.96740070537437e-05	6.372979366042228e-05
0.9	155	0.8469697	0.0015695	7.900892734368693e-05	6.608163511899505e-05
0.9	155	0.8666667	0.001580668	7.809202328023009e-05	6.548494941587723e-05
0.9	155	0.8863636	0.001591398	7.69320823843993e-05	6.473545319220373e-05
0.9	155	0.9060606	0.001601723	7.556310276848085e-05	6.38794881006415e-05
0.9	155	0.9257576	0.001611678	7.398270946646925e-05	6.704988665165661e-05
0.9	155	0.9454545	0.001621295	7.303660725964754e-05	6.712780124508772e-05
0.9	155	0.9651515	0.001630604	7.649317943450907e-05	6.510377715616813e-05
0.9	155	0.9848485	0.001639635	7.8955912381531e-05	6.615875527849659e-05
0.9	155	1.004545	0.00164842	7.950367287113219e-05	6.965709224479587e-05
0.9	155	1.024242	0.001656984	8.238397538356594e-05	7.336095760007499e-05
0.9	155	1.043939	0.001665354	8.510706257414833e-05	7.726991652642055e-05
0.9	155	1.063636	0.001673554	8.767038553582391e-05	8.138931748085862e-05
0.9	155	1.083333	0.001681609	9.006606963779423e-05	8.571752796248851e-05
0.9	155	1.10303	0.001689541	9.229674967191424e-05	9.025550620322286e-05
0.9	155	1.122727	0.001697372	9.436946593045866e-05	9.537653589851123e-05
0.9	155	1.142424	0.001705122	9.659526334142891e-05	0.00010109965776401027
0.9	155	1.162121	0.001712811	9.826822986092709e-05	0.00010709401197079134
0.9	155	1.181818	0.001720459	9.978886711452336e-05	0.00011334731624524685
0.9	155	1.201515	0.001728087	0.00010115001235788358	0.00011987486183516543
0.9	155	1.221212	0.001735712	0.0001024387197303832	0.00012659298124303731
0.9	155	1.240909	0.001743351	0.00010363006610052895	0.00013363412026873975
0.9	155	1.260606	0.00175102	0.00010542905102484799	0.0001409130810109551
0.9	155	1.280303	0.001758737	0.00010625909561068173	0.00014833210340314064
0.9	155	1.3	0.00176651	0.00010697364208065462	0.00015607165053269602
0.9	155	1.319697	0.001774351	0.00011063933929665343	0.0001639528971991651
0.9	155	1.339394	0.00178227	0.00011264502874073049	0.00017206296086026186
0.9	155	1.359091	0.001790272	0.00011501331444663265	0.00017718611683763488
0.9	155	1.378788	0.001798364	0.00011698551021387221	0.0001808624892010502
0.9	155	1.398485	0.001806549	0.00012393370566556947	0.00018437516779653382
0.9	155	1.418182	0.001814833	0.0001310222026986266	0.0001879117282130096
0.9	155	1.437879	0.001823218	0.00013828190626397947	0.00019505908233148232
0.9	155	1.457576	0.001831713	0.0001456307690702758	0.0002021424519985844
0.9	155	1.477273	0.001840317	0.00015314814918894712	0.00020925574209564715
0.9	155	1.49697	0.001849021	0.00016056820388856568	0.00021408313361869497
0.9	155	1.516667	0.001857818	0.00016787359560097593	0.00021634230769777788
0.9	155	1.536364	0.001866698	0.00017496260314707254	0.0002181612075965844
0.9	155	1.556061	0.001875651	0.00018183616939432045	0.0002196433301969354
0.9	155	1.575758	0.001884667	0.00018830143945280928	0.0002206930721613164
0.9	155	1.595455	0.001893734	0.00019435173500640534	0.00022542636691389942
0.9	155	1.615152	0.001902843	0.00019980066166056608	0.00023521459223441047
0.9	155	1.634848	0.001911982	0.00020473803969951455	0.0002343847155852958
0.9	155	1.654545	0.00192114	0.00020898538322093246	0.00023451040573927633
0.9	155	1.674242	0.001930308	0.00021236190713025724	0.00024103283925639677
0.9	155	1.693939	0.001939473	0.00021443574795262102	0.0002472082927411619
0.9	155	1.713636	0.001948626	0.00021609798703366026	0.0002531269444369761
0.9	155	1.733333	0.001957756	0.00021764576724577026	0.0002586303153151231
0.9	155	1.75303	0.001966851	0.00021825162084163316	0.0002636775682533499
0.9	155	1.772727	0.001975902	0.000217329243315298	0.00026836042927376604
0.9	155	1.792424	0.001984896	0.00021247684579737153	0.0002725803000952197
0.9	155	1.812121	0.001993824	0.0002070156757349549	0.0002763900504721543
0.9	155	1.831818	0.002002674	0.00020410830458362052	0.0002797025026702478
0.9	155	1.851515	0.002011436	0.0002002827002014902	0.0002825227247497093
0.9	155	1.871212	0.002020098	0.00019943530279266006	0.0002849004212001099
0.9	155	1.890909	0.00202865	0.0001940912156693342	0.0002867557148515091
0.9	155	1.910606	0.00203708	0.00019797520046712923	0.00028814706314658143
0.9	155	1.930303	0.002045378	0.0002043246681142539	0.000289047003098112
0.9	155	1.95	0.002053532	0.0002107974383146057	0.00028943427578640373
0.9	162	0.0	-1.734857e-12	2.5850006253005046e-09	2.5850005728898786e-09
0.9	162	0.01969697	5.590917e-05	1.1138231996147324e-05	1.1532748848388229e-05
0.9	162	0.03939394	0.0001113401	2.1115098863135828e-05	2.1795368774122635e-05
0.9	162	0.05909091	0.0001662668	2.9998533297479727e-05	3.084549886126013e-05
0.9	162	0.07878788	0.0002206639	3.780936656438455e-05	3.8760869443292937e-05
0.9	162	0.09848485	0.0002745066	4.46371056409351e-05	4.56135297910609e-05
0.9	162	0.1181818	0.0003277707	5.04954730644243e-05	5.1461507945259436e-05
0.9	162	0.1378788	0.0003804329	5.5456543347020824e-05	5.6368155903843444e-05
0.9	162	0.1575758	0.0004324701	5.956914973373382e-05	6.040898277574288e-05
0.9	162	0.1772727	0.0004838604	6.287057976510158e-05	6.351627350529942e-05
0.9	162	0.1969697	0.0005345819	6.54185149632732e-05	6.51318923416171e-05
0.9	162	0.2166667	0.0005846139	6.724570618262552e-05	6.59324942649677e-05
0.9	162	0.2363636	0.0006339359	6.840769328079993e-05	6.599520134070354e-05
0.9	162	0.2560606	0.0006825283	6.895906394376303e-05	6.537993958394271e-05
0.9	162	0.2757576	0.0007303721	6.893743322752885e-05	6.415662475535944e-05
0.9	162	0.2954545	0.0007774488	6.839144537147903e-05	6.240834719811125e-05
0.9	162	0.3151515	0.0008237407	6.738279899202764e-05	6.0208202099049596e-05
0.9	162	0.3348485	0.0008692305	6.594909097174881e-05	5.764217379662221e-05
0.9	162	0.3545455	0.0009139019	6.415518217572139e-05	5.4786992069285934e-05
0.9	162	0.3742424	0.0009577389	6.204919338718273e-05	5.1750912069257296e-05
0.9	162	0.3939394	0.001000726	5.9700335007435266e-05	4.810696103476086e-05
0.9	162	0.4136364	0.00104285	5.71693974080539e-05	4.558721421626902e-05
0.9	162	0.4333333	0.001084095	5.453089491288401e-05	4.2723183401989136e-05
0.9	162	0.4530303	0.001124448	5.186328277307559e-05	4.0221787628100266e-05
0.9	162	0.4727273	0.001163897	4.925758621775939e-05	3.853094600447801e-05
0.9	162	0.4924242	0.00120243	4.682692921813259e-05	3.761517379994408e-05
0.9	162	0.5121212	0.001240036	4.4673268293242214e-05	3.797642689880132e-05
0.9	162	0.5318182	0.001276702	4.2936531066214466e-05	3.86313240777481e-05
0.9	162	0.5515152	0.00131242	4.199071444974472e-05	3.9781837564396146e-05
0.9	162	0.5712121	0.00134718	4.2276470997470924e-05	4.131552371687911e-05
0.9	162	0.5909091	0.001380973	4.601299925021189e-05	4.3056265513859884e-05
0.9	162	0.6106061	0.00141379	5.0317030913995715e-05	4.497806243047826e-05
0.9	162	0.630303	0.001445625	5.4993495069871674e-05	4.7044328032186835e-05
0.9	162	0.65	0.001476469	5.989016363310423e-05	4.9232322715874374e-05
0.9	162	0.669697	0.001506317	6.489431408066503e-05	5.10256572716119e-05
0.9	162	0.6893939	0.001535163	6.991183662299252e-05	5.247337801209295e-05
0.9	162	0.7090909	0.001563002	7.48795225679224e-05	5.5115524128869534e-05
0.9	162	0.7287879	0.001589829	7.30778276907572e-05	5.8701407989928137e-05
0.9	162	0.7484848	0.001615641	7.594310831141954e-05	6.215473996406066e-05
0.9	162	0.7681818	0.001640434	7.985959992386639e-05	6.606840848696145e-05
0.9	162	0.7878788	0.001664206	8.360713904924627e-05	6.92863767273192e-05
0.9	162	0.8075758	0.001686955	8.715322656104018e-05	7.154593559385466e-05
0.9	162	0.8272727	0.001708679	9.049582366054247e-05	7.376378108529958e-05
0.9	162	0.8469697	0.001729379	9.362192318041752e-05	7.59490697770552e-05
0.9	162	0.8666667	0.001749053	9.649830775718298e-05	7.807098436679277e-05
0.9	162	0.8863636	0.001767703	9.914224528423794e-05	8.013868291904977e-05
0.9	162	0.9060606	0.00178533	0.00010153792001021096	8.214791050294585e-05
0.9	162	0.9257576	0.001801936	0.00010368412655754014	8.4090834815692e-05
0.9	162	0.9454545	0.001817522	0.00010559469115443256	8.720265420272481e-05
0.9	162	0.9651515	0.001832094	0.00010727165142757894	9.221836042784538e-05
0.9	162	0.9848485	0.001845653	0.00010870924569695072	9.746718473414527e-05
0.9	162	1.004545	0.001858205	0.00010993026198458732	0.00010025184337457342
0.9	162	1.024242	0.001869755	0.00011094820863808482	0.00010147966742160717
0.9	162	1.043939	0.001880308	0.0001117854874301669	0.00010260154579732219
0.9	162	1.063636	0.001889871	0.00011258147005613312	0.00010363660067755987
0.9	162	1.083333	0.001898451	0.00011334779045045385	0.00010459505963476477
0.9	162	1.10303	0.001906055	0.0001140009548205628	0.0001073633326606435
0.9	162	1.122727	0.001912691	0.0001145582668339566	0.00011068326341412238
0.9	162	1.142424	0.00191832	0.00011480184014204651	0.00011426179764033122
0.9	162	1.162121	0.001922901	0.00011457304438653972	0.00011842916701556253
0.9	162	1.181818	0.001926457	0.00011649926008348721	0.00012149951275622466
0.9	162	1.201515	0.001928945	0.00011931659566045287	0.0001219257560977171
0.9	162	1.221212	0.001930363	0.00012197221855816185	0.00012218914190712692
0.9	162	1.240909	0.001930754	0.00012490169134163077	0.00012233998733039006
0.9	162	1.260606	0.001930159	0.00012779857941307485	0.00012232432668933844
0.9	162	1.280303	0.001928619	0.0001308121171757418	0.00012236544651166847
0.9	162	1.3	0.001926174	0.00013383099192638452	0.00012241569180460485
0.9	162	1.319697	0.001922865	0.0001369151288207406	0.00012261417373207715
0.9	162	1.339394	0.001918732	0.0001399466241107659	0.0001229064050405836
0.9	162	1.359091	0.001913814	0.00014298742462188764	0.0001234242119683168
0.9	162	1.378788	0.001908151	0.00014608653462930797	0.0001242971604663598
0.9	162	1.398485	0.00190178	0.0001491259538108642	0.00012623932073644884
0.9	162	1.418182	0.001894742	0.00015217832171501958	0.00012943339020515533
0.9	162	1.437879	0.001887074	0.00015526863688459432	0.0001327450202455821
0.9	162	1.457576	0.001878814	0.0001583515610911367	0.00013608237248078825
0.9	162	1.477273	0.001869999	0.00016153987402496017	0.00013956560321225285
0.9	162	1.49697	0.001860667	0.00016465252624846057	0.00014295146344126737
0.9	162	1.516667	0.001850855	0.00016776304241399533	0.00014631120292035054
0.9	162	1.536364	0.001840598	0.00017096363619202768	0.0001497520136759436
0.9	162	1.556061	0.001829934	0.00017433528070932746	0.00015342309506720297
0.9	162	1.575758	0.001818898	0.00017772616605328547	0.00015721886305402415
0.9	162	1.595455	0.001807525	0.0001813364706836438	0.0001614755969179244
0.9	162	1.615152	0.001795851	0.0001851108867679046	0.00016627615252945923
0.9	162	1.634848	0.00178391	0.00018927075870297556	0.00017204916962601128
0.9	162	1.654545	0.001771737	0.00019432314736026688	0.00017885627085735632
0.9	162	1.674242	0.001759369	0.00019927668604229648	0.00018683711194513792
0.9	162	1.693939	0.0017469	0.000204691924852936	0.00019413782371294883
0.9	162	1.713636	0.001734415	0.00021209746910324034	0.00020275521916833606
0.9	162	1.733333	0.001721983	0.0002261211657496927	0.00021170019386446013
0.9	162	1.75303	0.001709668	0.00024111951994809544	0.00022183353127965122
0.9	162	1.772727	0.001697535	0.0002608739542384406	0.00023269144032387611
0.9	162	1.792424	0.001685647	0.00028331706619969086	0.00024529109237801525
0.9	162	1.812121	0.001674066	0.0003086455086340963	0.0002594370985422093
0.9	162	1.831818	0.001662851	0.00033678617845748956	0.00027532266234365816
0.9	162	1.851515	0.001652063	0.000367890595150243	0.0002930285917790276
0.9	162	1.871212	0.001641759	0.0004018718701277809	0.00031262507896840264
0.9	162	1.890909	0.001631995	0.0004387627718938788	0.00033419103818025996
0.9	162	1.910606	0.001622826	0.00047859925825266385	0.00035784059300196785
0.9	162	1.930303	0.001614306	0.0005214155828127886	0.0003836762437264002
0.9	162	1.95	0.001606488	0.0005671146092281524	0.0004116338785862991


==> anc/fig4.txt <==
#FREE FERMIONS
PROJECTION_X	-0.5	-1.256279491103155e-08	0
PROJECTION_X	-0.4743589743589744	1.492923090446425e-08	0
PROJECTION_X	-0.44871794871794873	3.576229664360355e-08	0
PROJECTION_X	-0.42307692307692313	8.662928417315429e-08	0
PROJECTION_X	-0.39743589743589747	9.003792408113376e-08	0
PROJECTION_X	-0.3717948717948718	9.497902463829069e-08	0
PROJECTION_X	-0.3461538461538462	1.1922644459856754e-07	0
PROJECTION_X	-0.32051282051282054	2.0823995923853883e-07	0
PROJECTION_X	-0.2948717948717949	2.6880136476096407e-07	0
PROJECTION_X	-0.2692307692307693	3.7352754478594744e-07	0
PROJECTION_X	-0.2435897435897436	5.288397391347037e-07	0
PROJECTION_X	-0.21794871794871798	6.750637583433624e-07	0
PROJECTION_X	-0.19230769230769235	9.593183775195073e-07	0
PROJECTION_X	-0.1666666666666667	1.3008178273799242e-06	0
PROJECTION_X	-0.14102564102564105	1.6786408025526196e-06	0
PROJECTION_X	-0.11538461538461542	2.0972482033084137e-06	0
PROJECTION_X	-0.08974358974358979	2.645342002396626e-06	0
PROJECTION_X	-0.06410256410256414	3.224676261279964e-06	0
PROJECTION_X	-0.038461538461538505	3.7911319366213866e-06	0
PROJECTION_X	-0.012820512820512865	4.101121482863914e-06	0
PROJECTION_X	0.012820512820512775	4.231355734704649e-06	0
PROJECTION_X	0.038461538461538415	4.132903685002071e-06	0
PROJECTION_X	0.06410256410256406	3.714373054879496e-06	0
PROJECTION_X	0.0897435897435897	3.2110336540856348e-06	0
PROJECTION_X	0.11538461538461534	2.653944102900093e-06	0
PROJECTION_X	0.14102564102564097	2.0975373211225386e-06	0
PROJECTION_X	0.16666666666666663	1.6416641330603707e-06	0
PROJECTION_X	0.19230769230769226	1.2136572149035107e-06	0
PROJECTION_X	0.2179487179487179	9.545716484466792e-07	0
PROJECTION_X	0.24358974358974353	7.419536964861903e-07	0
PROJECTION_X	0.26923076923076916	5.64145651514472e-07	0
PROJECTION_X	0.2948717948717948	3.947381795858275e-07	0
PROJECTION_X	0.3205128205128205	3.0168392444248364e-07	0
PROJECTION_X	0.34615384615384603	1.9553226736972472e-07	0
PROJECTION_X	0.37179487179487175	1.4223998850266815e-07	0
PROJECTION_X	0.39743589743589747	9.896268944893169e-08	0
PROJECTION_X	0.423076923076923	2.9371648758841293e-08	0
PROJECTION_X	0.44871794871794857	6.515479037679412e-08	0
PROJECTION_X	0.4743589743589743	1.2309559257273892e-08	0
PROJECTION_X	0.5	7.21852731365366e-08	0
PROJECTION_Y	-0.5	1.258112087324014e-05	0
PROJECTION_Y	-0.4743589743589744	1.4315232520611188e-05	0
PROJECTION_Y	-0.44871794871794873	2.011666064634177e-05	0
PROJECTION_Y	-0.42307692307692313	3.187606364257879e-05	0
PROJECTION_Y	-0.39743589743589747	5.245441759148564e-05	0
PROJECTION_Y	-0.3717948717948718	8.700892678872163e-05	0
PROJECTION_Y	-0.3461538461538462	0.0001436243671487504	0
PROJECTION_Y	-0.32051282051282054	0.00023453376186413275	0
PROJECTION_Y	-0.2948717948717949	0.00037718313171792244	0
PROJECTION_Y	-0.2692307692307693	0.0005952120455972879	0
PROJECTION_Y	-0.2435897435897436	0.0009160969018627536	0
PROJECTION_Y	-0.21794871794871798	0.001364385686500743	0
PROJECTION_Y	-0.19230769230769235	0.0019428104248774849	0
PROJECTION_Y	-0.1666666666666667	0.0025944160833836385	0
PROJECTION_Y	-0.14102564102564105	0.003141173864262464	0
PROJECTION_Y	-0.11538461538461542	0.00321601089714384	0
PROJECTION_Y	-0.08974358974358979	0.0022643260155756	0
PROJECTION_Y	-0.06410256410256414	-0.00021687710105505604	0
PROJECTION_Y	-0.038461538461538505	-0.0040753238615615275	0
PROJECTION_Y	-0.012820512820512865	-0.007908779050833812	0
PROJECTION_Y	0.012820512820512775	-0.009553071164422805	0
PROJECTION_Y	0.038461538461538415	-0.007908708941914318	0
PROJECTION_Y	0.06410256410256406	-0.004075388540888305	0
PROJECTION_Y	0.0897435897435897	-0.00021682239083159073	0
PROJECTION_Y	0.11538461538461534	0.0022642917242517023	0
PROJECTION_Y	0.14102564102564097	0.00321598882659753	0
PROJECTION_Y	0.16666666666666663	0.0031411999288526848	0
PROJECTION_Y	0.19230769230769226	0.0025943294669678444	0
PROJECTION_Y	0.2179487179487179	0.0019428649980574148	0
PROJECTION_Y	0.24358974358974353	0.0013644383122075154	0
PROJECTION_Y	0.26923076923076916	0.0009161519200308441	0
PROJECTION_Y	0.2948717948717948	0.0005952138173314906	0
PROJECTION_Y	0.3205128205128205	0.0003772108689897467	0
PROJECTION_Y	0.34615384615384603	0.00023452267119712745	0
PROJECTION_Y	0.37179487179487175	0.00014360803890550226	0
PROJECTION_Y	0.39743589743589747	8.692101077823307e-05	0
PROJECTION_Y	0.423076923076923	5.242441660911348e-05	0
PROJECTION_Y	0.44871794871794857	3.1840090091426425e-05	0
PROJECTION_Y	0.4743589743589743	2.0170055990865205e-05	0
PROJECTION_Y	0.5	1.44203915390738e-05	0
CME_MATRIX	0	0	-8.294114644928555e-08
CME_MATRIX	0	1	8.144230924920584e-07
CME_MATRIX	0	2	8.149124838113729e-07
CME_MATRIX	0	3	7.032193565369209e-07
CME_MATRIX	0	4	6.407809233286458e-07
CME_MATRIX	0	5	5.500631615993394e-07
CME_MATRIX	0	6	4.813280771180448e-07
CME_MATRIX	0	7	4.1367935259391135e-07
CME_MATRIX	0	8	3.6217249939449843e-07
CME_MATRIX	0	9	3.0977397214562615e-07
CME_MATRIX	0	10	2.638602096957103e-07
CME_MATRIX	0	11	2.1710736935409784e-07
CME_MATRIX	0	12	1.874268017706156e-07
CME_MATRIX	0	13	1.5305966168834684e-07
CME_MATRIX	0	14	1.2496640639863938e-07
CME_MATRIX	0	15	9.875706893971292e-08
CME_MATRIX	0	16	7.238558216471625e-08
CME_MATRIX	0	17	5.3453180887950204e-08
CME_MATRIX	0	18	3.830944093345292e-08
CME_MATRIX	0	19	2.9641928798938842e-08
CME_MATRIX	0	20	2.554974919331989e-08
CME_MATRIX	0	21	2.7040881387728745e-08
CME_MATRIX	0	22	3.8560319383216587e-08
CME_MATRIX	0	23	5.2208543183021014e-08
CME_MATRIX	0	24	7.315673983840981e-08
CME_MATRIX	0	25	9.435175526703918e-08
CME_MATRIX	0	26	1.250834568297725e-07
CME_MATRIX	0	27	1.5218725916855082e-07
CME_MATRIX	0	28	1.8185379082938739e-07
CME_MATRIX	0	29	2.164552754265358e-07
CME_MATRIX	0	30	2.6411249362126107e-07
CME_MATRIX	0	31	3.0488280109479295e-07
CME_MATRIX	0	32	3.6142423358198667e-07
CME_MATRIX	0	33	4.1199048507175617e-07
CME_MATRIX	0	34	4.82595389544308e-07
CME_MATRIX	0	35	5.486935492190611e-07
CME_MATRIX	0	36	6.397822745138642e-07
CME_MATRIX	0	37	7.034005751310381e-07
CME_MATRIX	0	38	8.106044038308412e-07
CME_MATRIX	0	39	8.208074739209345e-07
CME_MATRIX	1	0	2.524051150757913e-07
CME_MATRIX	1	1	-1.9487330733125254e-07
CME_MATRIX	1	2	1.6369939219470663e-06
CME_MATRIX	1	3	1.5154443121279339e-06
CME_MATRIX	1	4	1.273632274614671e-06
CME_MATRIX	1	5	1.1361624923301797e-06
CME_MATRIX	1	6	9.655637210106268e-07
CME_MATRIX	1	7	8.482676788971773e-07
CME_MATRIX	1	8	7.210594992669697e-07
CME_MATRIX	1	9	6.244177983060796e-07
CME_MATRIX	1	10	5.214435353226162e-07
CME_MATRIX	1	11	4.4738062470478585e-07
CME_MATRIX	1	12	3.682817077273884e-07
CME_MATRIX	1	13	3.012810388890182e-07
CME_MATRIX	1	14	2.418925433330565e-07
CME_MATRIX	1	15	1.8809991690485476e-07
CME_MATRIX	1	16	1.4204568741188224e-07
CME_MATRIX	1	17	1.0286718035273427e-07
CME_MATRIX	1	18	7.352744350071195e-08
CME_MATRIX	1	19	4.990832047573196e-08
CME_MATRIX	1	20	3.4767914095144666e-08
CME_MATRIX	1	21	2.7497086624802275e-08
CME_MATRIX	1	22	2.6114424732995447e-08
CME_MATRIX	1	23	2.8707710085371807e-08
CME_MATRIX	1	24	3.8812556195239045e-08
CME_MATRIX	1	25	4.8330552480505996e-08
CME_MATRIX	1	26	5.9157996612274297e-08
CME_MATRIX	1	27	7.623795310687013e-08
CME_MATRIX	1	28	8.992900149117845e-08
CME_MATRIX	1	29	1.0962481380791184e-07
CME_MATRIX	1	30	1.319914597441195e-07
CME_MATRIX	1	31	1.560333965423071e-07
CME_MATRIX	1	32	1.7766630085303756e-07
CME_MATRIX	1	33	2.0595618806070808e-07
CME_MATRIX	1	34	2.3447863577588402e-07
CME_MATRIX	1	35	2.753576847189998e-07
CME_MATRIX	1	36	3.0475732025352697e-07
CME_MATRIX	1	37	3.4608768093559416e-07
CME_MATRIX	1	38	3.60660465950202e-07
CME_MATRIX	1	39	3.6726187367649455e-07
CME_MATRIX	2	0	6.669304631566042e-08
CME_MATRIX	2	1	-1.979645759851889e-07
CME_MATRIX	2	2	-5.588667291261284e-07
CME_MATRIX	2	3	2.9697475572449324e-06
CME_MATRIX	2	4	2.7250576996690454e-06
CME_MATRIX	2	5	2.267406826355769e-06
CME_MATRIX	2	6	2.00862531209491e-06
CME_MATRIX	2	7	1.693568172438082e-06
CME_MATRIX	2	8	1.4742748942040413e-06
CME_MATRIX	2	9	1.2398584435109666e-06
CME_MATRIX	2	10	1.0628368787858553e-06
CME_MATRIX	2	11	8.848158730672729e-07
CME_MATRIX	2	12	7.431809839998118e-07
CME_MATRIX	2	13	6.022597715804954e-07
CME_MATRIX	2	14	4.870734176895481e-07
CME_MATRIX	2	15	3.7786215316634515e-07
CME_MATRIX	2	16	2.8777160476588585e-07
CME_MATRIX	2	17	2.0569039633305253e-07
CME_MATRIX	2	18	1.4084600789640524e-07
CME_MATRIX	2	19	9.020059046188964e-08
CME_MATRIX	2	20	5.363512411198488e-08
CME_MATRIX	2	21	3.432301487620985e-08
CME_MATRIX	2	22	2.3722434551138522e-08
CME_MATRIX	2	23	2.0505431912711828e-08
CME_MATRIX	2	24	1.939597011513218e-08
CME_MATRIX	2	25	2.448886828405856e-08
CME_MATRIX	2	26	3.23455198040452e-08
CME_MATRIX	2	27	3.7365915598286325e-08
CME_MATRIX	2	28	4.507593149004446e-08
CME_MATRIX	2	29	5.566919025779838e-08
CME_MATRIX	2	30	6.695115833872603e-08
CME_MATRIX	2	31	7.52631839076386e-08
CME_MATRIX	2	32	8.826125558001506e-08
CME_MATRIX	2	33	1.0088137752646103e-07
CME_MATRIX	2	34	1.1833613692955884e-07
CME_MATRIX	2	35	1.290858190496452e-07
CME_MATRIX	2	36	1.4924916741338224e-07
CME_MATRIX	2	37	1.5640853816656286e-07
CME_MATRIX	2	38	1.679414932056389e-07
CME_MATRIX	2	39	1.4681679075407528e-07
CME_MATRIX	3	0	-1.2170555090820475e-08
CME_MATRIX	3	1	-1.7595136830926957e-07
CME_MATRIX	3	2	-6.533022655092915e-07
CME_MATRIX	3	3	-1.127739627385811e-06
CME_MATRIX	3	4	5.301161276862694e-06
CME_MATRIX	3	5	4.841251077502517e-06
CME_MATRIX	3	6	3.9919385664796055e-06
CME_MATRIX	3	7	3.524806538034736e-06
CME_MATRIX	3	8	2.9538271202036476e-06
CME_MATRIX	3	9	2.549346844655055e-06
CME_MATRIX	3	10	2.125683747498624e-06
CME_MATRIX	3	11	1.8028138351208466e-06
CME_MATRIX	3	12	1.4771459381478562e-06
CME_MATRIX	3	13	1.2190851492511884e-06
CME_MATRIX	3	14	9.644215734114577e-07
CME_MATRIX	3	15	7.62695911440778e-07
CME_MATRIX	3	16	5.670752593047413e-07
CME_MATRIX	3	17	4.1231570828089505e-07
CME_MATRIX	3	18	2.7833636711731464e-07
CME_MATRIX	3	19	1.7660150848324714e-07
CME_MATRIX	3	20	1.0497928431811267e-07
CME_MATRIX	3	21	5.8519099158109305e-08
CME_MATRIX	3	22	3.1854351834468654e-08
CME_MATRIX	3	23	1.8796526764195528e-08
CME_MATRIX	3	24	1.7805250587200793e-08
CME_MATRIX	3	25	1.2955395507158048e-08
CME_MATRIX	3	26	1.754259305550528e-08
CME_MATRIX	3	27	1.9152399102208478e-08
CME_MATRIX	3	28	2.143597443503266e-08
CME_MATRIX	3	29	2.7891860423634738e-08
CME_MATRIX	3	30	3.045675157589303e-08
CME_MATRIX	3	31	3.812512641054438e-08
CME_MATRIX	3	32	4.3695558863295696e-08
CME_MATRIX	3	33	5.067418608978227e-08
CME_MATRIX	3	34	6.023143633045153e-08
CME_MATRIX	3	35	6.731351611598586e-08
CME_MATRIX	3	36	7.024685222710586e-08
CME_MATRIX	3	37	7.764155201342384e-08
CME_MATRIX	3	38	7.439852534143248e-08
CME_MATRIX	3	39	5.30047969252319e-08
CME_MATRIX	4	0	-3.3357874997175e-08
CME_MATRIX	4	1	-1.5297635465714155e-07
CME_MATRIX	4	2	-4.509255100467281e-07
CME_MATRIX	4	3	-1.3181345222491897e-06
CME_MATRIX	4	4	-2.254445301176981e-06
CME_MATRIX	4	5	9.395714521328825e-06
CME_MATRIX	4	6	8.545888371201382e-06
CME_MATRIX	4	7	7.001899324102314e-06
CME_MATRIX	4	8	6.149672979072428e-06
CME_MATRIX	4	9	5.104492269887481e-06
CME_MATRIX	4	10	4.3776233709928235e-06
CME_MATRIX	4	11	3.597323538242911e-06
CME_MATRIX	4	12	3.0150434334737733e-06
CME_MATRIX	4	13	2.423359424735465e-06
CME_MATRIX	4	14	1.957575348034178e-06
CME_MATRIX	4	15	1.5032306983597855e-06
CME_MATRIX	4	16	1.1428545722295712e-06
CME_MATRIX	4	17	8.164247189131143e-07
CME_MATRIX	4	18	5.558841109380978e-07
CME_MATRIX	4	19	3.4712562545054574e-07
CME_MATRIX	4	20	2.0533506880160412e-07
CME_MATRIX	4	21	1.0691042026195919e-07
CME_MATRIX	4	22	5.956287382683233e-08
CME_MATRIX	4	23	2.6042342021395376e-08
CME_MATRIX	4	24	1.913314953820387e-08
CME_MATRIX	4	25	1.1238845269826565e-08
CME_MATRIX	4	26	1.167256354067946e-08
CME_MATRIX	4	27	1.0407635481447973e-08
CME_MATRIX	4	28	9.818293940277153e-09
CME_MATRIX	4	29	1.6111931569570765e-08
CME_MATRIX	4	30	2.0270096566081595e-08
CME_MATRIX	4	31	2.2192867345305127e-08
CME_MATRIX	4	32	2.0793955449877968e-08
CME_MATRIX	4	33	2.5001153145210308e-08
CME_MATRIX	4	34	2.760149348001641e-08
CME_MATRIX	4	35	2.9427755431288512e-08
CME_MATRIX	4	36	3.412162818635658e-08
CME_MATRIX	4	37	3.176346127588471e-08
CME_MATRIX	4	38	2.9040397535664365e-08
CME_MATRIX	4	39	1.369891498267569e-08
CME_MATRIX	5	0	-4.117256966657532e-08
CME_MATRIX	5	1	-1.2319550222564426e-07
CME_MATRIX	5	2	-3.4929314938057843e-07
CME_MATRIX	5	3	-8.81252056710911e-07
CME_MATRIX	5	4	-2.4319987552070043e-06
CME_MATRIX	5	5	-4.395077009610876e-06
CME_MATRIX	5	6	1.656012910260174e-05
CME_MATRIX	5	7	1.5013685956120029e-05
CME_MATRIX	5	8	1.2217684227604664e-05
CME_MATRIX	5	9	1.0655543355769419e-05
CME_MATRIX	5	10	8.750637017459595e-06
CME_MATRIX	5	11	7.422788405273188e-06
CME_MATRIX	5	12	6.022134927353101e-06
CME_MATRIX	5	13	4.95909460871473e-06
CME_MATRIX	5	14	3.89243503082458e-06
CME_MATRIX	5	15	3.0616553451183194e-06
CME_MATRIX	5	16	2.2671566433769737e-06
CME_MATRIX	5	17	1.6452419252071583e-06
CME_MATRIX	5	18	1.09864306601504e-06
CME_MATRIX	5	19	6.94252956342063e-07
CME_MATRIX	5	20	3.994074725515032e-07
CME_MATRIX	5	21	2.1002875142402539e-07
CME_MATRIX	5	22	1.0872638661072431e-07
CME_MATRIX	5	23	4.754565071557249e-08
CME_MATRIX	5	24	2.7861327557503393e-08
CME_MATRIX	5	25	1.091096240121638e-08
CME_MATRIX	5	26	9.269599909100406e-09
CME_MATRIX	5	27	5.371183683650942e-09
CME_MATRIX	5	28	6.434295722779324e-09
CME_MATRIX	5	29	1.1594500017694899e-08
CME_MATRIX	5	30	1.0204841333185763e-08
CME_MATRIX	5	31	1.2093222849287247e-08
CME_MATRIX	5	32	1.6184876961450557e-08
CME_MATRIX	5	33	1.434722941851692e-08
CME_MATRIX	5	34	1.5889681731479518e-08
CME_MATRIX	5	35	1.840688305819416e-08
CME_MATRIX	5	36	1.702721748959985e-08
CME_MATRIX	5	37	1.7255754909005134e-08
CME_MATRIX	5	38	1.4198369277153774e-08
CME_MATRIX	5	39	-2.924943879030168e-09
CME_MATRIX	6	0	-3.689529858075016e-08
CME_MATRIX	6	1	-1.002388144649357e-07
CME_MATRIX	6	2	-2.540562170794785e-07
CME_MATRIX	6	3	-6.566304439420321e-07
CME_MATRIX	6	4	-1.6062690766971494e-06
CME_MATRIX	6	5	-4.396029216629035e-06
CME_MATRIX	6	6	-8.422038063113103e-06
CME_MATRIX	6	7	2.906232817858588e-05
CME_MATRIX	6	8	2.6241867075413288e-05
CME_MATRIX	6	9	2.1137014287298193e-05
CME_MATRIX	6	10	1.831097595394743e-05
CME_MATRIX	6	11	1.4844322236831323e-05
CME_MATRIX	6	12	1.2440273005537096e-05
CME_MATRIX	6	13	9.893497024233175e-06
CME_MATRIX	6	14	7.983987382477622e-06
CME_MATRIX	6	15	6.082753517812424e-06
CME_MATRIX	6	16	4.613364043994935e-06
CME_MATRIX	6	17	3.2518204175718957e-06
CME_MATRIX	6	18	2.2193313328050335e-06
CME_MATRIX	6	19	1.366697271031505e-06
CME_MATRIX	6	20	7.963952543628012e-07
CME_MATRIX	6	21	4.1808700275763956e-07
CME_MATRIX	6	22	2.0268921384242744e-07
CME_MATRIX	6	23	9.530775637994716e-08
CME_MATRIX	6	24	4.514359383140111e-08
CME_MATRIX	6	25	1.860971497473349e-08
CME_MATRIX	6	26	1.081551213076553e-08
CME_MATRIX	6	27	7.356618695699206e-09
CME_MATRIX	6	28	5.658944514077891e-09
CME_MATRIX	6	29	8.217206407325182e-09
CME_MATRIX	6	30	2.73397414562451e-09
CME_MATRIX	6	31	7.67312712630142e-09
CME_MATRIX	6	32	4.24900190674478e-09
CME_MATRIX	6	33	7.000082540549644e-09
CME_MATRIX	6	34	8.776122234553734e-09
CME_MATRIX	6	35	8.600517309646078e-09
CME_MATRIX	6	36	5.7271140649705825e-09
CME_MATRIX	6	37	5.99859845731482e-09
CME_MATRIX	6	38	-9.690151348057453e-10
CME_MATRIX	6	39	-9.777788830614767e-09
CME_MATRIX	7	0	-3.440063441201547e-08
CME_MATRIX	7	1	-8.440878239161601e-08
CME_MATRIX	7	2	-1.965138459649587e-07
CME_MATRIX	7	3	-4.6551866982677525e-07
CME_MATRIX	7	4	-1.1833392730465565e-06
CME_MATRIX	7	5	-2.8767892656487337e-06
CME_MATRIX	7	6	-7.890757810370424e-06
CME_MATRIX	7	7	-1.6242415103186905e-05
CME_MATRIX	7	8	5.0696508225710204e-05
CME_MATRIX	7	9	4.5559394498513015e-05
CME_MATRIX	7	10	3.6280816383185485e-05
CME_MATRIX	7	11	3.112541901438189e-05
CME_MATRIX	7	12	2.4846573240709813e-05
CME_MATRIX	7	13	2.0491833454094644e-05
CME_MATRIX	7	14	1.591460404779987e-05
CME_MATRIX	7	15	1.2488930476999701e-05
CME_MATRIX	7	16	9.150074040200902e-06
CME_MATRIX	7	17	6.627518423963937e-06
CME_MATRIX	7	18	4.375423187257039e-06
CME_MATRIX	7	19	2.7696328558387947e-06
CME_MATRIX	7	20	1.5649447929854287e-06
CME_MATRIX	7	21	8.319161285620906e-07
CME_MATRIX	7	22	4.0279309101622726e-07
CME_MATRIX	7	23	1.9132936949282727e-07
CME_MATRIX	7	24	8.738214202861536e-08
CME_MATRIX	7	25	3.699658283313227e-08
CME_MATRIX	7	26	1.737971317608203e-08
CME_MATRIX	7	27	1.0456748700222063e-08
CME_MATRIX	7	28	5.414415632745968e-09
CME_MATRIX	7	29	7.792701072984154e-09
CME_MATRIX	7	30	6.555108734249006e-09
CME_MATRIX	7	31	4.727563102514707e-09
CME_MATRIX	7	32	9.050418871218882e-09
CME_MATRIX	7	33	4.5251075293150356e-09
CME_MATRIX	7	34	4.456670332541166e-09
CME_MATRIX	7	35	7.576328790577857e-09
CME_MATRIX	7	36	3.3032862355926484e-09
CME_MATRIX	7	37	4.102606132466203e-09
CME_MATRIX	7	38	-7.3038764185178036e-09
CME_MATRIX	7	39	-1.2221498484916204e-08
CME_MATRIX	8	0	-2.8288169789906166e-08
CME_MATRIX	8	1	-6.731142641604167e-08
CME_MATRIX	8	2	-1.509280408664023e-07
CME_MATRIX	8	3	-3.52782503550247e-07
CME_MATRIX	8	4	-8.266242597326624e-07
CME_MATRIX	8	5	-2.096432961280935e-06
CME_MATRIX	8	6	-5.11316176451861e-06
CME_MATRIX	8	7	-1.4073180943799834e-05
CME_MATRIX	8	8	-3.140020258024842e-05
CME_MATRIX	8	9	8.77546790781586e-05
CME_MATRIX	8	10	7.841303112310082e-05
CME_MATRIX	8	11	6.154905227537607e-05
CME_MATRIX	8	12	5.2212088201223866e-05
CME_MATRIX	8	13	4.0856170520812216e-05
CME_MATRIX	8	14	3.301977927372784e-05
CME_MATRIX	8	15	2.4848678701043815e-05
CME_MATRIX	8	16	1.8825232304904724e-05
CME_MATRIX	8	17	1.3111634044675492e-05
CME_MATRIX	8	18	8.93311811938657e-06
CME_MATRIX	8	19	5.460889011476418e-06
CME_MATRIX	8	20	3.165934654279578e-06
CME_MATRIX	8	21	1.6447992900434484e-06
CME_MATRIX	8	22	8.112016943396896e-07
CME_MATRIX	8	23	3.7802449091106417e-07
CME_MATRIX	8	24	1.7122768576041038e-07
CME_MATRIX	8	25	7.48962786096307e-08
CME_MATRIX	8	26	3.5467796591007754e-08
CME_MATRIX	8	27	1.4313795225469167e-08
CME_MATRIX	8	28	8.465407396886472e-09
CME_MATRIX	8	29	6.591020204235054e-09
CME_MATRIX	8	30	3.995640319393211e-11
CME_MATRIX	8	31	7.95305817935954e-09
CME_MATRIX	8	32	-1.864810782186319e-09
CME_MATRIX	8	33	1.8555414130172197e-09
CME_MATRIX	8	34	6.155611528123842e-09
CME_MATRIX	8	35	-9.243314543996292e-10
CME_MATRIX	8	36	2.960985608097011e-09
CME_MATRIX	8	37	-2.1012171926225435e-09
CME_MATRIX	8	38	-3.0844605343418814e-09
CME_MATRIX	8	39	-1.4220732290571588e-08
CME_MATRIX	9	0	-2.275755191850425e-08
CME_MATRIX	9	1	-5.711579078002889e-08
CME_MATRIX	9	2	-1.1966822559356385e-07
CME_MATRIX	9	3	-2.66973247772714e-07
CME_MATRIX	9	4	-6.193135045986421e-07
CME_MATRIX	9	5	-1.4491209375223615e-06
CME_MATRIX	9	6	-3.697464199380937e-06
CME_MATRIX	9	7	-9.026274043342777e-06
CME_MATRIX	9	8	-2.4927989536547534e-05
CME_MATRIX	9	9	-6.045475971316188e-05
CME_MATRIX	9	10	0.00015045255530381034
CME_MATRIX	9	11	0.000133500619867969
CME_MATRIX	9	12	0.0001029295193428483
CME_MATRIX	9	13	8.605287262397053e-05
CME_MATRIX	9	14	6.565136344982304e-05
CME_MATRIX	9	15	5.1662270547834455e-05
CME_MATRIX	9	16	3.7344004352930905e-05
CME_MATRIX	9	17	2.7006487497711045e-05
CME_MATRIX	9	18	1.7628375413069847e-05
CME_MATRIX	9	19	1.1128898589418167e-05
CME_MATRIX	9	20	6.239658810218419e-06
CME_MATRIX	9	21	3.3132687621043046e-06
CME_MATRIX	9	22	1.6018340972492839e-06
CME_MATRIX	9	23	7.490080048977148e-07
CME_MATRIX	9	24	3.365826005900585e-07
CME_MATRIX	9	25	1.4681373003629087e-07
CME_MATRIX	9	26	6.545138374240518e-08
CME_MATRIX	9	27	3.0263514966222754e-08
CME_MATRIX	9	28	1.1247671210571026e-08
CME_MATRIX	9	29	6.365763057343285e-09
CME_MATRIX	9	30	1.0401808007600668e-09
CME_MATRIX	9	31	2.5807876176766307e-09
CME_MATRIX	9	32	4.4211084605535576e-09
CME_MATRIX	9	33	1.9797496069002635e-09
CME_MATRIX	9	34	-2.2954627936963166e-09
CME_MATRIX	9	35	4.942759667267096e-09
CME_MATRIX	9	36	6.636397339522946e-10
CME_MATRIX	9	37	-1.1680839817510193e-09
CME_MATRIX	9	38	-4.557457942508979e-09
CME_MATRIX	9	39	-1.1586200720551668e-08
CME_MATRIX	10	0	-2.4454804814740934e-08
CME_MATRIX	10	1	-4.630485475155372e-08
CME_MATRIX	10	2	-9.456827455608902e-08
CME_MATRIX	10	3	-2.0681175609475265e-07
CME_MATRIX	10	4	-4.6404178950015146e-07
CME_MATRIX	10	5	-1.0699156172393022e-06
CME_MATRIX	10	6	-2.5050005634255436e-06
CME_MATRIX	10	7	-6.4268852477489006e-06
CME_MATRIX	10	8	-1.573715836028945e-05
CME_MATRIX	10	9	-4.380532693330913e-05
CME_MATRIX	10	10	-0.00011642988838980898
CME_MATRIX	10	11	0.0002547077707781403
CME_MATRIX	10	12	0.00022405078108342892
CME_MATRIX	10	13	0.00016887476917754645
CME_MATRIX	10	14	0.00013857236702291968
CME_MATRIX	10	15	0.00010228903986979244
CME_MATRIX	10	16	7.775081804700991e-05
CME_MATRIX	10	17	5.3337189216760256e-05
CME_MATRIX	10	18	3.630296411502582e-05
CME_MATRIX	10	19	2.1921648201573674e-05
CME_MATRIX	10	20	1.2676459438258026e-05
CME_MATRIX	10	21	6.537245823962626e-06
CME_MATRIX	10	22	3.2141325897407784e-06
CME_MATRIX	10	23	1.4783634705117557e-06
CME_MATRIX	10	24	6.673189610735648e-07
CME_MATRIX	10	25	2.9219269597234576e-07
CME_MATRIX	10	26	1.3278166166427822e-07
CME_MATRIX	10	27	5.798162428149283e-08
CME_MATRIX	10	28	2.7629200907407576e-08
CME_MATRIX	10	29	1.6121316465792557e-08
CME_MATRIX	10	30	4.0509718885684544e-09
CME_MATRIX	10	31	4.189137510037457e-09
CME_MATRIX	10	32	1.1958952265244446e-09
CME_MATRIX	10	33	4.913108817230212e-09
CME_MATRIX	10	34	-2.5894319786557936e-10
CME_MATRIX	10	35	1.456604398309045e-09
CME_MATRIX	10	36	-1.00541731003573e-09
CME_MATRIX	10	37	-1.00129846796516e-10
CME_MATRIX	10	38	-5.822672304808043e-09
CME_MATRIX	10	39	-8.934395924557086e-09
CME_MATRIX	11	0	-1.7270843207012767e-08
CME_MATRIX	11	1	-3.631140361597731e-08
CME_MATRIX	11	2	-7.390737825060584e-08
CME_MATRIX	11	3	-1.5908315980538716e-07
CME_MATRIX	11	4	-3.4918918793303674e-07
CME_MATRIX	11	5	-7.81358401094119e-07
CME_MATRIX	11	6	-1.8157254761299964e-06
CME_MATRIX	11	7	-4.268200449909116e-06
CME_MATRIX	11	8	-1.102358759308569e-05
CME_MATRIX	11	9	-2.710360126701617e-05
CME_MATRIX	11	10	-7.608632800065791e-05
CME_MATRIX	11	11	-0.00022354570042018172
CME_MATRIX	11	12	0.00042404731950265815
CME_MATRIX	11	13	0.0003689322248944742
CME_MATRIX	11	14	0.00027008888929550505
CME_MATRIX	11	15	0.000216294986362731
CME_MATRIX	11	16	0.00015299670921015146
CME_MATRIX	11	17	0.00011109719788651402
CME_MATRIX	11	18	7.134028627142148e-05
CME_MATRIX	11	19	4.50270497932431e-05
CME_MATRIX	11	20	2.4944224715809807e-05
CME_MATRIX	11	21	1.3215852895648736e-05
CME_MATRIX	11	22	6.350727413934392e-06
CME_MATRIX	11	23	2.959157751103889e-06
CME_MATRIX	11	24	1.3216527179959016e-06
CME_MATRIX	11	25	5.853635946934955e-07
CME_MATRIX	11	26	2.5838474832498535e-07
CME_MATRIX	11	27	1.1283008214878412e-07
CME_MATRIX	11	28	4.809898270034676e-08
CME_MATRIX	11	29	2.5986198708535704e-08
CME_MATRIX	11	30	1.0597789988689638e-08
CME_MATRIX	11	31	5.916494460569983e-09
CME_MATRIX	11	32	3.4583221496887567e-09
CME_MATRIX	11	33	-4.2534348742654613e-10
CME_MATRIX	11	34	9.913732667680134e-10
CME_MATRIX	11	35	-1.688278872634955e-09
CME_MATRIX	11	36	-3.164536426743906e-09
CME_MATRIX	11	37	-1.2954396011118865e-10
CME_MATRIX	11	38	-5.424594823330857e-09
CME_MATRIX	11	39	-1.1123918432706612e-08
CME_MATRIX	12	0	-1.3440550644405666e-08
CME_MATRIX	12	1	-2.430620233994225e-08
CME_MATRIX	12	2	-5.492893328249847e-08
CME_MATRIX	12	3	-1.192898666534723e-07
CME_MATRIX	12	4	-2.587558468309948e-07
CME_MATRIX	12	5	-5.821017029282518e-07
CME_MATRIX	12	6	-1.2915693233705698e-06
CME_MATRIX	12	7	-3.0128065598815105e-06
CME_MATRIX	12	8	-7.115722789211306e-06
CME_MATRIX	12	9	-1.857304361565274e-05
CME_MATRIX	12	10	-4.5804969242878845e-05
CME_MATRIX	12	11	-0.00012997162763671237
CME_MATRIX	12	12	-0.00042662604658167416
CME_MATRIX	12	13	0.0006900404199317075
CME_MATRIX	12	14	0.0005919929184903795
CME_MATRIX	12	15	0.0004173156614171545
CME_MATRIX	12	16	0.000323708139883232
CME_MATRIX	12	17	0.00021673432118155266
CME_MATRIX	12	18	0.00014830699589718716
CME_MATRIX	12	19	8.800031418394742e-05
CME_MATRIX	12	20	5.09321054104108e-05
CME_MATRIX	12	21	2.5960849130529943e-05
CME_MATRIX	12	22	1.2746641286843235e-05
CME_MATRIX	12	23	5.828395972286477e-06
CME_MATRIX	12	24	2.6217544537099312e-06
CME_MATRIX	12	25	1.1534325659085717e-06
CME_MATRIX	12	26	5.100075148062627e-07
CME_MATRIX	12	27	2.2442905331485092e-07
CME_MATRIX	12	28	9.950910119042962e-08
CME_MATRIX	12	29	4.622066936986558e-08
CME_MATRIX	12	30	2.122143844684985e-08
CME_MATRIX	12	31	1.0397904266415894e-08
CME_MATRIX	12	32	-1.1993565957845497e-09
CME_MATRIX	12	33	1.977031943613481e-09
CME_MATRIX	12	34	3.077884850258288e-09
CME_MATRIX	12	35	4.364712957477614e-09
CME_MATRIX	12	36	2.1163204294298406e-09
CME_MATRIX	12	37	2.3491901983730022e-09
CME_MATRIX	12	38	-3.458173479365978e-09
CME_MATRIX	12	39	-3.929367002497694e-09
CME_MATRIX	13	0	-7.964180165079322e-09
CME_MATRIX	13	1	-2.0334792035167722e-08
CME_MATRIX	13	2	-3.946983597222872e-08
CME_MATRIX	13	3	-8.645597643923143e-08
CME_MATRIX	13	4	-1.8930431177745417e-07
CME_MATRIX	13	5	-4.179757531006364e-07
CME_MATRIX	13	6	-9.270689498674867e-07
CME_MATRIX	13	7	-2.074960600893115e-06
CME_MATRIX	13	8	-4.8529099891675315e-06
CME_MATRIX	13	9	-1.1510571720495697e-05
CME_MATRIX	13	10	-3.0438692649816588e-05
CME_MATRIX	13	11	-7.528875691309614e-05
CME_MATRIX	13	12	-0.00021663328982538947
CME_MATRIX	13	13	-0.0008055314346780332
CME_MATRIX	13	14	0.001087856755781347
CME_MATRIX	13	15	0.0009167107915573496
CME_MATRIX	13	16	0.0006152075663339798
CME_MATRIX	13	17	0.0004576743642093262
CME_MATRIX	13	18	0.0002860248278589774
CME_MATRIX	13	19	0.0001817823715926389
CME_MATRIX	13	20	9.895056527644834e-05
CME_MATRIX	13	21	5.245196417791443e-05
CME_MATRIX	13	22	2.4953683230898442e-05
CME_MATRIX	13	23	1.1588956505032014e-05
CME_MATRIX	13	24	5.150887670020254e-06
CME_MATRIX	13	25	2.2806646627785914e-06
CME_MATRIX	13	26	1.0018140906888643e-06
CME_MATRIX	13	27	4.4230502367085697e-07
CME_MATRIX	13	28	1.95266218233758e-07
CME_MATRIX	13	29	9.059367199125179e-08
CME_MATRIX	13	30	3.9310595622630534e-08
CME_MATRIX	13	31	1.9292956627770305e-08
CME_MATRIX	13	32	1.0143037879080863e-08
CME_MATRIX	13	33	5.580829753168383e-09
CME_MATRIX	13	34	4.604348817934143e-09
CME_MATRIX	13	35	1.8811044872222555e-09
CME_MATRIX	13	36	1.589470980215283e-09
CME_MATRIX	13	37	-2.3143040691736514e-09
CME_MATRIX	13	38	-2.337239339014458e-09
CME_MATRIX	13	39	-5.855102167809879e-09
CME_MATRIX	14	0	-8.067543446303913e-09
CME_MATRIX	14	1	-1.4826242579698949e-08
CME_MATRIX	14	2	-3.001697835637448e-08
CME_MATRIX	14	3	-5.869300122838757e-08
CME_MATRIX	14	4	-1.327021463935792e-07
CME_MATRIX	14	5	-2.9233152348923203e-07
CME_MATRIX	14	6	-6.334873947621363e-07
CME_MATRIX	14	7	-1.4101110628125616e-06
CME_MATRIX	14	8	-3.167444474797077e-06
CME_MATRIX	14	9	-7.463604618070454e-06
CME_MATRIX	14	10	-1.7788766467838454e-05
CME_MATRIX	14	11	-4.788331144207466e-05
CME_MATRIX	14	12	-0.00011862514815285798
CME_MATRIX	14	13	-0.00034795124553539604
CME_MATRIX	14	14	-0.0014935910154998879
CME_MATRIX	14	15	0.001639986515080409
CME_MATRIX	14	16	0.0013509241333903856
CME_MATRIX	14	17	0.0008509176740260919
CME_MATRIX	14	18	0.0005998243244186782
CME_MATRIX	14	19	0.00034555106440499104
CME_MATRIX	14	20	0.0002017364968344369
CME_MATRIX	14	21	0.00010111564764474627
CME_MATRIX	14	22	4.965034865796004e-05
CME_MATRIX	14	23	2.2503007390287392e-05
CME_MATRIX	14	24	1.0097407209688873e-05
CME_MATRIX	14	25	4.429675962947666e-06
CME_MATRIX	14	26	1.9473692951200164e-06
CME_MATRIX	14	27	8.60205876553338e-07
CME_MATRIX	14	28	3.81551808585517e-07
CME_MATRIX	14	29	1.709272798134635e-07
CME_MATRIX	14	30	7.602557854569982e-08
CME_MATRIX	14	31	3.9488481964868545e-08
CME_MATRIX	14	32	1.4860393089573148e-08
CME_MATRIX	14	33	4.824849894459512e-09
CME_MATRIX	14	34	4.152405666667602e-10
CME_MATRIX	14	35	2.2435917600741684e-09
CME_MATRIX	14	36	-2.3750850296326986e-09
CME_MATRIX	14	37	-2.2006167331320345e-09
CME_MATRIX	14	38	-1.575719875845901e-09
CME_MATRIX	14	39	-3.419648424061897e-09
CME_MATRIX	15	0	-3.7245510005731996e-09
CME_MATRIX	15	1	-1.0530055552939563e-08
CME_MATRIX	15	2	-1.9447173998317552e-08
CME_MATRIX	15	3	-4.399637517879329e-08
CME_MATRIX	15	4	-8.986598239154257e-08
CME_MATRIX	15	5	-1.9199994222812098e-07
CME_MATRIX	15	6	-4.125457513403994e-07
CME_MATRIX	15	7	-8.954388725373232e-07
CME_MATRIX	15	8	-1.9954847234868783e-06
CME_MATRIX	15	9	-4.4900196641550515e-06
CME_MATRIX	15	10	-1.0652564309993002e-05
CME_MATRIX	15	11	-2.552814625488747e-05
CME_MATRIX	15	12	-7.061792662886486e-05
CME_MATRIX	15	13	-0.00017469569303272847
CME_MATRIX	15	14	-0.0005277499644458884
CME_MATRIX	15	15	-0.0026878846250133707
CME_MATRIX	15	16	0.002319201279804489
CME_MATRIX	15	17	0.0018574868087355716
CME_MATRIX	15	18	0.0010808578192883025
CME_MATRIX	15	19	0.0007130304492013424
CME_MATRIX	15	20	0.0003764548462498312
CME_MATRIX	15	21	0.0002015556459070629
CME_MATRIX	15	22	9.441314642684221e-05
CME_MATRIX	15	23	4.381728296832282e-05
CME_MATRIX	15	24	1.9297905189006407e-05
CME_MATRIX	15	25	8.505188824122161e-06
CME_MATRIX	15	26	3.714828165052006e-06
CME_MATRIX	15	27	1.6347488859498132e-06
CME_MATRIX	15	28	7.222650027632044e-07
CME_MATRIX	15	29	3.2672883156137136e-07
CME_MATRIX	15	30	1.4582039835093092e-07
CME_MATRIX	15	31	6.582665313467917e-08
CME_MATRIX	15	32	3.025428440914095e-08
CME_MATRIX	15	33	1.6092994679647126e-08
CME_MATRIX	15	34	4.916293889307391e-09
CME_MATRIX	15	35	7.795802374780344e-09
CME_MATRIX	15	36	1.0558759968118834e-09
CME_MATRIX	15	37	1.1921389908111244e-09
CME_MATRIX	15	38	1.9846001013759475e-09
CME_MATRIX	15	39	-1.012600704522796e-09
CME_MATRIX	16	0	-3.465756422971479e-10
CME_MATRIX	16	1	-3.6461799112575446e-09
CME_MATRIX	16	2	-9.074657841482264e-09
CME_MATRIX	16	3	-2.1750963899125697e-08
CME_MATRIX	16	4	-4.735499886288474e-08
CME_MATRIX	16	5	-1.1147103938365006e-07
CME_MATRIX	16	6	-2.385248966358669e-07
CME_MATRIX	16	7	-5.157483758153437e-07
CME_MATRIX	16	8	-1.111414862986563e-06
CME_MATRIX	16	9	-2.475712284689811e-06
CME_MATRIX	16	10	-5.551519394396002e-06
CME_MATRIX	16	11	-1.3331777714732454e-05
CME_MATRIX	16	12	-3.2135382848995314e-05
CME_MATRIX	16	13	-9.33901914346736e-05
CME_MATRIX	16	14	-0.00022900367656466473
CME_MATRIX	16	15	-0.0007299672043706064
CME_MATRIX	16	16	-0.0046158139922432605
CME_MATRIX	16	17	0.0029922657940567275
CME_MATRIX	16	18	0.0023195910567172964
CME_MATRIX	16	19	0.0012297938053470942
CME_MATRIX	16	20	0.0007526937183308146
CME_MATRIX	16	21	0.000366223334608423
CME_MATRIX	16	22	0.00018177288141671598
CME_MATRIX	16	23	8.120652950117448e-05
CME_MATRIX	16	24	3.6362707198960066e-05
CME_MATRIX	16	25	1.5791473377954774e-05
CME_MATRIX	16	26	6.911755790807615e-06
CME_MATRIX	16	27	3.0192700343185013e-06
CME_MATRIX	16	28	1.3353916135274207e-06
CME_MATRIX	16	29	5.942241485389316e-07
CME_MATRIX	16	30	2.695895033171285e-07
CME_MATRIX	16	31	1.2289964781646688e-07
CME_MATRIX	16	32	5.412962021456129e-08
CME_MATRIX	16	33	2.402512266067614e-08
CME_MATRIX	16	34	1.0991008884904993e-08
CME_MATRIX	16	35	7.367930590827237e-09
CME_MATRIX	16	36	2.7456768122654165e-09
CME_MATRIX	16	37	7.229713426496162e-10
CME_MATRIX	16	38	1.213259969435043e-09
CME_MATRIX	16	39	-8.219013658462726e-10
CME_MATRIX	17	0	2.0129301060967633e-09
CME_MATRIX	17	1	3.300355398529322e-10
CME_MATRIX	17	2	-5.4905146344915846e-09
CME_MATRIX	17	3	-9.516947128190615e-09
CME_MATRIX	17	4	-2.645207617132927e-08
CME_MATRIX	17	5	-5.108104871027085e-08
CME_MATRIX	17	6	-1.1179441390776273e-07
CME_MATRIX	17	7	-2.2941375645430422e-07
CME_MATRIX	17	8	-4.885189168030789e-07
CME_MATRIX	17	9	-1.0395900418261576e-06
CME_MATRIX	17	10	-2.2862428238956355e-06
CME_MATRIX	17	11	-5.052006625837145e-06
CME_MATRIX	17	12	-1.2478564299479821e-05
CME_MATRIX	17	13	-3.0305850736729492e-05
CME_MATRIX	17	14	-9.98077768515626e-05
CME_MATRIX	17	15	-0.0002374806022350264
CME_MATRIX	17	16	-0.0008613147417827088
CME_MATRIX	17	17	-0.007386892835094984
CME_MATRIX	17	18	0.0033871109314120265
CME_MATRIX	17	19	0.00254095906311935
CME_MATRIX	17	20	0.0012200185251393415
CME_MATRIX	17	21	0.0006936171220566384
CME_MATRIX	17	22	0.00031613484988255217
CME_MATRIX	17	23	0.00014835356797220236
CME_MATRIX	17	24	6.44155720154165e-05
CME_MATRIX	17	25	2.8286740197136362e-05
CME_MATRIX	17	26	1.2216689601859096e-05
CME_MATRIX	17	27	5.343901234418118e-06
CME_MATRIX	17	28	2.343710528976072e-06
CME_MATRIX	17	29	1.0408839805472027e-06
CME_MATRIX	17	30	4.6698570386736185e-07
CME_MATRIX	17	31	2.0792212863447997e-07
CME_MATRIX	17	32	9.465254595678375e-08
CME_MATRIX	17	33	4.5030746195645466e-08
CME_MATRIX	17	34	2.0224441347871817e-08
CME_MATRIX	17	35	1.2946424808283445e-08
CME_MATRIX	17	36	6.815197605907342e-09
CME_MATRIX	17	37	5.83589225921241e-09
CME_MATRIX	17	38	1.965793882081506e-09
CME_MATRIX	17	39	-2.901869865132301e-09
CME_MATRIX	18	0	-2.3927517420579984e-09
CME_MATRIX	18	1	2.340843233636839e-09
CME_MATRIX	18	2	-3.738744820170854e-09
CME_MATRIX	18	3	-1.3497057309901553e-09
CME_MATRIX	18	4	-5.073698080704842e-10
CME_MATRIX	18	5	-9.741829562742542e-09
CME_MATRIX	18	6	-2.1223039670201204e-08
CME_MATRIX	18	7	-4.0068836454725826e-08
CME_MATRIX	18	8	-6.648397352326713e-08
CME_MATRIX	18	9	-1.2605855161569736e-07
CME_MATRIX	18	10	-1.8365702901772585e-07
CME_MATRIX	18	11	-3.1594549292615596e-07
CME_MATRIX	18	12	-3.6808575383722606e-07
CME_MATRIX	18	13	-2.0117768559215366e-06
CME_MATRIX	18	14	-5.342074228999581e-06
CME_MATRIX	18	15	-5.6107533914255686e-05
CME_MATRIX	18	16	-0.00011158692966589891
CME_MATRIX	18	17	-0.0007335869318292533
CME_MATRIX	18	18	-0.01069391550197616
CME_MATRIX	18	19	0.003184747806787437
CME_MATRIX	18	20	0.0023405383353464235
CME_MATRIX	18	21	0.0010235184288423433
CME_MATRIX	18	22	0.0005493197263982994
CME_MATRIX	18	23	0.00023951891443824342
CME_MATRIX	18	24	0.00010854655829222293
CME_MATRIX	18	25	4.6423898614172046e-05
CME_MATRIX	18	26	2.0187232111535377e-05
CME_MATRIX	18	27	8.710888673037078e-06
CME_MATRIX	18	28	3.8102032569367353e-06
CME_MATRIX	18	29	1.6769984071237467e-06
CME_MATRIX	18	30	7.498942253684691e-07
CME_MATRIX	18	31	3.3984242406674e-07
CME_MATRIX	18	32	1.519360567193796e-07
CME_MATRIX	18	33	6.955413511279473e-08
CME_MATRIX	18	34	3.328094801877686e-08
CME_MATRIX	18	35	1.5235214871709587e-08
CME_MATRIX	18	36	7.85658998337798e-09
CME_MATRIX	18	37	1.8298027412893759e-09
CME_MATRIX	18	38	5.599582891843368e-10
CME_MATRIX	18	39	-5.181378509364943e-09
CME_MATRIX	19	0	1.1850173992062736e-09
CME_MATRIX	19	1	3.4867863438052206e-09
CME_MATRIX	19	2	4.317021225917785e-09
CME_MATRIX	19	3	2.158513900847407e-09
CME_MATRIX	19	4	6.008256863887066e-09
CME_MATRIX	19	5	1.526008166549437e-08
CME_MATRIX	19	6	2.6525298581715768e-08
CME_MATRIX	19	7	6.905981761806683e-08
CME_MATRIX	19	8	1.5761987831849885e-07
CME_MATRIX	19	9	3.763083043542241e-07
CME_MATRIX	19	10	8.867374838385158e-07
CME_MATRIX	19	11	2.1279894655803146e-06
CME_MATRIX	19	12	5.013282237358132e-06
CME_MATRIX	19	13	1.217126151236298e-05
CME_MATRIX	19	14	2.6574007994347317e-05
CME_MATRIX	19	15	6.315693761586996e-05
CME_MATRIX	19	16	8.379375265047981e-05
CME_MATRIX	19	17	0.00026168079576429943
CME_MATRIX	19	18	-0.00012624608560831213
CME_MATRIX	19	19	-0.013573812422596135
CME_MATRIX	19	20	0.0022815525628650923
CME_MATRIX	19	21	0.0017198180822036084
CME_MATRIX	19	22	0.0006945081517274826
CME_MATRIX	19	23	0.0003639703012584377
CME_MATRIX	19	24	0.00015473410187124333
CME_MATRIX	19	25	6.894894275361659e-05
CME_MATRIX	19	26	2.925236789068761e-05
CME_MATRIX	19	27	1.2664524339501513e-05
CME_MATRIX	19	28	5.460093777686286e-06
CME_MATRIX	19	29	2.387878416895297e-06
CME_MATRIX	19	30	1.056138849259728e-06
CME_MATRIX	19	31	4.714230113414651e-07
CME_MATRIX	19	32	2.1520142148617162e-07
CME_MATRIX	19	33	9.667166573998239e-08
CME_MATRIX	19	34	4.371665696633024e-08
CME_MATRIX	19	35	2.2281015941951778e-08
CME_MATRIX	19	36	8.281931270058236e-09
CME_MATRIX	19	37	3.614588368366982e-09
CME_MATRIX	19	38	1.0160655541616485e-09
CME_MATRIX	19	39	-2.5886399540264983e-09
CME_MATRIX	20	0	4.3829121887958236e-10
CME_MATRIX	20	1	1.7774618846745555e-09
CME_MATRIX	20	2	-4.3866836428663365e-10
CME_MATRIX	20	3	5.532615817314651e-09
CME_MATRIX	20	4	1.1491556698126491e-08
CME_MATRIX	20	5	2.387639085815994e-08
CME_MATRIX	20	6	4.648951053029771e-08
CME_MATRIX	20	7	1.0612110771840229e-07
CME_MATRIX	20	8	2.376425202827076e-07
CME_MATRIX	20	9	5.246519885015046e-07
CME_MATRIX	20	10	1.2037905622767016e-06
CME_MATRIX	20	11	2.7559483056412513e-06
CME_MATRIX	20	12	6.4318411588821615e-06
CME_MATRIX	20	13	1.4924320699607373e-05
CME_MATRIX	20	14	3.5442487346613074e-05
CME_MATRIX	20	15	7.961693068401711e-05
CME_MATRIX	20	16	0.00018940760455963488
CME_MATRIX	20	17	0.0003464640997774276
CME_MATRIX	20	18	0.0009229211006371053
CME_MATRIX	20	19	0.0009943116593541588
CME_MATRIX	20	20	-0.014741918039731575
CME_MATRIX	20	21	0.000994303049092662
CME_MATRIX	20	22	0.0009229188487708773
CME_MATRIX	20	23	0.000346463649034947
CME_MATRIX	20	24	0.0001894094057364334
CME_MATRIX	20	25	7.961218226975822e-05
CME_MATRIX	20	26	3.54357565673067e-05
CME_MATRIX	20	27	1.492215689102956e-05
CME_MATRIX	20	28	6.431019539224361e-06
CME_MATRIX	20	29	2.7568117538871855e-06
CME_MATRIX	20	30	1.2023190615544742e-06
CME_MATRIX	20	31	5.282252070221875e-07
CME_MATRIX	20	32	2.3388603544191128e-07
CME_MATRIX	20	33	1.0694798683070483e-07
CME_MATRIX	20	34	4.682000621053021e-08
CME_MATRIX	20	35	2.2223376531593994e-08
CME_MATRIX	20	36	1.069224225150004e-08
CME_MATRIX	20	37	2.0839894601261244e-09
CME_MATRIX	20	38	2.475820250044547e-09
CME_MATRIX	20	39	9.56066583969469e-10
CME_MATRIX	21	0	-2.8248249034415855e-09
CME_MATRIX	21	1	-2.591978963329317e-10
CME_MATRIX	21	2	4.951218410875777e-10
CME_MATRIX	21	3	5.515262409428354e-09
CME_MATRIX	21	4	1.0761996652509154e-08
CME_MATRIX	21	5	1.957456801891758e-08
CME_MATRIX	21	6	4.693108905822634e-08
CME_MATRIX	21	7	9.736751629438295e-08
CME_MATRIX	21	8	2.1406007555121016e-07
CME_MATRIX	21	9	4.7155876209157975e-07
CME_MATRIX	21	10	1.0576248327128196e-06
CME_MATRIX	21	11	2.3893629985076554e-06
CME_MATRIX	21	12	5.461517068634404e-06
CME_MATRIX	21	13	1.2666276681797404e-05
CME_MATRIX	21	14	2.9253870833886223e-05
CME_MATRIX	21	15	6.894813131104962e-05
CME_MATRIX	21	16	0.00015473639887325863
CME_MATRIX	21	17	0.000363975090447692
CME_MATRIX	21	18	0.0006945069857939177
CME_MATRIX	21	19	0.0017198193223236858
CME_MATRIX	21	20	0.0022815545858056634
CME_MATRIX	21	21	-0.01357375308908923
CME_MATRIX	21	22	-0.00012624067764073127
CME_MATRIX	21	23	0.0002616848781020859
CME_MATRIX	21	24	8.379873939739826e-05
CME_MATRIX	21	25	6.315883390461575e-05
CME_MATRIX	21	26	2.6571088920599593e-05
CME_MATRIX	21	27	1.2167155103005476e-05
CME_MATRIX	21	28	5.013926419684591e-06
CME_MATRIX	21	29	2.1266863230420115e-06
CME_MATRIX	21	30	8.830182104303669e-07
CME_MATRIX	21	31	3.7533316375133723e-07
CME_MATRIX	21	32	1.616414993718706e-07
CME_MATRIX	21	33	6.804875202249508e-08
CME_MATRIX	21	34	2.6946850377835763e-08
CME_MATRIX	21	35	1.5562988561794868e-08
CME_MATRIX	21	36	3.6846729144231992e-09
CME_MATRIX	21	37	-7.69664000307645e-10
CME_MATRIX	21	38	1.6891065553000805e-09
CME_MATRIX	21	39	-3.9862746949005556e-09
CME_MATRIX	22	0	3.3416292514976055e-10
CME_MATRIX	22	1	6.81480617719873e-10
CME_MATRIX	22	2	9.558716113529654e-10
CME_MATRIX	22	3	2.485471730278784e-09
CME_MATRIX	22	4	6.0405592357968625e-09
CME_MATRIX	22	5	1.2886509135030049e-08
CME_MATRIX	22	6	2.9700795230022107e-08
CME_MATRIX	22	7	7.337577378285636e-08
CME_MATRIX	22	8	1.5574220082754455e-07
CME_MATRIX	22	9	3.351443558182335e-07
CME_MATRIX	22	10	7.470174859121881e-07
CME_MATRIX	22	11	1.6784584995688582e-06
CME_MATRIX	22	12	3.8118905739904876e-06
CME_MATRIX	22	13	8.711781546548333e-06
CME_MATRIX	22	14	2.018947943405177e-05
CME_MATRIX	22	15	4.6422553939070175e-05
CME_MATRIX	22	16	0.0001085472182126578
CME_MATRIX	22	17	0.00023951818435043952
CME_MATRIX	22	18	0.0005493251217270111
CME_MATRIX	22	19	0.0010235208698247612
CME_MATRIX	22	20	0.0023405401730329173
CME_MATRIX	22	21	0.003184748654966758
CME_MATRIX	22	22	-0.010693987141192044
CME_MATRIX	22	23	-0.0007335849517963276
CME_MATRIX	22	24	-0.00011158100585377752
CME_MATRIX	22	25	-5.6109969515180514e-05
CME_MATRIX	22	26	-5.3443137816671305e-06
CME_MATRIX	22	27	-2.013900673449169e-06
CME_MATRIX	22	28	-3.714383443647277e-07
CME_MATRIX	22	29	-3.1436468572001926e-07
CME_MATRIX	22	30	-1.8593865122254294e-07
CME_MATRIX	22	31	-1.226587236921543e-07
CME_MATRIX	22	32	-7.136142476536217e-08
CME_MATRIX	22	33	-3.834787406050608e-08
CME_MATRIX	22	34	-2.0874506861061e-08
CME_MATRIX	22	35	-1.186525708194801e-08
CME_MATRIX	22	36	-6.147938357506759e-09
CME_MATRIX	22	37	-4.38029978248312e-09
CME_MATRIX	22	38	9.034073259306162e-10
CME_MATRIX	22	39	4.6544812216695847e-10
CME_MATRIX	23	0	-1.6802187298475495e-09
CME_MATRIX	23	1	2.211948529598417e-09
CME_MATRIX	23	2	1.0067536692454782e-09
CME_MATRIX	23	3	2.8028520200440064e-09
CME_MATRIX	23	4	2.4078383409483376e-09
CME_MATRIX	23	5	9.391880130527774e-09
CME_MATRIX	23	6	1.93047982585238e-08
CME_MATRIX	23	7	4.4846397401793666e-08
CME_MATRIX	23	8	9.489366988387866e-08
CME_MATRIX	23	9	2.0993226841620578e-07
CME_MATRIX	23	10	4.7002545812639047e-07
CME_MATRIX	23	11	1.0388478118376396e-06
CME_MATRIX	23	12	2.343180510694899e-06
CME_MATRIX	23	13	5.338732100934822e-06
CME_MATRIX	23	14	1.2219925024424166e-05
CME_MATRIX	23	15	2.828307958505778e-05
CME_MATRIX	23	16	6.441611786135617e-05
CME_MATRIX	23	17	0.00014835517505450567
CME_MATRIX	23	18	0.00031613570512826534
CME_MATRIX	23	19	0.0006936240593019322
CME_MATRIX	23	20	0.0012200217484329633
CME_MATRIX	23	21	0.0025409626349367945
CME_MATRIX	23	22	0.0033871157756045537
CME_MATRIX	23	23	-0.0073868648827375115
CME_MATRIX	23	24	-0.0008613124052470913
CME_MATRIX	23	25	-0.00023747825165150539
CME_MATRIX	23	26	-9.980716478100388e-05
CME_MATRIX	23	27	-3.0302919637382043e-05
CME_MATRIX	23	28	-1.247514758044177e-05
CME_MATRIX	23	29	-5.047633636923477e-06
CME_MATRIX	23	30	-2.283900216485723e-06
CME_MATRIX	23	31	-1.0378870899436755e-06
CME_MATRIX	23	32	-4.853558292070935e-07
CME_MATRIX	23	33	-2.3032174289981118e-07
CME_MATRIX	23	34	-1.1140506590376775e-07
CME_MATRIX	23	35	-5.1087699813347685e-08
CME_MATRIX	23	36	-2.4644178968147964e-08
CME_MATRIX	23	37	-1.399851700883797e-08
CME_MATRIX	23	38	-1.935370981115237e-09
CME_MATRIX	23	39	-3.5748478877996725e-09
CME_MATRIX	24	0	-1.2458130589291298e-10
CME_MATRIX	24	1	-2.3301068471700474e-09
CME_MATRIX	24	2	1.122270607955063e-09
CME_MATRIX	24	3	-4.899558656663995e-10
CME_MATRIX	24	4	2.8800266655305193e-09
CME_MATRIX	24	5	6.7429228709229444e-09
CME_MATRIX	24	6	1.2331574302058529e-08
CME_MATRIX	24	7	2.8476467398554194e-08
CME_MATRIX	24	8	5.935186674632598e-08
CME_MATRIX	24	9	1.2018075716094433e-07
CME_MATRIX	24	10	2.659435058329667e-07
CME_MATRIX	24	11	5.948240388224385e-07
CME_MATRIX	24	12	1.3338038919303593e-06
CME_MATRIX	24	13	3.0231266721607343e-06
CME_MATRIX	24	14	6.914866217587284e-06
CME_MATRIX	24	15	1.57929229128061e-05
CME_MATRIX	24	16	3.6367908127602765e-05
CME_MATRIX	24	17	8.120995217741495e-05
CME_MATRIX	24	18	0.00018177873092349066
CME_MATRIX	24	19	0.0003662266584018514
CME_MATRIX	24	20	0.0007526913545482058
CME_MATRIX	24	21	0.0012297974390856605
CME_MATRIX	24	22	0.0023195893803058297
CME_MATRIX	24	23	0.002992264029792812
CME_MATRIX	24	24	-0.0046158547114289695
CME_MATRIX	24	25	-0.0007299709915750932
CME_MATRIX	24	26	-0.00022900790118522186
CME_MATRIX	24	27	-9.33890268740685e-05
CME_MATRIX	24	28	-3.2139571038372646e-05
CME_MATRIX	24	29	-1.333393407219181e-05
CME_MATRIX	24	30	-5.553709861948013e-06
CME_MATRIX	24	31	-2.47365923831523e-06
CME_MATRIX	24	32	-1.1121915837192406e-06
CME_MATRIX	24	33	-5.132341330705143e-07
CME_MATRIX	24	34	-2.3772410781230545e-07
CME_MATRIX	24	35	-1.096124087980768e-07
CME_MATRIX	24	36	-4.6879087788865835e-08
CME_MATRIX	24	37	-2.453994962793184e-08
CME_MATRIX	24	38	-1.2319033145967573e-08
CME_MATRIX	24	39	-7.352013896215398e-09
CME_MATRIX	25	0	-5.399413160639308e-09
CME_MATRIX	25	1	-1.2895765220251023e-09
CME_MATRIX	25	2	-6.980814970824862e-10
CME_MATRIX	25	3	1.1150233056708121e-09
CME_MATRIX	25	4	5.6418133905005247e-11
CME_MATRIX	25	5	2.0710506369962993e-10
CME_MATRIX	25	6	5.906898705101713e-09
CME_MATRIX	25	7	9.643268163965655e-09
CME_MATRIX	25	8	2.87268729581076e-08
CME_MATRIX	25	9	6.488151577497849e-08
CME_MATRIX	25	10	1.4816413171517763e-07
CME_MATRIX	25	11	3.2211868141778906e-07
CME_MATRIX	25	12	7.197724088140881e-07
CME_MATRIX	25	13	1.6340862473729055e-06
CME_MATRIX	25	14	3.7137064038682754e-06
CME_MATRIX	25	15	8.50394327077402e-06
CME_MATRIX	25	16	1.929467002235934e-05
CME_MATRIX	25	17	4.3816401871920434e-05
CME_MATRIX	25	18	9.440926998421444e-05
CME_MATRIX	25	19	0.00020155520443365234
CME_MATRIX	25	20	0.00037645501047449376
CME_MATRIX	25	21	0.0007130266486704456
CME_MATRIX	25	22	0.0010808577686776525
CME_MATRIX	25	23	0.001857485861669195
CME_MATRIX	25	24	0.002319202235995637
CME_MATRIX	25	25	-0.0026878758921828534
CME_MATRIX	25	26	-0.000527750924987218
CME_MATRIX	25	27	-0.0001746917314241541
CME_MATRIX	25	28	-7.06159702842698e-05
CME_MATRIX	25	29	-2.5527314056648907e-05
CME_MATRIX	25	30	-1.0650069863842641e-05
CME_MATRIX	25	31	-4.49227105143874e-06
CME_MATRIX	25	32	-1.992612809740157e-06
CME_MATRIX	25	33	-8.990061229270827e-07
CME_MATRIX	25	34	-4.1318584920703247e-07
CME_MATRIX	25	35	-1.9040644153568847e-07
CME_MATRIX	25	36	-8.826296740196037e-08
CME_MATRIX	25	37	-4.008575916428321e-08
CME_MATRIX	25	38	-2.2169659359605578e-08
CME_MATRIX	25	39	-9.282917166458171e-09
CME_MATRIX	26	0	-8.176259585522753e-09
CME_MATRIX	26	1	-2.3264371011954203e-09
CME_MATRIX	26	2	-8.979124215609213e-10
CME_MATRIX	26	3	1.0779989054546726e-09
CME_MATRIX	26	4	-3.053655439572142e-11
CME_MATRIX	26	5	-1.5810633134899486e-09
CME_MATRIX	26	6	3.3143334455094717e-09
CME_MATRIX	26	7	4.7040625115014836e-09
CME_MATRIX	26	8	1.4354355630821064e-08
CME_MATRIX	26	9	3.349110878311365e-08
CME_MATRIX	26	10	7.404030194286395e-08
CME_MATRIX	26	11	1.7049755620535064e-07
CME_MATRIX	26	12	3.815666319886559e-07
CME_MATRIX	26	13	8.595308105896852e-07
CME_MATRIX	26	14	1.9500414152303823e-06
CME_MATRIX	26	15	4.426881240734049e-06
CME_MATRIX	26	16	1.0095847555824588e-05
CME_MATRIX	26	17	2.250513867796818e-05
CME_MATRIX	26	18	4.9654212459596536e-05
CME_MATRIX	26	19	0.00010111383425348648
CME_MATRIX	26	20	0.0002017367230693474
CME_MATRIX	26	21	0.00034555344323286216
CME_MATRIX	26	22	0.0005998307052014672
CME_MATRIX	26	23	0.0008509180333723168
CME_MATRIX	26	24	0.0013509256141497799
CME_MATRIX	26	25	0.0016399854159910988
CME_MATRIX	26	26	-0.001493576632632218
CME_MATRIX	26	27	-0.0003479513443800114
CME_MATRIX	26	28	-0.0001186264650631907
CME_MATRIX	26	29	-4.788342095418423e-05
CME_MATRIX	26	30	-1.778555532989721e-05
CME_MATRIX	26	31	-7.459644975565999e-06
CME_MATRIX	26	32	-3.1687142113355413e-06
CME_MATRIX	26	33	-1.4102366491616481e-06
CME_MATRIX	26	34	-6.331742146595495e-07
CME_MATRIX	26	35	-2.901908931885594e-07
CME_MATRIX	26	36	-1.3352985711207118e-07
CME_MATRIX	26	37	-6.27814438603246e-08
CME_MATRIX	26	38	-2.9242114784150298e-08
CME_MATRIX	26	39	-1.459399888467657e-08
CME_MATRIX	27	0	-9.72982284747597e-09
CME_MATRIX	27	1	-5.046834509190255e-09
CME_MATRIX	27	2	-1.750365250904633e-09
CME_MATRIX	27	3	1.9941763877865984e-10
CME_MATRIX	27	4	7.014464829751519e-10
CME_MATRIX	27	5	-4.4049812523755283e-10
CME_MATRIX	27	6	-7.974944337323459e-10
CME_MATRIX	27	7	6.282363021800683e-09
CME_MATRIX	27	8	8.827848893498333e-09
CME_MATRIX	27	9	1.9273988581633454e-08
CME_MATRIX	27	10	4.021460363603136e-08
CME_MATRIX	27	11	8.865959045240375e-08
CME_MATRIX	27	12	1.9576964394572733e-07
CME_MATRIX	27	13	4.421909753616224e-07
CME_MATRIX	27	14	1.0009982495577273e-06
CME_MATRIX	27	15	2.275755842043429e-06
CME_MATRIX	27	16	5.14684214325873e-06
CME_MATRIX	27	17	1.1589105150739131e-05
CME_MATRIX	27	18	2.495144286188217e-05
CME_MATRIX	27	19	5.2453530292116785e-05
CME_MATRIX	27	20	9.894956704981337e-05
CME_MATRIX	27	21	0.0001817798518507127
CME_MATRIX	27	22	0.0002860257817583223
CME_MATRIX	27	23	0.000457670813951807
CME_MATRIX	27	24	0.0006152088847997678
CME_MATRIX	27	25	0.0009167134764258053
CME_MATRIX	27	26	0.0010878556726073353
CME_MATRIX	27	27	-0.0008055862675718801
CME_MATRIX	27	28	-0.00021662758221729626
CME_MATRIX	27	29	-7.529216905977497e-05
CME_MATRIX	27	30	-3.0438656142243334e-05
CME_MATRIX	27	31	-1.1514739631235996e-05
CME_MATRIX	27	32	-4.852147019507605e-06
CME_MATRIX	27	33	-2.0734453045154928e-06
CME_MATRIX	27	34	-9.262138684214195e-07
CME_MATRIX	27	35	-4.1416871575375716e-07
CME_MATRIX	27	36	-1.9267965184092614e-07
CME_MATRIX	27	37	-8.986155888916835e-08
CME_MATRIX	27	38	-4.621872174261014e-08
CME_MATRIX	27	39	-2.2461415063703282e-08
CME_MATRIX	28	0	-1.2853031721336032e-08
CME_MATRIX	28	1	-2.975847385143189e-09
CME_MATRIX	28	2	2.2055453709605684e-09
CME_MATRIX	28	3	5.465601263417935e-09
CME_MATRIX	28	4	-7.315850928646879e-10
CME_MATRIX	28	5	-2.3643929278029404e-10
CME_MATRIX	28	6	2.6937397938147166e-09
CME_MATRIX	28	7	5.664933761631729e-09
CME_MATRIX	28	8	4.753974988089839e-09
CME_MATRIX	28	9	1.2366562172457587e-08
CME_MATRIX	28	10	2.012456337319568e-08
CME_MATRIX	28	11	4.749696372016972e-08
CME_MATRIX	28	12	1.0223626670207721e-07
CME_MATRIX	28	13	2.2765223243158883e-07
CME_MATRIX	28	14	5.146710099754641e-07
CME_MATRIX	28	15	1.156817821101297e-06
CME_MATRIX	28	16	2.6259797219136457e-06
CME_MATRIX	28	17	5.83160421258233e-06
CME_MATRIX	28	18	1.2743046577470266e-05
CME_MATRIX	28	19	2.596147607022176e-05
CME_MATRIX	28	20	5.0930142901290026e-05
CME_MATRIX	28	21	8.7996550650815e-05
CME_MATRIX	28	22	0.0001483081215374597
CME_MATRIX	28	23	0.00021673205951150057
CME_MATRIX	28	24	0.0003237060994358323
CME_MATRIX	28	25	0.00041731294189578845
CME_MATRIX	28	26	0.000591987741646889
CME_MATRIX	28	27	0.0006900396858332484
CME_MATRIX	28	28	-0.00042658307661197736
CME_MATRIX	28	29	-0.0001299742918174017
CME_MATRIX	28	30	-4.5798522190908106e-05
CME_MATRIX	28	31	-1.8576481736099098e-05
CME_MATRIX	28	32	-7.116532515048058e-06
CME_MATRIX	28	33	-3.0121308705686576e-06
CME_MATRIX	28	34	-1.2944112988276219e-06
CME_MATRIX	28	35	-5.792077478721098e-07
CME_MATRIX	28	36	-2.611734048999492e-07
CME_MATRIX	28	37	-1.1971623928058247e-07
CME_MATRIX	28	38	-5.295240278566112e-08
CME_MATRIX	28	39	-2.730741308977178e-08
CME_MATRIX	29	0	-1.627159952122955e-08
CME_MATRIX	29	1	-1.0441902855450938e-08
CME_MATRIX	29	2	-3.183361871379692e-11
CME_MATRIX	29	3	-5.797638711053185e-10
CME_MATRIX	29	4	2.8020481811701554e-09
CME_MATRIX	29	5	-1.6739680913159204e-09
CME_MATRIX	29	6	2.3152042359236005e-09
CME_MATRIX	29	7	8.237609162682075e-10
CME_MATRIX	29	8	4.688770308384103e-09
CME_MATRIX	29	9	1.682046347729223e-09
CME_MATRIX	29	10	8.36322102250691e-09
CME_MATRIX	29	11	2.035980539442397e-08
CME_MATRIX	29	12	5.228134681733498e-08
CME_MATRIX	29	13	1.129291315155009e-07
CME_MATRIX	29	14	2.5843193372680683e-07
CME_MATRIX	29	15	5.834421985665818e-07
CME_MATRIX	29	16	1.3173900497314192e-06
CME_MATRIX	29	17	2.9589844396545912e-06
CME_MATRIX	29	18	6.350247997815034e-06
CME_MATRIX	29	19	1.3218260204053102e-05
CME_MATRIX	29	20	2.4943593869442665e-05
CME_MATRIX	29	21	4.502666006152974e-05
CME_MATRIX	29	22	7.134007794440513e-05
CME_MATRIX	29	23	0.00011109835844282994
CME_MATRIX	29	24	0.0001530006600599839
CME_MATRIX	29	25	0.00021629593141316982
CME_MATRIX	29	26	0.000270088498033801
CME_MATRIX	29	27	0.00036892918445702446
CME_MATRIX	29	28	0.0004240470886671653
CME_MATRIX	29	29	-0.00022349356661245746
CME_MATRIX	29	30	-7.608722182081114e-05
CME_MATRIX	29	31	-2.7100929739824955e-05
CME_MATRIX	29	32	-1.102841395241403e-05
CME_MATRIX	29	33	-4.272728916437137e-06
CME_MATRIX	29	34	-1.8146230547928793e-06
CME_MATRIX	29	35	-7.833499436879991e-07
CME_MATRIX	29	36	-3.4795357258549535e-07
CME_MATRIX	29	37	-1.581188535442355e-07
CME_MATRIX	29	38	-7.552816980976659e-08
CME_MATRIX	29	39	-3.3309195800268606e-08
CME_MATRIX	30	0	-2.098272577939748e-08
CME_MATRIX	30	1	-1.0158517288552153e-08
CME_MATRIX	30	2	-2.6624102874052427e-09
CME_MATRIX	30	3	2.493403310174273e-10
CME_MATRIX	30	4	3.1132444899401463e-09
CME_MATRIX	30	5	-1.8589497033767208e-09
CME_MATRIX	30	6	-6.753649286773386e-10
CME_MATRIX	30	7	3.1519837929639096e-09
CME_MATRIX	30	8	2.542906212915827e-10
CME_MATRIX	30	9	2.406334864268914e-09
CME_MATRIX	30	10	3.5491247246816286e-09
CME_MATRIX	30	11	1.2366294054846954e-08
CME_MATRIX	30	12	2.8479203855920164e-08
CME_MATRIX	30	13	5.855146578920486e-08
CME_MATRIX	30	14	1.3187604601047758e-07
CME_MATRIX	30	15	2.934075355525808e-07
CME_MATRIX	30	16	6.65953094433115e-07
CME_MATRIX	30	17	1.4805268125591134e-06
CME_MATRIX	30	18	3.2148894129123337e-06
CME_MATRIX	30	19	6.5383801584445595e-06
CME_MATRIX	30	20	1.2680142166023525e-05
CME_MATRIX	30	21	2.191732936032597e-05
CME_MATRIX	30	22	3.629980391389207e-05
CME_MATRIX	30	23	5.333925532810967e-05
CME_MATRIX	30	24	7.774956842443819e-05
CME_MATRIX	30	25	0.00010229017950916174
CME_MATRIX	30	26	0.00013857387474070792
CME_MATRIX	30	27	0.00016887455255335437
CME_MATRIX	30	28	0.00022405556301530695
CME_MATRIX	30	29	0.00025470564769850955
CME_MATRIX	30	30	-0.00011639249991537818
CME_MATRIX	30	31	-4.380609547884092e-05
CME_MATRIX	30	32	-1.573594823524511e-05
CME_MATRIX	30	33	-6.4237066585034055e-06
CME_MATRIX	30	34	-2.508227611997032e-06
CME_MATRIX	30	35	-1.0652438603324258e-06
CME_MATRIX	30	36	-4.6329241912346675e-07
CME_MATRIX	30	37	-2.045925955190976e-07
CME_MATRIX	30	38	-9.148248152460744e-08
CME_MATRIX	30	39	-4.372379697040785e-08
CME_MATRIX	31	0	-2.2757582908773943e-08
CME_MATRIX	31	1	-1.0779502910075675e-08
CME_MATRIX	31	2	-1.049333847833032e-09
CME_MATRIX	31	3	6.233099321330614e-10
CME_MATRIX	31	4	4.977057032907812e-10
CME_MATRIX	31	5	1.1526755326975137e-09
CME_MATRIX	31	6	-2.8073686432555254e-09
CME_MATRIX	31	7	1.2922332093673717e-09
CME_MATRIX	31	8	3.8575766593916494e-09
CME_MATRIX	31	9	4.758995748123729e-09
CME_MATRIX	31	10	4.326917065829113e-09
CME_MATRIX	31	11	1.0348049060923932e-08
CME_MATRIX	31	12	1.4724809891267258e-08
CME_MATRIX	31	13	3.224245936824969e-08
CME_MATRIX	31	14	6.544207628047786e-08
CME_MATRIX	31	15	1.508230895721609e-07
CME_MATRIX	31	16	3.337773971760865e-07
CME_MATRIX	31	17	7.508193270201327e-07
CME_MATRIX	31	18	1.6036909744739821e-06
CME_MATRIX	31	19	3.3105202748945294e-06
CME_MATRIX	31	20	6.240408697290582e-06
CME_MATRIX	31	21	1.1128757335836805e-05
CME_MATRIX	31	22	1.7627386892645077e-05
CME_MATRIX	31	23	2.700104196578108e-05
CME_MATRIX	31	24	3.734257359091716e-05
CME_MATRIX	31	25	5.166162080682467e-05
CME_MATRIX	31	26	6.564638525260307e-05
CME_MATRIX	31	27	8.605343981126478e-05
CME_MATRIX	31	28	0.00010292816933718237
CME_MATRIX	31	29	0.00013350058943155168
CME_MATRIX	31	30	0.0001504448946126973
CME_MATRIX	31	31	-6.045905740616062e-05
CME_MATRIX	31	32	-2.4930632505326703e-05
CME_MATRIX	31	33	-9.022277640530122e-06
CME_MATRIX	31	34	-3.690605107116503e-06
CME_MATRIX	31	35	-1.449032390338729e-06
CME_MATRIX	31	36	-6.202039094560783e-07
CME_MATRIX	31	37	-2.6874696125906864e-07
CME_MATRIX	31	38	-1.1781900308643652e-07
CME_MATRIX	31	39	-5.457956310837712e-08
CME_MATRIX	32	0	-2.71136079898748e-08
CME_MATRIX	32	1	-1.2679978469961108e-08
CME_MATRIX	32	2	-6.230539270621238e-10
CME_MATRIX	32	3	2.8937900214968663e-09
CME_MATRIX	32	4	4.248447105160419e-10
CME_MATRIX	32	5	7.095007284016624e-09
CME_MATRIX	32	6	4.373127169868233e-09
CME_MATRIX	32	7	4.991584345282607e-09
CME_MATRIX	32	8	7.689138754821391e-10
CME_MATRIX	32	9	1.0478503647158123e-09
CME_MATRIX	32	10	1.5117321710442004e-09
CME_MATRIX	32	11	7.555330111051121e-09
CME_MATRIX	32	12	9.245168681179499e-09
CME_MATRIX	32	13	1.1929272793983134e-08
CME_MATRIX	32	14	3.1930615393188243e-08
CME_MATRIX	32	15	7.48938746461977e-08
CME_MATRIX	32	16	1.7002129610246436e-07
CME_MATRIX	32	17	3.7329973400102504e-07
CME_MATRIX	32	18	8.127099940761235e-07
CME_MATRIX	32	19	1.6422096707886237e-06
CME_MATRIX	32	20	3.1665178532131643e-06
CME_MATRIX	32	21	5.46262239292201e-06
CME_MATRIX	32	22	8.929521791321616e-06
CME_MATRIX	32	23	1.3111532863906505e-05
CME_MATRIX	32	24	1.8826102312163572e-05
CME_MATRIX	32	25	2.4847546225680973e-05
CME_MATRIX	32	26	3.3013811641483925e-05
CME_MATRIX	32	27	4.085147601060911e-05
CME_MATRIX	32	28	5.221353759686938e-05
CME_MATRIX	32	29	6.154969083960208e-05
CME_MATRIX	32	30	7.84161971386237e-05
CME_MATRIX	32	31	8.775492825019763e-05
CME_MATRIX	32	32	-3.134662437852651e-05
CME_MATRIX	32	33	-1.4069446314759736e-05
CME_MATRIX	32	34	-5.119026113052061e-06
CME_MATRIX	32	35	-2.1016840279953373e-06
CME_MATRIX	32	36	-8.316015446664942e-07
CME_MATRIX	32	37	-3.5762072586639943e-07
CME_MATRIX	32	38	-1.5258878112619588e-07
CME_MATRIX	32	39	-7.050920700355899e-08
CME_MATRIX	33	0	-3.0583176022488725e-08
CME_MATRIX	33	1	-9.191983194122341e-09
CME_MATRIX	33	2	-3.188201283375035e-09
CME_MATRIX	33	3	2.9582046863572314e-09
CME_MATRIX	33	4	5.605349993233068e-09
CME_MATRIX	33	5	7.833297457945797e-09
CME_MATRIX	33	6	3.9349699428860507e-10
CME_MATRIX	33	7	1.439584611562078e-09
CME_MATRIX	33	8	3.865767384913365e-09
CME_MATRIX	33	9	2.88467146461633e-09
CME_MATRIX	33	10	1.4704523220401699e-09
CME_MATRIX	33	11	5.976348510423292e-09
CME_MATRIX	33	12	6.1186490385471e-09
CME_MATRIX	33	13	1.055373053934003e-08
CME_MATRIX	33	14	1.9449187607430684e-08
CME_MATRIX	33	15	4.0153800298237885e-08
CME_MATRIX	33	16	8.408835721214928e-08
CME_MATRIX	33	17	1.945073002672407e-07
CME_MATRIX	33	18	4.067912637798649e-07
CME_MATRIX	33	19	8.34655935992344e-07
CME_MATRIX	33	20	1.5681389610590222e-06
CME_MATRIX	33	21	2.769690903601766e-06
CME_MATRIX	33	22	4.372905589439914e-06
CME_MATRIX	33	23	6.624270621630695e-06
CME_MATRIX	33	24	9.152782677412483e-06
CME_MATRIX	33	25	1.2491465580584412e-05
CME_MATRIX	33	26	1.5908542666382663e-05
CME_MATRIX	33	27	2.048870763043057e-05
CME_MATRIX	33	28	2.484532688820147e-05
CME_MATRIX	33	29	3.1123608133495215e-05
CME_MATRIX	33	30	3.6276793623789315e-05
CME_MATRIX	33	31	4.555808346835266e-05
CME_MATRIX	33	32	5.069462402410328e-05
CME_MATRIX	33	33	-1.6248819112550524e-05
CME_MATRIX	33	34	-7.88797084378798e-06
CME_MATRIX	33	35	-2.8773584277132443e-06
CME_MATRIX	33	36	-1.1838628897065089e-06
CME_MATRIX	33	37	-4.6333986717015813e-07
CME_MATRIX	33	38	-1.9764366656259878e-07
CME_MATRIX	33	39	-7.905680152555423e-08
CME_MATRIX	34	0	-3.66974212015355e-08
CME_MATRIX	34	1	-6.312248058031299e-09
CME_MATRIX	34	2	7.125167609503687e-10
CME_MATRIX	34	3	8.57866462834592e-09
CME_MATRIX	34	4	5.629486132204881e-09
CME_MATRIX	34	5	1.0519225012414277e-08
CME_MATRIX	34	6	2.44329533493696e-09
CME_MATRIX	34	7	8.967250310539721e-09
CME_MATRIX	34	8	2.8889954027915042e-09
CME_MATRIX	34	9	4.09558780636471e-09
CME_MATRIX	34	10	4.397999786318108e-09
CME_MATRIX	34	11	5.365060429918377e-09
CME_MATRIX	34	12	7.95987391983565e-09
CME_MATRIX	34	13	7.178404112520428e-09
CME_MATRIX	34	14	1.1560454445236804e-08
CME_MATRIX	34	15	2.204182477085718e-08
CME_MATRIX	34	16	4.445395538945341e-08
CME_MATRIX	34	17	9.8190365118292e-08
CME_MATRIX	34	18	2.0515363535307606e-07
CME_MATRIX	34	19	4.1531918879423665e-07
CME_MATRIX	34	20	7.944144048125121e-07
CME_MATRIX	34	21	1.3677793083086484e-06
CME_MATRIX	34	22	2.215520943335494e-06
CME_MATRIX	34	23	3.2511871688434626e-06
CME_MATRIX	34	24	4.613755895413881e-06
CME_MATRIX	34	25	6.082921617744101e-06
CME_MATRIX	34	26	7.978167336194135e-06
CME_MATRIX	34	27	9.889110351557857e-06
CME_MATRIX	34	28	1.243814182883899e-05
CME_MATRIX	34	29	1.484713300145386e-05
CME_MATRIX	34	30	1.8304660396933485e-05
CME_MATRIX	34	31	2.1136895311315386e-05
CME_MATRIX	34	32	2.624200119894082e-05
CME_MATRIX	34	33	2.9065810153107388e-05
CME_MATRIX	34	34	-8.425147662721646e-06
CME_MATRIX	34	35	-4.398112855178638e-06
CME_MATRIX	34	36	-1.6075781049675694e-06
CME_MATRIX	34	37	-6.553624397520043e-07
CME_MATRIX	34	38	-2.56227849257404e-07
CME_MATRIX	34	39	-9.947721366924308e-08
CME_MATRIX	35	0	-4.242284363025246e-08
CME_MATRIX	35	1	-5.8552261558385645e-09
CME_MATRIX	35	2	1.0837414151826003e-08
CME_MATRIX	35	3	1.6150314876009385e-08
CME_MATRIX	35	4	1.5605287010077255e-08
CME_MATRIX	35	5	1.3396927735997239e-08
CME_MATRIX	35	6	8.126660710134569e-09
CME_MATRIX	35	7	1.151745375434495e-08
CME_MATRIX	35	8	1.2920214375801036e-08
CME_MATRIX	35	9	1.0716751745767223e-08
CME_MATRIX	35	10	1.2353242329818694e-08
CME_MATRIX	35	11	7.944959903049519e-09
CME_MATRIX	35	12	9.03086935836956e-09
CME_MATRIX	35	13	5.5110536057072826e-09
CME_MATRIX	35	14	1.0547521504269328e-08
CME_MATRIX	35	15	1.4749226647088717e-08
CME_MATRIX	35	16	2.3836935792798747e-08
CME_MATRIX	35	17	5.199337717394457e-08
CME_MATRIX	35	18	1.0045170080269617e-07
CME_MATRIX	35	19	2.136814671250177e-07
CME_MATRIX	35	20	3.9403390803210697e-07
CME_MATRIX	35	21	6.938804639529701e-07
CME_MATRIX	35	22	1.0952389944617068e-06
CME_MATRIX	35	23	1.6430626121787416e-06
CME_MATRIX	35	24	2.267533236268514e-06
CME_MATRIX	35	25	3.0630395631592297e-06
CME_MATRIX	35	26	3.890500551091325e-06
CME_MATRIX	35	27	4.956967542832185e-06
CME_MATRIX	35	28	6.015004523595884e-06
CME_MATRIX	35	29	7.426822724905752e-06
CME_MATRIX	35	30	8.75048180021953e-06
CME_MATRIX	35	31	1.0650981713270678e-05
CME_MATRIX	35	32	1.2211554650193403e-05
CME_MATRIX	35	33	1.5008532937831618e-05
CME_MATRIX	35	34	1.6561668443027536e-05
CME_MATRIX	35	35	-4.417739604548309e-06
CME_MATRIX	35	36	-2.433948446358383e-06
CME_MATRIX	35	37	-8.824764685369596e-07
CME_MATRIX	35	38	-3.5225746796714103e-07
CME_MATRIX	35	39	-1.2296420819395088e-07
CME_MATRIX	36	0	-3.265313201151933e-08
CME_MATRIX	36	1	1.4578942866290034e-08
CME_MATRIX	36	2	3.0820290077335346e-08
CME_MATRIX	36	3	3.659894701583703e-08
CME_MATRIX	36	4	3.3442917131224595e-08
CME_MATRIX	36	5	3.4634307780869575e-08
CME_MATRIX	36	6	3.188574482912681e-08
CME_MATRIX	36	7	2.4470318434677362e-08
CME_MATRIX	36	8	2.2437920016943524e-08
CME_MATRIX	36	9	1.9899267802104276e-08
CME_MATRIX	36	10	1.563889460836847e-08
CME_MATRIX	36	11	1.4388039755810303e-08
CME_MATRIX	36	12	1.6018238422371548e-08
CME_MATRIX	36	13	1.2400896026148793e-08
CME_MATRIX	36	14	1.5119011076961825e-08
CME_MATRIX	36	15	1.4043459723102474e-08
CME_MATRIX	36	16	1.709080616955428e-08
CME_MATRIX	36	17	2.8549155105832184e-08
CME_MATRIX	36	18	5.371939228930111e-08
CME_MATRIX	36	19	1.0806261030216117e-07
CME_MATRIX	36	20	2.0385363335308556e-07
CME_MATRIX	36	21	3.467050348217571e-07
CME_MATRIX	36	22	5.541926532329043e-07
CME_MATRIX	36	23	8.144257995994916e-07
CME_MATRIX	36	24	1.1469957240900412e-06
CME_MATRIX	36	25	1.5066143117939545e-06
CME_MATRIX	36	26	1.9622699320206037e-06
CME_MATRIX	36	27	2.4218093370267405e-06
CME_MATRIX	36	28	3.0133582119343535e-06
CME_MATRIX	36	29	3.5985712433394397e-06
CME_MATRIX	36	30	4.374361250195821e-06
CME_MATRIX	36	31	5.103354834044333e-06
CME_MATRIX	36	32	6.154155424710426e-06
CME_MATRIX	36	33	7.005739031461958e-06
CME_MATRIX	36	34	8.541632434429213e-06
CME_MATRIX	36	35	9.391407184720066e-06
CME_MATRIX	36	36	-2.2938126711201134e-06
CME_MATRIX	36	37	-1.3160062828786179e-06
CME_MATRIX	36	38	-4.5788624439038887e-07
CME_MATRIX	36	39	-1.584702606940994e-07
CME_MATRIX	37	0	-1.2577993706341831e-08
CME_MATRIX	37	1	5.177444035950518e-08
CME_MATRIX	37	2	7.15847728677145e-08
CME_MATRIX	37	3	7.680997451182937e-08
CME_MATRIX	37	4	7.070964471719975e-08
CME_MATRIX	37	5	6.206749515394132e-08
CME_MATRIX	37	6	6.025843729683026e-08
CME_MATRIX	37	7	5.212050990862899e-08
CME_MATRIX	37	8	4.5285320245680465e-08
CME_MATRIX	37	9	3.746203700415255e-08
CME_MATRIX	37	10	3.2631413196979886e-08
CME_MATRIX	37	11	2.88795489981801e-08
CME_MATRIX	37	12	2.258391695574566e-08
CME_MATRIX	37	13	1.741103771203761e-08
CME_MATRIX	37	14	1.0823393480068377e-08
CME_MATRIX	37	15	1.203115773345349e-08
CME_MATRIX	37	16	1.0851580164425915e-08
CME_MATRIX	37	17	1.9035815808860037e-08
CME_MATRIX	37	18	2.8712214770623847e-08
CME_MATRIX	37	19	5.71235947279289e-08
CME_MATRIX	37	20	9.994729722506403e-08
CME_MATRIX	37	21	1.780573731862806e-07
CME_MATRIX	37	22	2.7827187563185374e-07
CME_MATRIX	37	23	4.09824943827199e-07
CME_MATRIX	37	24	5.672365162096926e-07
CME_MATRIX	37	25	7.592630440828007e-07
CME_MATRIX	37	26	9.651125416657405e-07
CME_MATRIX	37	27	1.215099939943998e-06
CME_MATRIX	37	28	1.4756584497228959e-06
CME_MATRIX	37	29	1.8008687505996361e-06
CME_MATRIX	37	30	2.127301743240599e-06
CME_MATRIX	37	31	2.5477011416512082e-06
CME_MATRIX	37	32	2.9538803176201758e-06
CME_MATRIX	37	33	3.5212171980591498e-06
CME_MATRIX	37	34	3.993885547361711e-06
CME_MATRIX	37	35	4.841952092299736e-06
CME_MATRIX	37	36	5.300410900235941e-06
CME_MATRIX	37	37	-1.1183462269196342e-06
CME_MATRIX	37	38	-6.53535617486725e-07
CME_MATRIX	37	39	-1.7929604863833685e-07
CME_MATRIX	38	0	6.941908647775492e-08
CME_MATRIX	38	1	1.448994843772331e-07
CME_MATRIX	38	2	1.722372760396201e-07
CME_MATRIX	38	3	1.6278835335829954e-07
CME_MATRIX	38	4	1.5064732169199493e-07
CME_MATRIX	38	5	1.343653968715842e-07
CME_MATRIX	38	6	1.1510549806614769e-07
CME_MATRIX	38	7	1.0058060118807183e-07
CME_MATRIX	38	8	8.578710599580213e-08
CME_MATRIX	38	9	7.596148642601312e-08
CME_MATRIX	38	10	6.440770431082978e-08
CME_MATRIX	38	11	5.5605562571993204e-08
CME_MATRIX	38	12	4.8164452106643485e-08
CME_MATRIX	38	13	4.1841956126430385e-08
CME_MATRIX	38	14	3.271228422195074e-08
CME_MATRIX	38	15	2.608707419662921e-08
CME_MATRIX	38	16	2.3014686232938025e-08
CME_MATRIX	38	17	2.3094799524170032e-08
CME_MATRIX	38	18	2.1704142155514157e-08
CME_MATRIX	38	19	3.490392153144141e-08
CME_MATRIX	38	20	5.721779562408669e-08
CME_MATRIX	38	21	8.964310966430915e-08
CME_MATRIX	38	22	1.3961524225869413e-07
CME_MATRIX	38	23	2.0883060307063264e-07
CME_MATRIX	38	24	2.882980007250663e-07
CME_MATRIX	38	25	3.8105125900781933e-07
CME_MATRIX	38	26	4.902653318385349e-07
CME_MATRIX	38	27	6.016738567117904e-07
CME_MATRIX	38	28	7.426522071968222e-07
CME_MATRIX	38	29	8.82608215273778e-07
CME_MATRIX	38	30	1.0619457196705815e-06
CME_MATRIX	38	31	1.2410286546837157e-06
CME_MATRIX	38	32	1.473912403795048e-06
CME_MATRIX	38	33	1.6945257249382357e-06
CME_MATRIX	38	34	2.0103712041960907e-06
CME_MATRIX	38	35	2.263045063245012e-06
CME_MATRIX	38	36	2.719085696871897e-06
CME_MATRIX	38	37	2.9729207531139926e-06
CME_MATRIX	38	38	-5.35146225459351e-07
CME_MATRIX	38	39	-1.9681681903261507e-07
CME_MATRIX	39	0	2.4744339216350247e-07
CME_MATRIX	39	1	3.683677272008348e-07
CME_MATRIX	39	2	3.63097372438811e-07
CME_MATRIX	39	3	3.4126294524358885e-07
CME_MATRIX	39	4	3.015058025468469e-07
CME_MATRIX	39	5	2.72594321903906e-07
CME_MATRIX	39	6	2.3229566604843e-07
CME_MATRIX	39	7	2.1061162315816793e-07
CME_MATRIX	39	8	1.799245050708493e-07
CME_MATRIX	39	9	1.5259076530558743e-07
CME_MATRIX	39	10	1.296708927332729e-07
CME_MATRIX	39	11	1.0992952978539705e-07
CME_MATRIX	39	12	9.452737775140203e-08
CME_MATRIX	39	13	7.757393240782735e-08
CME_MATRIX	39	14	6.217287659626668e-08
CME_MATRIX	39	15	4.9657647280270964e-08
CME_MATRIX	39	16	3.757704698151987e-08
CME_MATRIX	39	17	3.309176785376304e-08
CME_MATRIX	39	18	2.8032231875163107e-08
CME_MATRIX	39	19	2.6391507081268683e-08
CME_MATRIX	39	20	3.3373833725576226e-08
CME_MATRIX	39	21	5.0031215293157645e-08
CME_MATRIX	39	22	7.192627221148445e-08
CME_MATRIX	39	23	1.0779934951655803e-07
CME_MATRIX	39	24	1.4321408488779775e-07
CME_MATRIX	39	25	1.9299249251263183e-07
CME_MATRIX	39	26	2.434967245320688e-07
CME_MATRIX	39	27	3.0363060688666234e-07
CME_MATRIX	39	28	3.6532288526642937e-07
CME_MATRIX	39	29	4.4673329286802947e-07
CME_MATRIX	39	30	5.242550109770398e-07
CME_MATRIX	39	31	6.229075324148605e-07
CME_MATRIX	39	32	7.180487148198516e-07
CME_MATRIX	39	33	8.459555813908033e-07
CME_MATRIX	39	34	9.653198395564324e-07
CME_MATRIX	39	35	1.1414676527046335e-06
CME_MATRIX	39	36	1.2793132708005146e-06
CME_MATRIX	39	37	1.520704445724364e-06
CME_MATRIX	39	38	1.6331439115110917e-06
CME_MATRIX	39	39	-1.0756410995286406e-07

#QCD
PROJECTION_X	-3.477450250212	-2.232807424415907e-05	3.8778501e-05
PROJECTION_X	-3.187662729361	-4.144995511209226e-05	2.1357708e-05
PROJECTION_X	-2.8978752085100004	4.101984395160166e-05	2.7243148e-05
PROJECTION_X	-2.6080876876590002	-5.311895283240447e-05	2.5187295e-05
PROJECTION_X	-2.318300166808	1.6509430841213723e-05	1.992597e-05
PROJECTION_X	-2.028512645957	-6.949154181306351e-07	3.7986208e-05
PROJECTION_X	-1.738725125106	1.0024823433962837e-05	2.5233115e-05
PROJECTION_X	-1.4489376042550002	-1.2047196996004226e-05	1.9773989e-05
PROJECTION_X	-1.159150083404	-3.366617295661671e-05	2.7512942e-05
PROJECTION_X	-0.869362562553	1.6804946108106925e-05	3.5561487e-05
PROJECTION_X	-0.579575041702	-4.045663420881792e-05	3.176793e-05
PROJECTION_X	-0.289787520851	-6.4781598014264144e-06	4.3678111e-05
PROJECTION_X	0.0	-2.097692394994596e-06	4.0561186e-05
PROJECTION_X	0.289787520851	-6.478159801427254e-06	4.3678111e-05
PROJECTION_X	0.579575041702	-4.045663420881841e-05	3.176793e-05
PROJECTION_X	0.869362562553	1.680494610810689e-05	3.5561487e-05
PROJECTION_X	1.159150083404	-3.366617295661666e-05	2.7512942e-05
PROJECTION_X	1.4489376042550002	-1.204719699600414e-05	1.9773989e-05
PROJECTION_X	1.738725125106	1.0024823433962813e-05	2.5233115e-05
PROJECTION_X	2.028512645957	-6.949154181306436e-07	3.7986208e-05
PROJECTION_X	2.318300166808	1.6509430841213733e-05	1.992597e-05
PROJECTION_X	2.6080876876590002	-5.311895283240449e-05	2.5187295e-05
PROJECTION_X	2.8978752085100004	4.101984395160166e-05	2.7243148e-05
PROJECTION_X	3.187662729361	-4.144995511209226e-05	2.1357708e-05
PROJECTION_X	3.477450250212	-2.232807424415907e-05	3.8778501e-05
PROJECTION_Y	-3.477450250212	-4.8849387471629014e-05	5.6060881e-05
PROJECTION_Y	-3.187662729361	6.13685660204412e-05	3.5698895e-05
PROJECTION_Y	-2.8978752085100004	0.0001379503666289787	4.5875697e-05
PROJECTION_Y	-2.6080876876590002	8.538318998874691e-05	4.208935e-05
PROJECTION_Y	-2.318300166808	0.00021745100671203969	4.5188166e-05
PROJECTION_Y	-2.028512645957	0.00037116776429599357	2.7041255e-05
PROJECTION_Y	-1.738725125106	0.0007594370229759769	4.033542e-05
PROJECTION_Y	-1.4489376042550002	0.0012804077233453473	3.3285088e-05
PROJECTION_Y	-1.159150083404	0.0017667136841723644	4.5771636e-05
PROJECTION_Y	-0.869362562553	0.0013661577452668174	5.3383883e-05
PROJECTION_Y	-0.579575041702	-0.0004580775123914056	6.0533108e-05
PROJECTION_Y	-0.289787520851	-0.00336260102631213	4.3527863e-05
PROJECTION_Y	0.0	-0.004606878013327611	7.8717545e-05
PROJECTION_Y	0.289787520851	-0.003362601026312131	4.3527863e-05
PROJECTION_Y	0.579575041702	-0.0004580775123914052	6.0533108e-05
PROJECTION_Y	0.869362562553	0.0013661577452668179	5.3383883e-05
PROJECTION_Y	1.159150083404	0.001766713684172364	4.5771636e-05
PROJECTION_Y	1.4489376042550002	0.001280407723345347	3.3285088e-05
PROJECTION_Y	1.738725125106	0.0007594370229759769	4.033542e-05
PROJECTION_Y	2.028512645957	0.00037116776429599357	2.7041255e-05
PROJECTION_Y	2.318300166808	0.00021745100671203969	4.5188166e-05
PROJECTION_Y	2.6080876876590002	8.538318998874691e-05	4.208935e-05
PROJECTION_Y	2.8978752085100004	0.0001379503666289787	4.5875697e-05
PROJECTION_Y	3.187662729361	6.136856602044121e-05	3.5698895e-05
PROJECTION_Y	3.477450250212	-4.8849387471629014e-05	5.6060881e-05
CME_MATRIX	0	0	-1.6182502594291392e-05
CME_MATRIX	0	1	-1.8046645831911262e-05
CME_MATRIX	0	2	-2.8355842126021506e-06
CME_MATRIX	0	3	8.665269013197194e-06
CME_MATRIX	0	4	-5.330884908400309e-06
CME_MATRIX	0	5	1.7800162417357905e-06
CME_MATRIX	0	6	1.5917819717329718e-06
CME_MATRIX	0	7	2.8643828395593502e-06
CME_MATRIX	0	8	-1.109879712950908e-05
CME_MATRIX	0	9	3.6402999133106683e-07
CME_MATRIX	0	10	-1.5091870886070194e-06
CME_MATRIX	0	11	1.0411526147666365e-05
CME_MATRIX	0	12	9.803803648567933e-06
CME_MATRIX	0	13	1.0411526147666365e-05
CME_MATRIX	0	14	-1.5091870886070194e-06
CME_MATRIX	0	15	3.6402999133106683e-07
CME_MATRIX	0	16	-1.109879712950908e-05
CME_MATRIX	0	17	2.8643828395593502e-06
CME_MATRIX	0	18	1.5917819717329718e-06
CME_MATRIX	0	19	1.7800162417357905e-06
CME_MATRIX	0	20	-5.330884908400309e-06
CME_MATRIX	0	21	8.665269013197194e-06
CME_MATRIX	0	22	-2.8355842126021506e-06
CME_MATRIX	0	23	-1.8046645831911262e-05
CME_MATRIX	0	24	-1.6182502594291392e-05
CME_MATRIX	1	0	9.38139124858492e-06
CME_MATRIX	1	1	5.361087476909831e-07
CME_MATRIX	1	2	1.889674856934545e-05
CME_MATRIX	1	3	2.411029401205559e-06
CME_MATRIX	1	4	1.5053789608075386e-05
CME_MATRIX	1	5	1.365237922486322e-05
CME_MATRIX	1	6	-9.038537517137378e-06
CME_MATRIX	1	7	4.8165559287208445e-06
CME_MATRIX	1	8	4.300640512063574e-06
CME_MATRIX	1	9	-1.7947941271202759e-06
CME_MATRIX	1	10	7.176450111705977e-07
CME_MATRIX	1	11	-7.649758363816454e-06
CME_MATRIX	1	12	-1.9346212733096658e-07
CME_MATRIX	1	13	-5.866009029609615e-06
CME_MATRIX	1	14	1.011485988636882e-05
CME_MATRIX	1	15	-4.083097476728135e-06
CME_MATRIX	1	16	-1.9899335147338236e-06
CME_MATRIX	1	17	7.382916099122529e-08
CME_MATRIX	1	18	-6.938947169718258e-06
CME_MATRIX	1	19	-3.521652422268548e-07
CME_MATRIX	1	20	-6.204142495656634e-06
CME_MATRIX	1	21	4.128527803066358e-06
CME_MATRIX	1	22	2.1692798331076385e-06
CME_MATRIX	1	23	9.845236900680105e-06
CME_MATRIX	1	24	9.38139124858492e-06
CME_MATRIX	2	0	9.02243802534602e-07
CME_MATRIX	2	1	1.2459868384346043e-05
CME_MATRIX	2	2	2.116318811816448e-06
CME_MATRIX	2	3	2.718450075486039e-05
CME_MATRIX	2	4	2.0214996211572833e-05
CME_MATRIX	2	5	1.0133033035483228e-05
CME_MATRIX	2	6	6.022315937128111e-06
CME_MATRIX	2	7	5.874306205349613e-06
CME_MATRIX	2	8	4.276161509386767e-06
CME_MATRIX	2	9	-9.612704624792992e-06
CME_MATRIX	2	10	-1.0473488013105583e-05
CME_MATRIX	2	11	2.2459669573435257e-06
CME_MATRIX	2	12	-4.480200732052373e-06
CME_MATRIX	2	13	1.5991140437577388e-06
CME_MATRIX	2	14	6.363838725193523e-06
CME_MATRIX	2	15	4.604047220680948e-06
CME_MATRIX	2	16	-2.188364610533531e-06
CME_MATRIX	2	17	-9.469314149319053e-06
CME_MATRIX	2	18	1.7190160847480754e-05
CME_MATRIX	2	19	7.724687590256175e-06
CME_MATRIX	2	20	1.5826810521865083e-05
CME_MATRIX	2	21	-4.261622141279308e-06
CME_MATRIX	2	22	1.6484400108180816e-05
CME_MATRIX	2	23	1.6311046430290314e-05
CME_MATRIX	2	24	9.02243802534602e-07
CME_MATRIX	3	0	7.045193459986848e-06
CME_MATRIX	3	1	-5.279405070911297e-06
CME_MATRIX	3	2	-1.4280806042186718e-05
CME_MATRIX	3	3	-4.4562072520889455e-06
CME_MATRIX	3	4	2.304482035925717e-05
CME_MATRIX	3	5	1.3066332089416606e-05
CME_MATRIX	3	6	1.1937423875536131e-05
CME_MATRIX	3	7	1.4726107612605e-05
CME_MATRIX	3	8	1.2146233443742282e-06
CME_MATRIX	3	9	1.7801682646692972e-05
CME_MATRIX	3	10	-3.1165889711294972e-06
CME_MATRIX	3	11	1.4697218162343026e-05
CME_MATRIX	3	12	3.138147198182639e-06
CME_MATRIX	3	13	-2.9673068642682116e-06
CME_MATRIX	3	14	3.204822538494918e-06
CME_MATRIX	3	15	1.3299342248673708e-05
CME_MATRIX	3	16	-5.9633062535020625e-06
CME_MATRIX	3	17	2.3109234453925324e-06
CME_MATRIX	3	18	-4.936034410560875e-06
CME_MATRIX	3	19	-1.1446077436044508e-05
CME_MATRIX	3	20	5.529662321100469e-07
CME_MATRIX	3	21	-9.697610833703087e-06
CME_MATRIX	3	22	1.773657761585578e-05
CME_MATRIX	3	23	-3.294841165766345e-06
CME_MATRIX	3	24	7.045193459986848e-06
CME_MATRIX	4	0	5.216999274739394e-06
CME_MATRIX	4	1	5.048118856813065e-06
CME_MATRIX	4	2	3.5640847307332415e-06
CME_MATRIX	4	3	-1.9927376630483664e-05
CME_MATRIX	4	4	-8.415624608111272e-06
CME_MATRIX	4	5	3.84412311232146e-05
CME_MATRIX	4	6	7.115298271311128e-05
CME_MATRIX	4	7	2.2115046060768495e-05
CME_MATRIX	4	8	4.116024319972953e-05
CME_MATRIX	4	9	1.8268436342172835e-05
CME_MATRIX	4	10	1.0006393093620861e-05
CME_MATRIX	4	11	-2.109394171439271e-06
CME_MATRIX	4	12	4.350830998151148e-06
CME_MATRIX	4	13	-1.7073533538357926e-06
CME_MATRIX	4	14	3.7156161998156013e-06
CME_MATRIX	4	15	-5.055036706662782e-06
CME_MATRIX	4	16	4.85903831732556e-07
CME_MATRIX	4	17	4.601825020569714e-06
CME_MATRIX	4	18	-9.00140691298695e-06
CME_MATRIX	4	19	1.207578511661012e-05
CME_MATRIX	4	20	2.4206014984761412e-06
CME_MATRIX	4	21	3.43054815941947e-06
CME_MATRIX	4	22	1.1860562744034084e-05
CME_MATRIX	4	23	5.349908571079063e-07
CME_MATRIX	4	24	5.216999274739394e-06
CME_MATRIX	5	0	7.697384576972006e-06
CME_MATRIX	5	1	4.543704896040905e-06
CME_MATRIX	5	2	2.846449056537901e-06
CME_MATRIX	5	3	2.6305289572653644e-06
CME_MATRIX	5	4	-1.2430072398668176e-05
CME_MATRIX	5	5	-5.083423063721576e-05
CME_MATRIX	5	6	0.00013198919175228308
CME_MATRIX	5	7	9.332216795168525e-05
CME_MATRIX	5	8	7.792221338120972e-05
CME_MATRIX	5	9	5.079507475825043e-05
CME_MATRIX	5	10	2.1766619003908282e-05
CME_MATRIX	5	11	2.023448247893479e-05
CME_MATRIX	5	12	-3.5706893675038733e-06
CME_MATRIX	5	13	6.720725081636834e-06
CME_MATRIX	5	14	-4.873760180858506e-06
CME_MATRIX	5	15	3.6836718610126283e-06
CME_MATRIX	5	16	-2.216057230330709e-06
CME_MATRIX	5	17	-7.628491280628155e-06
CME_MATRIX	5	18	1.178421514617119e-05
CME_MATRIX	5	19	5.753158951386327e-06
CME_MATRIX	5	20	1.21905713439754e-05
CME_MATRIX	5	21	-1.012654553531128e-05
CME_MATRIX	5	22	6.995665050326607e-06
CME_MATRIX	5	23	-5.725597898058683e-06
CME_MATRIX	5	24	7.697384576972006e-06
CME_MATRIX	6	0	-6.629591959046061e-06
CME_MATRIX	6	1	-2.8849852998725177e-06
CME_MATRIX	6	2	1.4457828302537401e-05
CME_MATRIX	6	3	-9.564170178589687e-06
CME_MATRIX	6	4	8.292390115770015e-06
CME_MATRIX	6	5	-2.57278103852295e-05
CME_MATRIX	6	6	-0.00012115927744096958
CME_MATRIX	6	7	0.00033630943105983975
CME_MATRIX	6	8	0.000250208347356854
CME_MATRIX	6	9	0.00014360404605071015
CME_MATRIX	6	10	9.122838435406023e-05
CME_MATRIX	6	11	4.162826078213286e-05
CME_MATRIX	6	12	3.204139496314051e-05
CME_MATRIX	6	13	1.1804987369670854e-05
CME_MATRIX	6	14	1.3088028673466743e-06
CME_MATRIX	6	15	3.5630788838532523e-06
CME_MATRIX	6	16	3.527521984441642e-06
CME_MATRIX	6	17	-5.4943914726581055e-06
CME_MATRIX	6	18	4.592442209252074e-07
CME_MATRIX	6	19	-1.2734157311215602e-06
CME_MATRIX	6	20	1.1335274701850364e-06
CME_MATRIX	6	21	1.0792537550542639e-05
CME_MATRIX	6	22	-1.1552945059575675e-05
CME_MATRIX	6	23	-6.580869924521612e-09
CME_MATRIX	6	24	-6.629591959046061e-06
CME_MATRIX	7	0	-6.048552837601084e-06
CME_MATRIX	7	1	-1.0141347187541874e-06
CME_MATRIX	7	2	5.5251406786281455e-06
CME_MATRIX	7	3	-6.927536537137921e-06
CME_MATRIX	7	4	-8.632708434027239e-06
CME_MATRIX	7	5	-4.128564302151455e-06
CME_MATRIX	7	6	-4.865190365440996e-05
CME_MATRIX	7	7	-0.00032563891079959113
CME_MATRIX	7	8	0.0006929941139304887
CME_MATRIX	7	9	0.0005548853251446877
CME_MATRIX	7	10	0.00028988988190166404
CME_MATRIX	7	11	0.00014076751625715923
CME_MATRIX	7	12	4.271194832721043e-05
CME_MATRIX	7	13	1.3748195264953486e-05
CME_MATRIX	7	14	-3.0323906747070898e-06
CME_MATRIX	7	15	3.641626612613137e-06
CME_MATRIX	7	16	-2.028330552255513e-07
CME_MATRIX	7	17	-5.947806874574968e-06
CME_MATRIX	7	18	-1.5004263744862944e-05
CME_MATRIX	7	19	-1.483894071450964e-06
CME_MATRIX	7	20	-9.470077234842353e-06
CME_MATRIX	7	21	-8.226336108720314e-06
CME_MATRIX	7	22	-3.179178111542816e-06
CME_MATRIX	7	23	-1.011838077485675e-05
CME_MATRIX	7	24	-6.048552837601084e-06
CME_MATRIX	8	0	2.2322161392373423e-08
CME_MATRIX	8	1	1.0507280224193564e-06
CME_MATRIX	8	2	2.574288960027001e-06
CME_MATRIX	8	3	-2.3958746415470495e-06
CME_MATRIX	8	4	-8.148448758755898e-06
CME_MATRIX	8	5	1.861969420016787e-06
CME_MATRIX	8	6	-2.544140630855564e-05
CME_MATRIX	8	7	-0.00014115568912005782
CME_MATRIX	8	8	-0.0009245801332113362
CME_MATRIX	8	9	0.0013139438008304405
CME_MATRIX	8	10	0.0009035396287039731
CME_MATRIX	8	11	0.00040209167441007296
CME_MATRIX	8	12	0.00016169801591730499
CME_MATRIX	8	13	4.8948145507741265e-05
CME_MATRIX	8	14	2.15182979028611e-05
CME_MATRIX	8	15	1.5117971975993978e-06
CME_MATRIX	8	16	3.6212694601044557e-07
CME_MATRIX	8	17	-5.343533963426138e-07
CME_MATRIX	8	18	-1.290225681848405e-06
CME_MATRIX	8	19	1.3369638637753951e-05
CME_MATRIX	8	20	8.859745475567477e-07
CME_MATRIX	8	21	-4.7529261399743055e-06
CME_MATRIX	8	22	8.590097874216716e-06
CME_MATRIX	8	23	-6.9780877699968e-06
CME_MATRIX	8	24	2.2322161392373423e-08
CME_MATRIX	9	0	1.0889858541281195e-06
CME_MATRIX	9	1	5.826081576961663e-06
CME_MATRIX	9	2	3.6258717400903656e-06
CME_MATRIX	9	3	-1.7591659271703376e-05
CME_MATRIX	9	4	-9.208739541470579e-06
CME_MATRIX	9	5	-1.6134949379306034e-05
CME_MATRIX	9	6	-2.265659232332295e-05
CME_MATRIX	9	7	-5.423520944481133e-05
CME_MATRIX	9	8	-0.00022098921953315096
CME_MATRIX	9	9	-0.0022640755616456128
CME_MATRIX	9	10	0.002133916112318838
CME_MATRIX	9	11	0.0012887479128327226
CME_MATRIX	9	12	0.00042738907400278765
CME_MATRIX	9	13	0.00011530399404948277
CME_MATRIX	9	14	3.269439245526152e-05
CME_MATRIX	9	15	-1.8151920227937163e-06
CME_MATRIX	9	16	1.0661549973474106e-05
CME_MATRIX	9	17	-1.2322674265179211e-05
CME_MATRIX	9	18	-5.137269145385565e-06
CME_MATRIX	9	19	2.1211961081644802e-06
CME_MATRIX	9	20	-8.057837657963598e-06
CME_MATRIX	9	21	-5.820966612152536e-06
CME_MATRIX	9	22	-1.0555328298867558e-05
CME_MATRIX	9	23	-7.70521235750134e-06
CME_MATRIX	9	24	1.0889858541281195e-06
CME_MATRIX	10	0	-6.653812921679394e-06
CME_MATRIX	10	1	-1.3510917259187875e-06
CME_MATRIX	10	2	-2.7105858807532003e-06
CME_MATRIX	10	3	3.7667225582943237e-07
CME_MATRIX	10	4	5.738428599694062e-07
CME_MATRIX	10	5	8.340315960949732e-06
CME_MATRIX	10	6	2.109415391837583e-05
CME_MATRIX	10	7	3.0846221387043134e-05
CME_MATRIX	10	8	-2.5426279559822903e-05
CME_MATRIX	10	9	-0.00018543600143624002
CME_MATRIX	10	10	-0.004849774987885027
CME_MATRIX	10	11	0.0027489569080082713
CME_MATRIX	10	12	0.0013905116884970286
CME_MATRIX	10	13	0.0003454330369097303
CME_MATRIX	10	14	7.075903959950367e-05
CME_MATRIX	10	15	1.3643363102028408e-05
CME_MATRIX	10	16	1.2144790456657062e-06
CME_MATRIX	10	17	1.3837651976077612e-06
CME_MATRIX	10	18	-5.763502622339536e-07
CME_MATRIX	10	19	-1.3438253522471948e-05
CME_MATRIX	10	20	8.026703089560214e-06
CME_MATRIX	10	21	1.2768508892003092e-06
CME_MATRIX	10	22	-2.1443178541652508e-06
CME_MATRIX	10	23	-6.349059142177172e-06
CME_MATRIX	10	24	-6.653812921679394e-06
CME_MATRIX	11	0	-8.30234587784208e-06
CME_MATRIX	11	1	-3.837226058462089e-06
CME_MATRIX	11	2	-6.4865478004725735e-06
CME_MATRIX	11	3	2.8583070151146548e-06
CME_MATRIX	11	4	-7.230730192956243e-06
CME_MATRIX	11	5	-2.4997187827267205e-06
CME_MATRIX	11	6	-5.1491271039623185e-06
CME_MATRIX	11	7	7.290914637832843e-06
CME_MATRIX	11	8	3.686247083670181e-05
CME_MATRIX	11	9	0.00016780939471496456
CME_MATRIX	11	10	0.00045249801523809336
CME_MATRIX	11	11	-0.007888086612081771
CME_MATRIX	11	12	0.002561351734538547
CME_MATRIX	11	13	0.0010578236262087574
CME_MATRIX	11	14	0.00023976473936220363
CME_MATRIX	11	15	5.306197691175265e-05
CME_MATRIX	11	16	1.1076594651163189e-05
CME_MATRIX	11	17	5.067997277135827e-06
CME_MATRIX	11	18	5.438027548293599e-06
CME_MATRIX	11	19	-1.1941525354121877e-05
CME_MATRIX	11	20	-1.4855068217226772e-06
CME_MATRIX	11	21	-1.0336619839256823e-05
CME_MATRIX	11	22	-2.073695519766937e-06
CME_MATRIX	11	23	-7.772823941787146e-06
CME_MATRIX	11	24	-8.30234587784208e-06
CME_MATRIX	12	0	2.5964973800844224e-06
CME_MATRIX	12	1	8.04878673367556e-07
CME_MATRIX	12	2	-1.776889713130091e-05
CME_MATRIX	12	3	-1.1453541923354744e-05
CME_MATRIX	12	4	-1.7619050561844532e-06
CME_MATRIX	12	5	8.465929684349732e-06
CME_MATRIX	12	6	4.754885207146472e-06
CME_MATRIX	12	7	1.5911787182497572e-05
CME_MATRIX	12	8	3.582055776774127e-05
CME_MATRIX	12	9	0.00012383260963926216
CME_MATRIX	12	10	0.0005408258665308459
CME_MATRIX	12	11	0.0016203334574432702
CME_MATRIX	12	12	-0.009251602264123061
CME_MATRIX	12	13	0.0016203334574432702
CME_MATRIX	12	14	0.0005408258665308459
CME_MATRIX	12	15	0.00012383260963926216
CME_MATRIX	12	16	3.582055776774127e-05
CME_MATRIX	12	17	1.5911787182497572e-05
CME_MATRIX	12	18	4.754885207146472e-06
CME_MATRIX	12	19	8.465929684349732e-06
CME_MATRIX	12	20	-1.7619050561844532e-06
CME_MATRIX	12	21	-1.1453541923354744e-05
CME_MATRIX	12	22	-1.776889713130091e-05
CME_MATRIX	12	23	8.04878673367556e-07
CME_MATRIX	12	24	2.5964973800844224e-06
CME_MATRIX	13	0	-8.30234587784208e-06
CME_MATRIX	13	1	-7.772823941787146e-06
CME_MATRIX	13	2	-2.073695519766937e-06
CME_MATRIX	13	3	-1.0336619839256823e-05
CME_MATRIX	13	4	-1.4855068217226772e-06
CME_MATRIX	13	5	-1.1941525354121877e-05
CME_MATRIX	13	6	5.438027548293599e-06
CME_MATRIX	13	7	5.067997277135827e-06
CME_MATRIX	13	8	1.1076594651163189e-05
CME_MATRIX	13	9	5.306197691175265e-05
CME_MATRIX	13	10	0.00023976473936220363
CME_MATRIX	13	11	0.0010578236262087574
CME_MATRIX	13	12	0.002561351734538547
CME_MATRIX	13	13	-0.007888086612081771
CME_MATRIX	13	14	0.00045249801523809336
CME_MATRIX	13	15	0.00016780939471496456
CME_MATRIX	13	16	3.686247083670181e-05
CME_MATRIX	13	17	7.290914637832843e-06
CME_MATRIX	13	18	-5.1491271039623185e-06
CME_MATRIX	13	19	-2.4997187827267205e-06
CME_MATRIX	13	20	-7.230730192956243e-06
CME_MATRIX	13	21	2.8583070151146548e-06
CME_MATRIX	13	22	-6.4865478004725735e-06
CME_MATRIX	13	23	-3.837226058462089e-06
CME_MATRIX	13	24	-8.30234587784208e-06
CME_MATRIX	14	0	-6.653812921679394e-06
CME_MATRIX	14	1	-6.349059142177172e-06
CME_MATRIX	14	2	-2.1443178541652508e-06
CME_MATRIX	14	3	1.2768508892003092e-06
CME_MATRIX	14	4	8.026703089560214e-06
CME_MATRIX	14	5	-1.3438253522471948e-05
CME_MATRIX	14	6	-5.763502622339536e-07
CME_MATRIX	14	7	1.3837651976077612e-06
CME_MATRIX	14	8	1.2144790456657062e-06
CME_MATRIX	14	9	1.3643363102028408e-05
CME_MATRIX	14	10	7.075903959950367e-05
CME_MATRIX	14	11	0.0003454330369097303
CME_MATRIX	14	12	0.0013905116884970286
CME_MATRIX	14	13	0.0027489569080082713
CME_MATRIX	14	14	-0.004849774987885027
CME_MATRIX	14	15	-0.00018543600143624002
CME_MATRIX	14	16	-2.5426279559822903e-05
CME_MATRIX	14	17	3.0846221387043134e-05
CME_MATRIX	14	18	2.109415391837583e-05
CME_MATRIX	14	19	8.340315960949732e-06
CME_MATRIX	14	20	5.738428599694062e-07
CME_MATRIX	14	21	3.7667225582943237e-07
CME_MATRIX	14	22	-2.7105858807532003e-06
CME_MATRIX	14	23	-1.3510917259187875e-06
CME_MATRIX	14	24	-6.653812921679394e-06
CME_MATRIX	15	0	1.0889858541281195e-06
CME_MATRIX	15	1	-7.70521235750134e-06
CME_MATRIX	15	2	-1.0555328298867558e-05
CME_MATRIX	15	3	-5.820966612152536e-06
CME_MATRIX	15	4	-8.057837657963598e-06
CME_MATRIX	15	5	2.1211961081644802e-06
CME_MATRIX	15	6	-5.137269145385565e-06
CME_MATRIX	15	7	-1.2322674265179211e-05
CME_MATRIX	15	8	1.0661549973474106e-05
CME_MATRIX	15	9	-1.8151920227937163e-06
CME_MATRIX	15	10	3.269439245526152e-05
CME_MATRIX	15	11	0.00011530399404948277
CME_MATRIX	15	12	0.00042738907400278765
CME_MATRIX	15	13	0.0012887479128327226
CME_MATRIX	15	14	0.002133916112318838
CME_MATRIX	15	15	-0.0022640755616456128
CME_MATRIX	15	16	-0.00022098921953315096
CME_MATRIX	15	17	-5.423520944481133e-05
CME_MATRIX	15	18	-2.265659232332295e-05
CME_MATRIX	15	19	-1.6134949379306034e-05
CME_MATRIX	15	20	-9.208739541470579e-06
CME_MATRIX	15	21	-1.7591659271703376e-05
CME_MATRIX	15	22	3.6258717400903656e-06
CME_MATRIX	15	23	5.826081576961663e-06
CME_MATRIX	15	24	1.0889858541281195e-06
CME_MATRIX	16	0	2.2322161392373423e-08
CME_MATRIX	16	1	-6.9780877699968e-06
CME_MATRIX	16	2	8.590097874216716e-06
CME_MATRIX	16	3	-4.7529261399743055e-06
CME_MATRIX	16	4	8.859745475567477e-07
CME_MATRIX	16	5	1.3369638637753951e-05
CME_MATRIX	16	6	-1.290225681848405e-06
CME_MATRIX	16	7	-5.343533963426138e-07
CME_MATRIX	16	8	3.6212694601044557e-07
CME_MATRIX	16	9	1.5117971975993978e-06
CME_MATRIX	16	10	2.15182979028611e-05
CME_MATRIX	16	11	4.8948145507741265e-05
CME_MATRIX	16	12	0.00016169801591730499
CME_MATRIX	16	13	0.00040209167441007296
CME_MATRIX	16	14	0.0009035396287039731
CME_MATRIX	16	15	0.0013139438008304405
CME_MATRIX	16	16	-0.0009245801332113362
CME_MATRIX	16	17	-0.00014115568912005782
CME_MATRIX	16	18	-2.544140630855564e-05
CME_MATRIX	16	19	1.861969420016787e-06
CME_MATRIX	16	20	-8.148448758755898e-06
CME_MATRIX	16	21	-2.3958746415470495e-06
CME_MATRIX	16	22	2.574288960027001e-06
CME_MATRIX	16	23	1.0507280224193564e-06
CME_MATRIX	16	24	2.2322161392373423e-08
CME_MATRIX	17	0	-6.048552837601084e-06
CME_MATRIX	17	1	-1.011838077485675e-05
CME_MATRIX	17	2	-3.179178111542816e-06
CME_MATRIX	17	3	-8.226336108720314e-06
CME_MATRIX	17	4	-9.470077234842353e-06
CME_MATRIX	17	5	-1.483894071450964e-06
CME_MATRIX	17	6	-1.5004263744862944e-05
CME_MATRIX	17	7	-5.947806874574968e-06
CME_MATRIX	17	8	-2.028330552255513e-07
CME_MATRIX	17	9	3.641626612613137e-06
CME_MATRIX	17	10	-3.0323906747070898e-06
CME_MATRIX	17	11	1.3748195264953486e-05
CME_MATRIX	17	12	4.271194832721043e-05
CME_MATRIX	17	13	0.00014076751625715923
CME_MATRIX	17	14	0.00028988988190166404
CME_MATRIX	17	15	0.0005548853251446877
CME_MATRIX	17	16	0.0006929941139304887
CME_MATRIX	17	17	-0.00032563891079959113
CME_MATRIX	17	18	-4.865190365440996e-05
CME_MATRIX	17	19	-4.128564302151455e-06
CME_MATRIX	17	20	-8.632708434027239e-06
CME_MATRIX	17	21	-6.927536537137921e-06
CME_MATRIX	17	22	5.5251406786281455e-06
CME_MATRIX	17	23	-1.0141347187541874e-06
CME_MATRIX	17	24	-6.048552837601084e-06
CME_MATRIX	18	0	-6.629591959046061e-06
CME_MATRIX	18	1	-6.580869924521612e-09
CME_MATRIX	18	2	-1.1552945059575675e-05
CME_MATRIX	18	3	1.0792537550542639e-05
CME_MATRIX	18	4	1.1335274701850364e-06
CME_MATRIX	18	5	-1.2734157311215602e-06
CME_MATRIX	18	6	4.592442209252074e-07
CME_MATRIX	18	7	-5.4943914726581055e-06
CME_MATRIX	18	8	3.527521984441642e-06
CME_MATRIX	18	9	3.5630788838532523e-06
CME_MATRIX	18	10	1.3088028673466743e-06
CME_MATRIX	18	11	1.1804987369670854e-05
CME_MATRIX	18	12	3.204139496314051e-05
CME_MATRIX	18	13	4.162826078213286e-05
CME_MATRIX	18	14	9.122838435406023e-05
CME_MATRIX	18	15	0.00014360404605071015
CME_MATRIX	18	16	0.000250208347356854
CME_MATRIX	18	17	0.00033630943105983975
CME_MATRIX	18	18	-0.00012115927744096958
CME_MATRIX	18	19	-2.57278103852295e-05
CME_MATRIX	18	20	8.292390115770015e-06
CME_MATRIX	18	21	-9.564170178589687e-06
CME_MATRIX	18	22	1.4457828302537401e-05
CME_MATRIX	18	23	-2.8849852998725177e-06
CME_MATRIX	18	24	-6.629591959046061e-06
CME_MATRIX	19	0	7.697384576972006e-06
CME_MATRIX	19	1	-5.725597898058683e-06
CME_MATRIX	19	2	6.995665050326607e-06
CME_MATRIX	19	3	-1.012654553531128e-05
CME_MATRIX	19	4	1.21905713439754e-05
CME_MATRIX	19	5	5.753158951386327e-06
CME_MATRIX	19	6	1.178421514617119e-05
CME_MATRIX	19	7	-7.628491280628155e-06
CME_MATRIX	19	8	-2.216057230330709e-06
CME_MATRIX	19	9	3.6836718610126283e-06
CME_MATRIX	19	10	-4.873760180858506e-06
CME_MATRIX	19	11	6.720725081636834e-06
CME_MATRIX	19	12	-3.5706893675038733e-06
CME_MATRIX	19	13	2.023448247893479e-05
CME_MATRIX	19	14	2.1766619003908282e-05
CME_MATRIX	19	15	5.079507475825043e-05
CME_MATRIX	19	16	7.792221338120972e-05
CME_MATRIX	19	17	9.332216795168525e-05
CME_MATRIX	19	18	0.00013198919175228308
CME_MATRIX	19	19	-5.083423063721576e-05
CME_MATRIX	19	20	-1.2430072398668176e-05
CME_MATRIX	19	21	2.6305289572653644e-06
CME_MATRIX	19	22	2.846449056537901e-06
CME_MATRIX	19	23	4.543704896040905e-06
CME_MATRIX	19	24	7.697384576972006e-06
CME_MATRIX	20	0	5.216999274739394e-06
CME_MATRIX	20	1	5.349908571079063e-07
CME_MATRIX	20	2	1.1860562744034084e-05
CME_MATRIX	20	3	3.43054815941947e-06
CME_MATRIX	20	4	2.4206014984761412e-06
CME_MATRIX	20	5	1.207578511661012e-05
CME_MATRIX	20	6	-9.00140691298695e-06
CME_MATRIX	20	7	4.601825020569714e-06
CME_MATRIX	20	8	4.85903831732556e-07
CME_MATRIX	20	9	-5.055036706662782e-06
CME_MATRIX	20	10	3.7156161998156013e-06
CME_MATRIX	20	11	-1.7073533538357926e-06
CME_MATRIX	20	12	4.350830998151148e-06
CME_MATRIX	20	13	-2.109394171439271e-06
CME_MATRIX	20	14	1.0006393093620861e-05
CME_MATRIX	20	15	1.8268436342172835e-05
CME_MATRIX	20	16	4.116024319972953e-05
CME_MATRIX	20	17	2.2115046060768495e-05
CME_MATRIX	20	18	7.115298271311128e-05
CME_MATRIX	20	19	3.84412311232146e-05
CME_MATRIX	20	20	-8.415624608111272e-06
CME_MATRIX	20	21	-1.9927376630483664e-05
CME_MATRIX	20	22	3.5640847307332415e-06
CME_MATRIX	20	23	5.048118856813065e-06
CME_MATRIX	20	24	5.216999274739394e-06
CME_MATRIX	21	0	7.045193459986848e-06
CME_MATRIX	21	1	-3.294841165766345e-06
CME_MATRIX	21	2	1.773657761585578e-05
CME_MATRIX	21	3	-9.697610833703087e-06
CME_MATRIX	21	4	5.529662321100469e-07
CME_MATRIX	21	5	-1.1446077436044508e-05
CME_MATRIX	21	6	-4.936034410560875e-06
CME_MATRIX	21	7	2.3109234453925324e-06
CME_MATRIX	21	8	-5.9633062535020625e-06
CME_MATRIX	21	9	1.3299342248673708e-05
CME_MATRIX	21	10	3.204822538494918e-06
CME_MATRIX	21	11	-2.9673068642682116e-06
CME_MATRIX	21	12	3.138147198182639e-06
CME_MATRIX	21	13	1.4697218162343026e-05
CME_MATRIX	21	14	-3.1165889711294972e-06
CME_MATRIX	21	15	1.7801682646692972e-05
CME_MATRIX	21	16	1.2146233443742282e-06
CME_MATRIX	21	17	1.4726107612605e-05
CME_MATRIX	21	18	1.1937423875536131e-05
CME_MATRIX	21	19	1.3066332089416606e-05
CME_MATRIX	21	20	2.304482035925717e-05
CME_MATRIX	21	21	-4.4562072520889455e-06
CME_MATRIX	21	22	-1.4280806042186718e-05
CME_MATRIX	21	23	-5.279405070911297e-06
CME_MATRIX	21	24	7.045193459986848e-06
CME_MATRIX	22	0	9.02243802534602e-07
CME_MATRIX	22	1	1.6311046430290314e-05
CME_MATRIX	22	2	1.6484400108180816e-05
CME_MATRIX	22	3	-4.261622141279308e-06
CME_MATRIX	22	4	1.5826810521865083e-05
CME_MATRIX	22	5	7.724687590256175e-06
CME_MATRIX	22	6	1.7190160847480754e-05
CME_MATRIX	22	7	-9.469314149319053e-06
CME_MATRIX	22	8	-2.188364610533531e-06
CME_MATRIX	22	9	4.604047220680948e-06
CME_MATRIX	22	10	6.363838725193523e-06
CME_MATRIX	22	11	1.5991140437577388e-06
CME_MATRIX	22	12	-4.480200732052373e-06
CME_MATRIX	22	13	2.2459669573435257e-06
CME_MATRIX	22	14	-1.0473488013105583e-05
CME_MATRIX	22	15	-9.612704624792992e-06
CME_MATRIX	22	16	4.276161509386767e-06
CME_MATRIX	22	17	5.874306205349613e-06
CME_MATRIX	22	18	6.022315937128111e-06
CME_MATRIX	22	19	1.0133033035483228e-05
CME_MATRIX	22	20	2.0214996211572833e-05
CME_MATRIX	22	21	2.718450075486039e-05
CME_MATRIX	22	22	2.116318811816448e-06
CME_MATRIX	22	23	1.2459868384346043e-05
CME_MATRIX	22	24	9.02243802534602e-07
CME_MATRIX	23	0	9.38139124858492e-06
CME_MATRIX	23	1	9.845236900680105e-06
CME_MATRIX	23	2	2.1692798331076385e-06
CME_MATRIX	23	3	4.128527803066358e-06
CME_MATRIX	23	4	-6.204142495656634e-06
CME_MATRIX	23	5	-3.521652422268548e-07
CME_MATRIX	23	6	-6.938947169718258e-06
CME_MATRIX	23	7	7.382916099122529e-08
CME_MATRIX	23	8	-1.9899335147338236e-06
CME_MATRIX	23	9	-4.083097476728135e-06
CME_MATRIX	23	10	1.011485988636882e-05
CME_MATRIX	23	11	-5.866009029609615e-06
CME_MATRIX	23	12	-1.9346212733096658e-07
CME_MATRIX	23	13	-7.649758363816454e-06
CME_MATRIX	23	14	7.176450111705977e-07
CME_MATRIX	23	15	-1.7947941271202759e-06
CME_MATRIX	23	16	4.300640512063574e-06
CME_MATRIX	23	17	4.8165559287208445e-06
CME_MATRIX	23	18	-9.038537517137378e-06
CME_MATRIX	23	19	1.365237922486322e-05
CME_MATRIX	23	20	1.5053789608075386e-05
CME_MATRIX	23	21	2.411029401205559e-06
CME_MATRIX	23	22	1.889674856934545e-05
CME_MATRIX	23	23	5.361087476909831e-07
CME_MATRIX	23	24	9.38139124858492e-06
CME_MATRIX	24	0	-1.6182502594291392e-05
CME_MATRIX	24	1	-1.8046645831911262e-05
CME_MATRIX	24	2	-2.8355842126021506e-06
CME_MATRIX	24	3	8.665269013197194e-06
CME_MATRIX	24	4	-5.330884908400309e-06
CME_MATRIX	24	5	1.7800162417357905e-06
CME_MATRIX	24	6	1.5917819717329718e-06
CME_MATRIX	24	7	2.8643828395593502e-06
CME_MATRIX	24	8	-1.109879712950908e-05
CME_MATRIX	24	9	3.6402999133106683e-07
CME_MATRIX	24	10	-1.5091870886070194e-06
CME_MATRIX	24	11	1.0411526147666365e-05
CME_MATRIX	24	12	9.803803648567933e-06
CME_MATRIX	24	13	1.0411526147666365e-05
CME_MATRIX	24	14	-1.5091870886070194e-06
CME_MATRIX	24	15	3.6402999133106683e-07
CME_MATRIX	24	16	-1.109879712950908e-05
CME_MATRIX	24	17	2.8643828395593502e-06
CME_MATRIX	24	18	1.5917819717329718e-06
CME_MATRIX	24	19	1.7800162417357905e-06
CME_MATRIX	24	20	-5.330884908400309e-06
CME_MATRIX	24	21	8.665269013197194e-06
CME_MATRIX	24	22	-2.8355842126021506e-06
CME_MATRIX	24	23	-1.8046645831911262e-05
CME_MATRIX	24	24	-1.6182502594291392e-05


==> anc/fig5.txt <==
#eB=0.1 GeV^2

#T(MeV) G(x=0)/Cdof   lower_err         upper_err
113     0.007375       0.001765        0.002189
155     0.006943       0.000472        0.000425
162     0.007023       0.000436        0.000444


==> anc/fig6.txt <==
##Lattice points
#NS_Nt	x1	G(x1)/qB
24_6	-0.5	1.5019748290842407e-05
24_6	-0.4583333333333333	2.077456987122637e-05
24_6	-0.4166666666666667	4.2380406546943426e-05
24_6	-0.375	9.422476511051338e-05
24_6	-0.3333333333333333	0.00020677002209484773
24_6	-0.2916666666666667	0.0004353065987956741
24_6	-0.25	0.000857594048568638
24_6	-0.20833333333333334	0.0015218726967986295
24_6	-0.16666666666666666	0.0022489725275182454
24_6	-0.125	0.0022424994458599802
24_6	-0.08333333333333333	4.0143592733815973e-05
24_6	-0.041666666666666664	-0.004311461444933621
24_6	0.0	-0.006760343911147077
24_6	0.041666666666666664	-0.004311453538595176
24_6	0.08333333333333333	4.013048357853833e-05
24_6	0.125	0.002242544976422992
24_6	0.16666666666666666	0.0022489580095572757
24_6	0.20833333333333334	0.001521868053529322
24_6	0.25	0.0008575909551693181
24_6	0.2916666666666667	0.0004352878646963649
24_6	0.3333333333333333	0.00020677893137976755
24_6	0.375	9.419726572026793e-05
24_6	0.4166666666666667	4.238420798199904e-05
24_6	0.4583333333333333	2.0806055955952257e-05
24_6	0.5	1.5019748290842407e-05
32_8	-0.5	1.3242821344177685e-05
32_8	-0.46875	1.6117507799546683e-05
32_8	-0.4375	2.6213892395015402e-05
32_8	-0.40625	4.7799739340083534e-05
32_8	-0.375	8.905553320616137e-05
32_8	-0.34375	0.0001647539922331805
32_8	-0.3125	0.0002987275272937646
32_8	-0.28125	0.0005271136353737735
32_8	-0.25	0.0008953365221152593
32_8	-0.21875	0.001441047681241805
32_8	-0.1875	0.002140300492563053
32_8	-0.15625	0.002792391033824833
32_8	-0.125	0.002856243140366201
32_8	-0.09375	0.0014393129361564407
32_8	-0.0625	-0.002049961192003107
32_8	-0.03125	-0.006417633974745556
32_8	0.0	-0.00849982646006852
32_8	0.03125	-0.006417606819562055
32_8	0.0625	-0.002049963928857294
32_8	0.09375	0.001439258658248159
32_8	0.125	0.0028562088150647547
32_8	0.15625	0.0027923935513449833
32_8	0.1875	0.0021403188712614337
32_8	0.21875	0.0014410284625551773
32_8	0.25	0.0008953640568485025
32_8	0.28125	0.0005271520216958428
32_8	0.3125	0.00029881262799017177
32_8	0.34375	0.00016470373691113664
32_8	0.375	8.909847729766732e-05
32_8	0.40625	4.7785662189599186e-05
32_8	0.4375	2.621584605013718e-05
32_8	0.46875	1.61657662040183e-05
32_8	0.5	1.3242821344177685e-05
40_10	-0.5	1.2581120873257116e-05
40_10	-0.475	1.4315232520606947e-05
40_10	-0.45	2.0116660646039165e-05
40_10	-0.425	3.187606364203257e-05
40_10	-0.4	5.245441759124161e-05
40_10	-0.375	8.70089267878743e-05
40_10	-0.35	0.00014362436714788782
40_10	-0.325	0.0002345337618719743
40_10	-0.3	0.00037718313172044706
40_10	-0.275	0.0005952120455932801
40_10	-0.25	0.0009160969018587703
40_10	-0.225	0.0013643856865070399
40_10	-0.2	0.0019428104248753301
40_10	-0.175	0.002594416083422455
40_10	-0.15	0.0031411738642359117
40_10	-0.125	0.0032160108973820706
40_10	-0.1	0.0022643260156128
40_10	-0.075	-0.000216877101231049
40_10	-0.05	-0.004075323861696928
40_10	-0.025	-0.007908779050929302
40_10	0.0	-0.009553071164391982
40_10	0.025	-0.007908708941916339
40_10	0.05	-0.004075388541046576
40_10	0.075	-0.00021682239103354526
40_10	0.1	0.00226429172408574
40_10	0.125	0.0032159888264701943
40_10	0.15	0.0031411999288267507
40_10	0.175	0.0025943294668494413
40_10	0.2	0.0019428649980527222
40_10	0.225	0.001364438312203597
40_10	0.25	0.0009161519200279147
40_10	0.275	0.0005952138173267761
40_10	0.3	0.0003772108689879623
40_10	0.325	0.00023452267120055965
40_10	0.35	0.00014360803890656873
40_10	0.375	8.692101077740335e-05
40_10	0.4	5.242441660802784e-05
40_10	0.425	3.184009009071024e-05
40_10	0.45	2.0170055990952206e-05
40_10	0.475	1.4420391539205367e-05
40_10	0.5	1.2581120873257116e-05
48_12	-0.5	1.2257757142212514e-05
48_12	-0.4791666666666667	1.3340221090672975e-05
48_12	-0.4583333333333333	1.725493981942411e-05
48_12	-0.4375	2.455124418620665e-05
48_12	-0.4166666666666667	3.680752758173847e-05
48_12	-0.3958333333333333	5.6242391631069515e-05
48_12	-0.375	8.608670358647675e-05
48_12	-0.3541666666666667	0.00013112392612274135
48_12	-0.3333333333333333	0.00019859709834320737
48_12	-0.3125	0.0002980713948616104
48_12	-0.2916666666666667	0.00044202662983788246
48_12	-0.2708333333333333	0.0006465204394245321
48_12	-0.25	0.0009290576526746664
48_12	-0.22916666666666666	0.0013056541322313086
48_12	-0.20833333333333334	0.0017828074786531442
48_12	-0.1875	0.0023434829392976393
48_12	-0.16666666666666666	0.002922081817080846
48_12	-0.14583333333333334	0.0033730217314932053
48_12	-0.125	0.0034409980620013427
48_12	-0.10416666666666667	0.002766601154005374
48_12	-0.08333333333333333	0.0009872571040536885
48_12	-0.0625	-0.0020062759791046893
48_12	-0.041666666666666664	-0.005721050917320207
48_12	-0.020833333333333332	-0.008939097248426368
48_12	0.0	-0.01022980470010352
48_12	0.020833333333333332	-0.008939097248426368
48_12	0.041666666666666664	-0.005721050917320207
48_12	0.0625	-0.0020062759791046893
48_12	0.08333333333333333	0.0009872571040536885
48_12	0.10416666666666667	0.002766601154005374
48_12	0.125	0.0034409980620013427
48_12	0.14583333333333334	0.0033730217314932053
48_12	0.16666666666666666	0.002922081817080846
48_12	0.1875	0.0023434829392976393
48_12	0.20833333333333334	0.0017828074786531442
48_12	0.22916666666666666	0.0013056541322313086
48_12	0.25	0.0009290576526746664
48_12	0.2708333333333333	0.0006465204394245321
48_12	0.2916666666666667	0.00044202662983788246
48_12	0.3125	0.0002980713948616104
48_12	0.3333333333333333	0.00019859709834320737
48_12	0.3541666666666667	0.00013112392612274135
48_12	0.375	8.608670358647675e-05
48_12	0.3958333333333333	5.6242391631069515e-05
48_12	0.4166666666666667	3.680752758173847e-05
48_12	0.4375	2.455124418620665e-05
48_12	0.4583333333333333	1.725493981942411e-05
48_12	0.4791666666666667	1.3340221090672975e-05
48_12	0.5	1.2257757142212514e-05
56_14	-0.5	1.2007321775188951e-05
56_14	-0.48214285714285715	1.2880329624374855e-05
56_14	-0.4642857142857143	1.5618602119981643e-05
56_14	-0.44642857142857145	2.065929762498065e-05
56_14	-0.42857142857142855	2.8642064636102166e-05
56_14	-0.4107142857142857	4.113796540415801e-05
56_14	-0.39285714285714285	5.920219097314971e-05
56_14	-0.375	8.55231076867675e-05
56_14	-0.35714285714285715	0.00012295107697743787
56_14	-0.3392857142857143	0.00017600548802975237
56_14	-0.32142857142857145	0.00025062406728714804
56_14	-0.30357142857142855	0.00035406930463490176
56_14	-0.2857142857142857	0.0004955319476122123
56_14	-0.26785714285714285	0.000686074588104234
56_14	-0.25	0.0009377010203167989
56_14	-0.23214285714285715	0.0012610121937313935
56_14	-0.21428571428571427	0.001662144128506481
56_14	-0.19642857142857142	0.0021363051204777704
56_14	-0.17857142857142858	0.0026567587842771002
56_14	-0.16071428571428573	0.003161024020055118
56_14	-0.14285714285714285	0.003533115955686723
56_14	-0.125	0.003590563829318613
56_14	-0.10714285714285714	0.0030896108277792098
56_14	-0.08928571428571429	0.0017737399844926112
56_14	-0.07142857142857142	-0.0005082100387908765
56_14	-0.05357142857142857	-0.0036207973343466136
56_14	-0.03571428571428571	-0.006991029039324323
56_14	-0.017857142857142856	-0.00966381288422864
56_14	0.0	-0.010689592590808848
56_14	0.017857142857142856	-0.00966381288422864
56_14	0.03571428571428571	-0.006991029039324323
56_14	0.05357142857142857	-0.0036207973343466136
56_14	0.07142857142857142	-0.0005082100387908765
56_14	0.08928571428571429	0.0017737399844926112
56_14	0.10714285714285714	0.0030896108277792098
56_14	0.125	0.003590563829318613
56_14	0.14285714285714285	0.003533115955686723
56_14	0.16071428571428573	0.003161024020055118
56_14	0.17857142857142858	0.0026567587842771002
56_14	0.19642857142857142	0.0021363051204777704
56_14	0.21428571428571427	0.001662144128506481
56_14	0.23214285714285715	0.0012610121937313935
56_14	0.25	0.0009377010203167989
56_14	0.26785714285714285	0.000686074588104234
56_14	0.2857142857142857	0.0004955319476122123
56_14	0.30357142857142855	0.00035406930463490176
56_14	0.32142857142857145	0.00025062406728714804
56_14	0.3392857142857143	0.00017600548802975237
56_14	0.35714285714285715	0.00012295107697743787
56_14	0.375	8.55231076867675e-05
56_14	0.39285714285714285	5.920219097314971e-05
56_14	0.4107142857142857	4.113796540415801e-05
56_14	0.42857142857142855	2.8642064636102166e-05
56_14	0.44642857142857145	2.065929762498065e-05
56_14	0.4642857142857143	1.5618602119981643e-05
56_14	0.48214285714285715	1.2880329624374855e-05
56_14	0.5	1.2007321775188951e-05

##CONTINUUM LIMIT
#x1	G(x1)/qB_bottom	G(x1)/qB_top
-0.5	-5.401744e-06	4.69774e-06
-0.499	-5.11979e-06	4.70192e-06
-0.498	-4.8375776e-06	4.7064e-06
-0.497	-4.5548308e-06	4.71146e-06
-0.496	-4.2713020000000006e-06	4.71741e-06
-0.495	-3.9867319999999995e-06	4.72455e-06
-0.494	-3.700854e-06	4.73317e-06
-0.493	-3.4134000000000002e-06	4.74356e-06
-0.492	-3.124122e-06	4.75603e-06
-0.491	-2.8327440000000004e-06	4.77086e-06
-0.49	-2.5390200000000003e-06	4.78836e-06
-0.489	-2.24267e-06	4.80881e-06
-0.488	-1.943450000000001e-06	4.83253e-06
-0.487	-1.6410899999999996e-06	4.85979e-06
-0.486	-1.3353199999999997e-06	4.8909e-06
-0.485	-1.0258999999999998e-06	4.92616e-06
-0.484	-7.125399999999998e-07	4.96586e-06
-0.483	-3.950100000000003e-07	5.01029e-06
-0.482	-7.300999999999983e-08	5.05975e-06
-0.481	2.536800000000001e-07	5.11454e-06
-0.48	5.853399999999995e-07	5.17496e-06
-0.479	9.2222e-07	5.2413e-06
-0.478	1.2646300000000001e-06	5.31385e-06
-0.477	1.6127699999999996e-06	5.39291e-06
-0.476	1.96694e-06	5.47878e-06
-0.475	2.3273799999999994e-06	5.57176e-06
-0.474	2.6943500000000007e-06	5.67213e-06
-0.473	3.0681400000000006e-06	5.7802e-06
-0.472	3.4490000000000004e-06	5.89626e-06
-0.471	3.837169999999999e-06	6.02061e-06
-0.47	4.23293e-06	6.15355e-06
-0.469	4.63654e-06	6.29536e-06
-0.46799999999999997	5.04825e-06	6.44635e-06
-0.46699999999999997	5.46835e-06	6.60681e-06
-0.46599999999999997	5.8970599999999996e-06	6.77704e-06
-0.46499999999999997	6.334690000000001e-06	6.95733e-06
-0.464	6.78146e-06	7.14798e-06
-0.463	7.23765e-06	7.34929e-06
-0.462	7.56155e-06	7.70353e-06
-0.461	7.78506e-06	8.17934e-06
-0.46	8.02011e-06	8.66537e-06
-0.459	8.267e-06	9.16184e-06
-0.458	8.52603e-06	9.66905e-06
-0.457	8.79748e-06	1.018726e-05
-0.456	9.08167e-06	1.071671e-05
-0.455	9.37888e-06	1.1257720000000002e-05
-0.454	9.68941e-06	1.181039e-05
-0.453	1.00136e-05	1.2375200000000001e-05
-0.452	1.03516e-05	1.29522e-05
-0.451	1.07039e-05	1.3541900000000002e-05
-0.45	1.10706e-05	1.4144400000000001e-05
-0.449	1.14522e-05	1.4759799999999999e-05
-0.448	1.18489e-05	1.5388700000000004e-05
-0.447	1.22609e-05	1.60311e-05
-0.446	1.26887e-05	1.66875e-05
-0.445	1.31324e-05	1.7358e-05
-0.444	1.35924e-05	1.8042799999999996e-05
-0.443	1.4069e-05	1.87422e-05
-0.442	1.45624e-05	1.94568e-05
-0.441	1.5073e-05	2.0186400000000004e-05
-0.44	1.56011e-05	2.0931300000000004e-05
-0.439	1.6147e-05	2.1692000000000002e-05
-0.438	1.67109e-05	2.24687e-05
-0.437	1.72931e-05	2.32615e-05
-0.436	1.7894e-05	2.4071000000000004e-05
-0.435	1.85139e-05	2.4897100000000003e-05
-0.434	1.91529e-05	2.5740299999999998e-05
-0.433	1.98115e-05	2.66007e-05
-0.432	2.049e-05	2.74786e-05
-0.431	2.11886e-05	2.83742e-05
-0.43	2.19076e-05	2.9288e-05
-0.429	2.26473e-05	3.0220100000000002e-05
-0.428	2.3408e-05	3.11708e-05
-0.427	2.41901e-05	3.2140099999999994e-05
-0.426	2.49937e-05	3.3128899999999994e-05
-0.425	2.58193e-05	3.41367e-05
-0.424	2.6667e-05	3.51644e-05
-0.423	2.75373e-05	3.6211700000000004e-05
-0.422	2.84303e-05	3.72793e-05
-0.421	2.93464e-05	3.8367399999999995e-05
-0.42	3.02859e-05	3.94761e-05
-0.419	3.12491e-05	4.0605699999999996e-05
-0.418	3.22363e-05	4.175649999999999e-05
-0.417	3.32477e-05	4.29287e-05
-0.416	3.42837e-05	4.41227e-05
-0.415	3.53446e-05	4.53386e-05
-0.41400000000000003	3.64306e-05	4.65768e-05
-0.41300000000000003	3.75421e-05	4.78375e-05
-0.41200000000000003	3.86794e-05	4.912079999999999e-05
-0.41100000000000003	3.98426e-05	5.0427400000000004e-05
-0.41000000000000003	4.10323e-05	5.17569e-05
-0.40900000000000003	4.22485e-05	5.3110300000000005e-05
-0.40800000000000003	4.34917e-05	5.44875e-05
-0.40700000000000003	4.47621e-05	5.588869999999999e-05
-0.406	4.60601e-05	5.73141e-05
-0.405	4.73859e-05	5.87641e-05
-0.404	4.87398e-05	6.0239000000000004e-05
-0.403	5.01221e-05	6.17391e-05
-0.402	5.15331e-05	6.326449999999999e-05
-0.401	5.29732e-05	6.481560000000001e-05
-0.4	5.44425e-05	6.63925e-05
-0.399	5.59414e-05	6.79958e-05
-0.398	5.74703e-05	6.962529999999999e-05
-0.397	5.90293e-05	7.128149999999999e-05
-0.396	6.06188e-05	7.29646e-05
-0.395	6.22391e-05	7.46751e-05
-0.394	6.38905e-05	7.64129e-05
-0.393	6.55732e-05	7.817859999999998e-05
-0.392	6.72876e-05	7.997220000000001e-05
-0.391	6.9034e-05	8.179400000000001e-05
-0.39	7.08126e-05	8.364439999999999e-05
-0.389	7.26239e-05	8.552350000000001e-05
-0.388	7.44679e-05	8.74317e-05
-0.387	7.63451e-05	8.936910000000001e-05
-0.386	7.82558e-05	9.133620000000001e-05
-0.385	8.02002e-05	9.333300000000001e-05
-0.384	8.21786e-05	9.536e-05
-0.383	8.41914e-05	9.74172e-05
-0.382	8.62388e-05	9.95052e-05
-0.381	8.83211e-05	0.00010162390000000001
-0.38	9.04387e-05	0.00010377389999999999
-0.379	9.25918e-05	0.00010595520000000001
-0.378	9.47807e-05	0.00010816729999999999
-0.377	9.70057e-05	0.0001104123
-0.376	9.92671e-05	0.00011269089999999999
-0.375	0.000101565	0.00011499900000000001
-0.374	0.0001039	0.00011734199999999999
-0.373	0.000106273	0.00011971699999999999
-0.372	0.000108683	0.000122125
-0.371	0.000111131	0.00012456700000000002
-0.37	0.000113617	0.00012704299999999997
-0.369	0.000116141	0.00012955300000000002
-0.368	0.000118705	0.00013209500000000004
-0.367	0.000121307	0.00013467499999999998
-0.366	0.000123949	0.000137287
-0.365	0.00012663	0.00013993599999999998
-0.364	0.000129351	0.000142621
-0.363	0.000132113	0.00014533900000000003
-0.362	0.000134915	0.000148095
-0.361	0.000137758	0.000150886
-0.36	0.000140643	0.000153713
-0.359	0.000143568	0.000156578
-0.358	0.000146535	0.00015947900000000002
-0.357	0.000149545	0.000162415
-0.356	0.000152597	0.000165391
-0.355	0.000155691	0.000168405
-0.354	0.000158828	0.00017145600000000003
-0.353	0.000162009	0.000174545
-0.352	0.000165233	0.00017767300000000002
-0.351	0.0001685	0.00018084
-0.35	0.000171812	0.00018404600000000002
-0.349	0.000175169	0.00018728900000000002
-0.348	0.00017857	0.00019057400000000002
-0.347	0.000182015	0.00019389899999999998
-0.346	0.000185507	0.00019726299999999998
-0.345	0.000189044	0.00020066599999999998
-0.344	0.000192626	0.000204112
-0.34299999999999997	0.000196255	0.000207597
-0.34199999999999997	0.000199931	0.00021112499999999997
-0.34099999999999997	0.000203653	0.00021469299999999999
-0.33999999999999997	0.000207422	0.000218302
-0.33899999999999997	0.000211238	0.00022195399999999998
-0.33799999999999997	0.000215103	0.00022564700000000002
-0.33699999999999997	0.000219015	0.00022938300000000002
-0.33599999999999997	0.000222975	0.00023316299999999996
-0.33499999999999996	0.000226984	0.00023698399999999998
-0.33399999999999996	0.000231042	0.000240848
-0.33299999999999996	0.000235149	0.00024475699999999996
-0.33199999999999996	0.000239305	0.000248709
-0.33099999999999996	0.000243511	0.000252705
-0.32999999999999996	0.000247767	0.00025674500000000006
-0.32899999999999996	0.000252074	0.00026083
-0.328	0.000256431	0.00026495900000000005
-0.327	0.000260839	0.00026913299999999996
-0.326	0.000265298	0.000273352
-0.325	0.000269809	0.0002776170000000001
-0.324	0.000274371	0.00028192900000000004
-0.323	0.000278986	0.000286286
-0.322	0.000283652	0.00029069
-0.321	0.000288372	0.00029513799999999997
-0.32	0.000293145	0.000299635
-0.319	0.000297971	0.00030417899999999996
-0.318	0.00030285	0.00030877
-0.317	0.000307783	0.000313409
-0.316	0.000312771	0.000318095
-0.315	0.000317813	0.000322831
-0.314	0.00032291	0.00032761199999999997
-0.313	0.000328061	0.00033244500000000006
-0.312	0.000333268	0.00033732600000000004
-0.311	0.000338531	0.00034225499999999997
-0.31	0.00034385	0.00034723400000000003
-0.309	0.000349225	0.000352263
-0.308	0.000354656	0.00035734399999999995
-0.307	0.000360145	0.00036247100000000006
-0.306	0.00036569	0.000367652
-0.305	0.000371293	0.000372883
-0.304	0.000376953	0.000378165
-0.303	0.000382672	0.000383496
-0.302	0.000388449	0.000388881
-0.301	0.000394284	0.000394318
-0.3	0.000399805	0.000400179
-0.299	0.00040534699999999997	0.000406133
-0.298	0.000410947	0.000412151
-0.297	0.000416608	0.000418238
-0.29600000000000004	0.00042234	0.000424398
-0.29500000000000004	0.000428146	0.000430636
-0.29400000000000004	0.0004340309999999999	0.000436957
-0.29300000000000004	0.00044000100000000003	0.000443365
-0.29200000000000004	0.00044606100000000004	0.000449865
-0.29100000000000004	0.000452219	0.000456461
-0.29000000000000004	0.000458479	0.000463159
-0.28900000000000003	0.00046484499999999997	0.000469963
-0.28800000000000003	0.000471325	0.000476877
-0.28700000000000003	0.000477923	0.000483907
-0.28600000000000003	0.0004846420000000001	0.000491058
-0.28500000000000003	0.0004914940000000001	0.000498332
-0.28400000000000003	0.000498479	0.000505737
-0.28300000000000003	0.000505603	0.000513275
-0.28200000000000003	0.0005128740000000001	0.000520952
-0.281	0.0005202970000000001	0.000528773
-0.28	0.000527874	0.000536742
-0.279	0.0005356159999999999	0.000544864
-0.278	0.0005435230000000001	0.000553143
-0.277	0.0005516060000000001	0.000561584
-0.276	0.000559865	0.000570193
-0.275	0.0005683089999999999	0.000578973
-0.274	0.000576943	0.000587929
-0.273	0.0005857710000000001	0.000597067
-0.272	0.0005948009999999999	0.000606389
-0.271	0.000604035	0.000615903
-0.27	0.0006134830000000001	0.000625611
-0.269	0.0006231450000000001	0.000635519
-0.268	0.0006330330000000001	0.000645631
-0.267	0.000643146	0.000655952
-0.266	0.0006534939999999999	0.000666488
-0.265	0.0006640810000000001	0.000677241
-0.264	0.000674912	0.000688218
-0.263	0.000685994	0.000699422
-0.262	0.0006973290000000001	0.000710859
-0.261	0.000708927	0.000722533
-0.26	0.000720791	0.000734449
-0.259	0.0007329270000000001	0.000746611
-0.258	0.000745339	0.000759025
-0.257	0.000758036	0.000771694
-0.256	0.0007710199999999999	0.000784624
-0.255	0.000784298	0.00079782
-0.254	0.0007978769999999999	0.000811285
-0.253	0.0008117590000000001	0.000825025
-0.252	0.0008259519999999999	0.000839044
-0.251	0.000840461	0.000853347
-0.25	0.0008552910000000001	0.000867939
-0.249	0.0008704479999999999	0.000882824
-0.248	0.0008859359999999999	0.000898008
-0.247	0.0009017619999999999	0.000913494
-0.246	0.0009179329999999999	0.000929287
-0.245	0.0009344520000000001	0.000945392
-0.244	0.0009513260000000001	0.000961814
-0.243	0.000968558	0.000978558
-0.242	0.000986156	0.000995628
-0.241	0.00100413	0.00101303
-0.24	0.00102248	0.00103076
-0.239	0.0010412	0.00104884
-0.238	0.00106032	0.00106726
-0.237	0.00107981	0.00108603
-0.236	0.0010997200000000002	0.00110516
-0.235	0.00112004	0.00112464
-0.23399999999999999	0.00114075	0.00114449
-0.23299999999999998	0.00116188	0.0011647
-0.23199999999999998	0.0011834299999999999	0.00118529
-0.23099999999999998	0.0012054	0.00120626
-0.22999999999999998	0.00122761	0.0012278099999999998
-0.22899999999999998	0.00124934	0.00125066
-0.22799999999999998	0.00127147	0.00127395
-0.22699999999999998	0.001294	0.0012976799999999998
-0.22599999999999998	0.00131692	0.00132188
-0.22499999999999998	0.00134025	0.00134653
-0.22399999999999998	0.00136399	0.0013716299999999998
-0.22299999999999998	0.00138815	0.00139721
-0.22199999999999998	0.00141272	0.00142328
-0.22099999999999997	0.00143772	0.00144982
-0.21999999999999997	0.00146315	0.00147683
-0.21899999999999997	0.00148902	0.00150434
-0.21800000000000003	0.00151532	0.0015323600000000002
-0.21700000000000003	0.00154206	0.0015608599999999999
-0.21600000000000003	0.00156926	0.00158988
-0.21500000000000002	0.0015969	0.0016194199999999999
-0.21400000000000002	0.00162501	0.00164947
-0.21300000000000002	0.00165357	0.0016800499999999998
-0.21200000000000002	0.0016826	0.00171116
-0.21100000000000002	0.0017121	0.0017427999999999999
-0.21000000000000002	0.00174208	0.0017749799999999998
-0.20900000000000002	0.00177254	0.00180772
-0.20800000000000002	0.00180349	0.0018409899999999998
-0.20700000000000002	0.00183492	0.0018748399999999998
-0.20600000000000002	0.00186685	0.0019092500000000001
-0.20500000000000002	0.00189928	0.0019442200000000002
-0.20400000000000001	0.00193221	0.0019797699999999996
-0.203	0.00196566	0.0020158800000000003
-0.202	0.00199961	0.0020525899999999995
-0.201	0.00203408	0.0020899
-0.2	0.00206908	0.00212778
-0.199	0.0021046	0.0021662800000000005
-0.198	0.00214061	0.0022053300000000006
-0.197	0.00217708	0.0022449199999999996
-0.196	0.00221399	0.0022849899999999998
-0.195	0.00225128	0.0023255399999999996
-0.194	0.00228894	0.00236652
-0.193	0.00232694	0.00240786
-0.192	0.00236522	0.0024495800000000002
-0.191	0.00240377	0.0024916100000000004
-0.19	0.00244256	0.0025339200000000003
-0.189	0.00248154	0.00257648
-0.188	0.00252068	0.00261928
-0.187	0.00255996	0.0026622399999999997
-0.186	0.00259933	0.00270533
-0.185	0.00263877	0.00274855
-0.184	0.00267825	0.0027918300000000004
-0.183	0.00271773	0.00283515
-0.182	0.00275717	0.0028784899999999996
-0.181	0.00279654	0.0029217799999999997
-0.18	0.00283582	0.0029649999999999998
-0.179	0.00287497	0.0030081299999999995
-0.178	0.00291395	0.0030511100000000005
-0.177	0.00295273	0.0030939299999999995
-0.176	0.00299129	0.00313653
-0.175	0.00302958	0.0031788999999999997
-0.174	0.00306757	0.0032209699999999996
-0.173	0.00310524	0.0032627399999999997
-0.172	0.00314254	0.0033041599999999996
-0.17099999999999999	0.00317945	0.00334519
-0.16999999999999998	0.00321592	0.00338582
-0.16899999999999998	0.00325194	0.0034259800000000003
-0.16799999999999998	0.00328746	0.0034656599999999997
-0.16699999999999998	0.00332246	0.0035047999999999998
-0.16599999999999998	0.0033569	0.00354338
-0.16499999999999998	0.00339074	0.00358138
-0.16399999999999998	0.00342395	0.00361875
-0.16299999999999998	0.00345651	0.00365543
-0.16199999999999998	0.00348838	0.00369142
-0.16099999999999998	0.00351952	0.0037266800000000004
-0.15999999999999998	0.0035499	0.0037611800000000003
-0.15899999999999997	0.00357949	0.0037948500000000002
-0.15799999999999997	0.00360826	0.0038277000000000003
-0.15699999999999997	0.00363617	0.00385965
-0.15600000000000003	0.0036632	0.0038906999999999995
-0.15500000000000003	0.00368929	0.00392081
-0.15400000000000003	0.00371444	0.003949920000000001
-0.15300000000000002	0.00373859	0.0039780300000000005
-0.15200000000000002	0.00376173	0.0040050699999999995
-0.15100000000000002	0.00378381	0.00403103
-0.15000000000000002	0.0038048	0.00405586
-0.14900000000000002	0.00382467	0.0040795499999999995
-0.14800000000000002	0.00384339	0.0041020299999999996
-0.14700000000000002	0.00386092	0.00412328
-0.14600000000000002	0.00387723	0.004143269999999999
-0.14500000000000002	0.00389229	0.004161970000000001
-0.14400000000000002	0.00390607	0.004179329999999999
-0.14300000000000002	0.00391852	0.004195320000000001
-0.14200000000000002	0.00392963	0.004209890000000001
-0.14100000000000001	0.00393935	0.00422305
-0.14	0.00394765	0.00423471
-0.139	0.00395451	0.0042448699999999995
-0.138	0.00395988	0.00425348
-0.137	0.00396374	0.00426052
-0.136	0.00396604	0.00426594
-0.135	0.00396677	0.00426969
-0.134	0.00396588	0.0042717599999999994
-0.133	0.00396334	0.00427212
-0.132	0.00395912	0.00427072
-0.131	0.00395319	0.004267530000000001
-0.13	0.00394551	0.00426251
-0.129	0.00393605	0.00425563
-0.128	0.00392478	0.004246860000000001
-0.127	0.00391167	0.00423613
-0.126	0.00389667	0.00422345
-0.125	0.00387977	0.0042087700000000006
-0.124	0.00386092	0.004192039999999999
-0.123	0.00384009	0.004173250000000001
-0.122	0.00381725	0.004152350000000001
-0.121	0.00379237	0.004129290000000001
-0.12	0.00376541	0.00410407
-0.119	0.00373635	0.004076630000000001
-0.118	0.00370514	0.00404694
-0.11699999999999999	0.00367176	0.00401496
-0.11599999999999999	0.00363617	0.00398065
-0.11499999999999999	0.00359833	0.0039440099999999995
-0.11399999999999999	0.00355823	0.00390495
-0.11299999999999999	0.00351581	0.0038634900000000002
-0.11199999999999999	0.00347106	0.00381956
-0.11099999999999999	0.00342393	0.00377315
-0.10999999999999999	0.0033744	0.00372418
-0.10899999999999999	0.00332243	0.00367267
-0.10799999999999998	0.00326799	0.00361853
-0.10699999999999998	0.00321104	0.0035617799999999996
-0.10599999999999998	0.00315156	0.00350234
-0.10499999999999998	0.0030895	0.0034402000000000005
-0.10399999999999998	0.00302485	0.0033753100000000003
-0.10299999999999998	0.00295755	0.00330765
-0.10199999999999998	0.00288759	0.0032371899999999996
-0.10099999999999998	0.00281492	0.0031638600000000005
-0.09999999999999998	0.00273952	0.0030876600000000003
-0.09899999999999998	0.00266136	0.00300854
-0.09799999999999998	0.00258044	0.00292652
-0.09699999999999998	0.00249678	0.0028415800000000002
-0.09599999999999997	0.0024104	0.0027537200000000003
-0.09499999999999997	0.00232131	0.0026629699999999997
-0.09399999999999997	0.00222952	0.0025693200000000004
-0.09300000000000003	0.00213504	0.0024727800000000004
-0.09200000000000003	0.0020379	0.0023733200000000004
-0.09100000000000003	0.0019381	0.0022710000000000004
-0.09000000000000002	0.00183567	0.00216577
-0.08900000000000002	0.0017306	0.00205768
-0.08800000000000002	0.00162293	0.0019467099999999997
-0.08700000000000002	0.00151265	0.00183285
-0.08600000000000002	0.0013998	0.0017161199999999998
-0.08500000000000002	0.00128437	0.00159653
-0.08400000000000002	0.00116639	0.0014740900000000002
-0.08300000000000002	0.00104587	0.00134877
-0.08200000000000002	0.000922821	0.0012205990000000002
-0.08100000000000002	0.00079726	0.001089568
-0.08000000000000002	0.000669202	0.000955694
-0.07900000000000001	0.000538659	0.0008189729999999999
-0.07800000000000001	0.000405646	0.0006794120000000001
-0.07700000000000001	0.000270178	0.0005370100000000001
-0.07600000000000001	0.000132269	0.000391773
-0.07500000000000001	-8.06773e-06	0.00024370772999999997
-0.07400000000000001	-0.000150817	9.281180000000002e-05
-0.07300000000000001	-0.000295965	-6.090700000000002e-05
-0.07200000000000001	-0.000443497	-0.000217447
-0.07100000000000001	-0.0005934	-0.000376802
-0.07	-0.000745659	-0.000538971
-0.069	-0.000900259	-0.000703951
-0.068	-0.00105719	-0.0008717320000000001
-0.067	-0.00121643	-0.00104233
-0.066	-0.00137797	-0.00121571
-0.065	-0.00154179	-0.0013918900000000002
-0.064	-0.00170789	-0.0015708699999999998
-0.063	-0.00187624	-0.0017526199999999999
-0.062	-0.00204684	-0.0019371599999999998
-0.061	-0.00221966	-0.0021244799999999998
-0.06	-0.0023947	-0.0023145799999999997
-0.059	-0.00257193	-0.0025074700000000004
-0.057999999999999996	-0.00275135	-0.0027031100000000003
-0.056999999999999995	-0.00293295	-0.0029015099999999995
-0.055999999999999994	-0.0031167	-0.00310268
-0.05499999999999999	-0.0033066299999999996	-0.00330259
-0.05399999999999999	-0.0035133100000000004	-0.00349061
-0.05299999999999999	-0.0037227500000000004	-0.00368075
-0.05199999999999999	-0.0039349400000000005	-0.00387298
-0.05099999999999999	-0.004149859999999999	-0.0040673
-0.04999999999999999	-0.004367520000000001	-0.0042637
-0.04899999999999999	-0.004587890000000001	-0.00446211
-0.04799999999999999	-0.0048107	-0.00466234
-0.046999999999999986	-0.00503569	-0.00486415
-0.045999999999999985	-0.0052625499999999995	-0.00506729
-0.044999999999999984	-0.005491009999999999	-0.00527153
-0.043999999999999984	-0.0057208	-0.00547662
-0.04299999999999998	-0.005951580000000001	-0.00568234
-0.04199999999999998	-0.00618313	-0.00588843
-0.04099999999999998	-0.00641515	-0.00609465
-0.03999999999999998	-0.006647330000000001	-0.00630077
-0.03899999999999998	-0.006879400000000001	-0.00650654
-0.03799999999999998	-0.00711107	-0.00671173
-0.03699999999999998	-0.007342070000000001	-0.00691609
-0.035999999999999976	-0.00757211	-0.00711939
-0.034999999999999976	-0.0078009	-0.00732138
-0.033999999999999975	-0.00802815	-0.00752183
-0.032999999999999974	-0.008253570000000002	-0.00772049
-0.03199999999999997	-0.008476899999999999	-0.00791712
-0.031000000000000028	-0.008697849999999998	-0.00811149
-0.030000000000000027	-0.00891611	-0.00830335
-0.029000000000000026	-0.009131420000000001	-0.00849246
-0.028000000000000025	-0.0093435	-0.00867858
-0.027000000000000024	-0.00955204	-0.00886148
-0.026000000000000023	-0.009756770000000001	-0.00904091
-0.025000000000000022	-0.00995739	-0.00921663
-0.02400000000000002	-0.01015366	-0.0093884
-0.02300000000000002	-0.01034524	-0.00955598
-0.02200000000000002	-0.010531870000000002	-0.00971913
-0.02100000000000002	-0.010713380000000002	-0.00987762
-0.020000000000000018	-0.010889199999999998	-0.0100312
-0.019000000000000017	-0.011059199999999998	-0.0101796
-0.018000000000000016	-0.0112231	-0.0103227
-0.017000000000000015	-0.0113809	-0.0104601
-0.016000000000000014	-0.011531800000000002	-0.0105916
-0.015000000000000013	-0.0116758	-0.010717
-0.014000000000000012	-0.0118127	-0.0108361
-0.013000000000000012	-0.011941800000000002	-0.0109486
-0.01200000000000001	-0.012063399999999998	-0.0110542
-0.01100000000000001	-0.0121768	-0.0111528
-0.010000000000000009	-0.0122817	-0.0112441
-0.009000000000000008	-0.0123782	-0.0113278
-0.008000000000000007	-0.0124657	-0.0114037
-0.007000000000000006	-0.012543799999999999	-0.0114716
-0.006000000000000005	-0.0126126	-0.0115312
-0.0050000000000000044	-0.012671499999999999	-0.0115823
-0.0040000000000000036	-0.012720299999999999	-0.0116247
-0.0030000000000000027	-0.012758799999999999	-0.011658
-0.0020000000000000018	-0.012786599999999999	-0.0116822
-0.0010000000000000009	-0.012803599999999998	-0.0116968
0.0	-0.012809300000000001	-0.0117017
0.0010000000000000009	-0.012803599999999998	-0.0116968
0.0020000000000000018	-0.012786599999999999	-0.0116822
0.0030000000000000027	-0.012758799999999999	-0.011658
0.0040000000000000036	-0.012720299999999999	-0.0116247
0.0050000000000000044	-0.012671499999999999	-0.0115823
0.006000000000000005	-0.0126126	-0.0115312
0.007000000000000006	-0.012543799999999999	-0.0114716
0.008000000000000007	-0.012465500000000001	-0.0114037
0.009000000000000008	-0.0123782	-0.0113278
0.010000000000000009	-0.0122817	-0.0112441
0.01100000000000001	-0.0121768	-0.0111528
0.01200000000000001	-0.012063399999999998	-0.0110542
0.013000000000000012	-0.011941800000000002	-0.0109486
0.014000000000000012	-0.011812500000000002	-0.0108361
0.015000000000000013	-0.0116758	-0.010717
0.016000000000000014	-0.011531800000000002	-0.0105916
0.017000000000000015	-0.0113808	-0.01046
0.018000000000000016	-0.011223200000000001	-0.0103226
0.019000000000000017	-0.011059199999999998	-0.0101796
0.020000000000000018	-0.010889199999999998	-0.0100312
0.02100000000000002	-0.010713199999999999	-0.0098776
0.02200000000000002	-0.010531890000000002	-0.00971911
0.02300000000000002	-0.0103452	-0.00955596
0.02400000000000002	-0.01015362	-0.00938838
0.025000000000000022	-0.00995735	-0.00921661
0.026000000000000023	-0.009756720000000002	-0.00904088
0.027000000000000024	-0.00955198	-0.00886146
0.028000000000000025	-0.00934344	-0.00867856
0.029000000000000026	-0.009131389999999998	-0.00849243
0.030000000000000027	-0.00891606	-0.00830332
0.031000000000000028	-0.0086978	-0.00811146
0.03200000000000003	-0.00847686	-0.0079171
0.03300000000000003	-0.008253539999999998	-0.00772046
0.03400000000000003	-0.0080281	-0.0075218
0.03500000000000003	-0.007800840000000001	-0.00732136
0.03600000000000003	-0.00757205	-0.00711937
0.03700000000000003	-0.007342029999999999	-0.00691607
0.038000000000000034	-0.00711103	-0.00671171
0.039000000000000035	-0.006879339999999999	-0.00650652
0.040000000000000036	-0.006647279999999999	-0.00630074
0.041000000000000036	-0.0064151	-0.00609462
0.04200000000000004	-0.0061831	-0.0058884
0.04300000000000004	-0.005951549999999999	-0.00568231
0.04400000000000004	-0.00572074	-0.0054766
0.04500000000000004	-0.0054909699999999995	-0.00527151
0.04600000000000004	-0.005262510000000001	-0.00506727
0.04700000000000004	-0.00503564	-0.00486412
0.04800000000000004	-0.0048106600000000005	-0.00466232
0.049000000000000044	-0.004587849999999999	-0.00446209
0.050000000000000044	-0.004367500000000001	-0.00426368
0.051000000000000045	-0.004149839999999999	-0.00406728
0.052000000000000046	-0.0039349	-0.00387296
0.05300000000000005	-0.0037227099999999997	-0.00368073
0.05400000000000005	-0.0035132899999999996	-0.00349059
0.05500000000000005	-0.00330661	-0.00330257
0.05600000000000005	-0.00311668	-0.00310268
0.05700000000000005	-0.00293293	-0.00290151
0.05800000000000005	-0.00275134	-0.0027030999999999995
0.05900000000000005	-0.00257192	-0.0025074599999999996
0.06000000000000005	-0.00239469	-0.0023145699999999997
0.061000000000000054	-0.00221965	-0.0021244899999999997
0.062000000000000055	-0.00204683	-0.00193715
0.06299999999999994	-0.00187624	-0.0017526199999999999
0.06399999999999995	-0.00170789	-0.00157085
0.06499999999999995	-0.00154179	-0.0013918900000000002
0.06599999999999995	-0.00137797	-0.00121571
0.06699999999999995	-0.00121643	-0.00104233
0.06799999999999995	-0.00105719	-0.0008717480000000001
0.06899999999999995	-0.000900263	-0.0007039689999999999
0.06999999999999995	-0.000745664	-0.0005389939999999999
0.07099999999999995	-0.000593407	-0.00037682899999999997
0.07199999999999995	-0.000443506	-0.00021747599999999998
0.07299999999999995	-0.000295975	-6.094099999999996e-05
0.07399999999999995	-0.000150829	9.277420000000002e-05
0.07499999999999996	-8.080929999999988e-06	0.00024366493
0.07599999999999996	0.000132254	0.000391728
0.07699999999999996	0.000270162	0.00053696
0.07799999999999996	0.000405628	0.000679356
0.07899999999999996	0.000538639	0.0008189149999999999
0.07999999999999996	0.00066918	0.000955632
0.08099999999999996	0.000797237	0.001089501
0.08199999999999996	0.000922796	0.0012205240000000002
0.08299999999999996	0.00104584	0.0013487000000000002
0.08399999999999996	0.00116636	0.001474
0.08499999999999996	0.00128434	0.0015964600000000003
0.08599999999999997	0.00139977	0.0017160300000000001
0.08699999999999997	0.00151262	0.00183276
0.08799999999999997	0.00162289	0.00194661
0.08899999999999997	0.00173057	0.00205757
0.08999999999999997	0.00183563	0.00216567
0.09099999999999997	0.00193806	0.0022709
0.09199999999999997	0.00203786	0.0023732200000000005
0.09299999999999997	0.002135	0.0024726600000000002
0.09399999999999997	0.00222947	0.0025692099999999997
0.09499999999999997	0.00232126	0.00266286
0.09599999999999997	0.00241036	0.0027536000000000006
0.09699999999999998	0.00249674	0.0028414399999999998
0.09799999999999998	0.00258039	0.00292639
0.09899999999999998	0.00266131	0.0030084099999999996
0.09999999999999998	0.00273947	0.00308753
0.10099999999999998	0.00281487	0.0031637299999999996
0.10199999999999998	0.00288753	0.00323705
0.10299999999999998	0.0029575	0.0033075199999999996
0.10399999999999998	0.00302479	0.00337517
0.10499999999999998	0.00308945	0.0034400499999999996
0.10599999999999998	0.0031515	0.0035022000000000005
0.10699999999999998	0.00321099	0.00356161
0.10799999999999998	0.00326793	0.0036183699999999997
0.10899999999999999	0.00332237	0.0036725100000000004
0.10999999999999999	0.00337434	0.0037240199999999998
0.11099999999999999	0.00342388	0.0037729600000000005
0.11199999999999999	0.003471	0.0038193999999999997
0.11299999999999999	0.00351575	0.0038633299999999995
0.11399999999999999	0.00355817	0.0039047900000000004
0.11499999999999999	0.00359827	0.003943830000000001
0.11599999999999999	0.0036361	0.00398048
0.11699999999999999	0.0036717	0.00401478
0.118	0.00370508	0.00404676
0.119	0.00373629	0.0040764500000000006
0.12	0.00376535	0.004103889999999999
0.121	0.00379231	0.00412911
0.122	0.00381719	0.00415217
0.123	0.00384003	0.004173070000000001
0.124	0.00386086	0.0041918599999999995
0.125	0.00387971	0.00420857
0.126	0.00389661	0.0042232699999999995
0.127	0.00391161	0.00423595
0.128	0.00392472	0.004246660000000001
0.129	0.00393599	0.004255449999999999
0.13	0.00394545	0.00426233
0.131	0.00395313	0.0042673500000000005
0.132	0.00395906	0.00427054
0.133	0.00396328	0.00427194
0.134	0.00396582	0.0042715800000000005
0.135	0.00396671	0.004269490000000001
0.136	0.00396598	0.00426574
0.137	0.00396368	0.004260320000000001
0.138	0.00395982	0.004253300000000001
0.139	0.00395445	0.004244670000000001
0.14	0.0039476	0.004234519999999999
0.14100000000000001	0.00393929	0.00422285
0.14200000000000002	0.00392957	0.00420971
0.14300000000000002	0.00391847	0.00419513
0.14400000000000002	0.00390601	0.00417913
0.14500000000000002	0.00389224	0.00416178
0.14600000000000002	0.00387718	0.0041430799999999995
0.14700000000000002	0.00386086	0.0041231
0.14800000000000002	0.00384333	0.00410185
0.14900000000000002	0.00382462	0.00407936
0.15000000000000002	0.00380475	0.00405567
0.15100000000000002	0.00378376	0.004030839999999999
0.15200000000000002	0.00376168	0.00400488
0.15300000000000002	0.00373854	0.00397784
0.15400000000000003	0.00371439	0.00394973
0.15500000000000003	0.00368925	0.003920610000000001
0.15600000000000003	0.00366315	0.0038905100000000002
0.15700000000000003	0.00363613	0.00385947
0.15800000000000003	0.00360822	0.0038274999999999997
0.15900000000000003	0.00357945	0.0037946699999999996
0.16000000000000003	0.00354986	0.0037609799999999997
0.16100000000000003	0.00351948	0.0037264999999999998
0.16200000000000003	0.00348834	0.0036912399999999997
0.16300000000000003	0.00345647	0.00365525
0.16400000000000003	0.00342391	0.00361857
0.16500000000000004	0.0033907	0.0035811999999999997
0.16600000000000004	0.00335686	0.0035432000000000003
0.16700000000000004	0.00332242	0.0035046200000000004
0.16800000000000004	0.00328743	0.00346547
0.16900000000000004	0.00325191	0.00342581
0.17000000000000004	0.00321589	0.0033856500000000005
0.17100000000000004	0.00317941	0.00334503
0.17200000000000004	0.00314251	0.00330399
0.17300000000000004	0.00310521	0.00326257
0.17400000000000004	0.00306754	0.0032208199999999997
0.17500000000000004	0.00302955	0.00317873
0.17600000000000005	0.00299126	0.0031363600000000004
0.17700000000000005	0.00295271	0.00309377
0.17800000000000005	0.00291392	0.0030509599999999997
0.17900000000000005	0.00287494	0.00300798
0.18000000000000005	0.0028358	0.0029648400000000003
0.18100000000000005	0.00279652	0.00292162
0.18200000000000005	0.00275714	0.00287834
0.18300000000000005	0.0027177	0.002835
0.18400000000000005	0.00267823	0.0027916699999999996
0.18500000000000005	0.00263875	0.00274841
0.18600000000000005	0.00259931	0.00270519
0.18700000000000006	0.00255994	0.00266208
0.18799999999999994	0.00252066	0.00261912
0.18899999999999995	0.00248152	0.00257634
0.18999999999999995	0.00244254	0.0025337800000000002
0.19099999999999995	0.00240376	0.0024914599999999996
0.19199999999999995	0.00236521	0.0024494300000000003
0.19299999999999995	0.00232692	0.00240772
0.19399999999999995	0.00228893	0.0023663700000000005
0.19499999999999995	0.00225127	0.0023254099999999995
0.19599999999999995	0.00221398	0.0022848599999999997
0.19699999999999995	0.00217707	0.0022447899999999995
0.19799999999999995	0.0021406	0.0022052000000000005
0.19899999999999995	0.00210459	0.0021661300000000005
0.19999999999999996	0.00206907	0.00212765
0.20099999999999996	0.00203408	0.00208976
0.20199999999999996	0.0019996	0.00205246
0.20299999999999996	0.00196565	0.00201575
0.20399999999999996	0.00193221	0.0019796299999999996
0.20499999999999996	0.00189928	0.0019440800000000002
0.20599999999999996	0.00186685	0.00190911
0.20699999999999996	0.00183492	0.00187472
0.20799999999999996	0.00180348	0.00184088
0.20899999999999996	0.00177254	0.0018076
0.20999999999999996	0.00174208	0.00177486
0.21099999999999997	0.0017121	0.0017426800000000001
0.21199999999999997	0.0016826	0.0017110399999999998
0.21299999999999997	0.00165357	0.00167993
0.21399999999999997	0.00162501	0.00164935
0.21499999999999997	0.0015969	0.00161932
0.21599999999999997	0.00156926	0.00158978
0.21699999999999997	0.00154207	0.00156075
0.21799999999999997	0.00151532	0.00153224
0.21899999999999997	0.00148902	0.0015042400000000002
0.21999999999999997	0.00146316	0.0014767200000000002
0.22099999999999997	0.00143773	0.00144969
0.22199999999999998	0.00141273	0.00142317
0.22299999999999998	0.00138815	0.0013971099999999998
0.22399999999999998	0.001364	0.00137152
0.22499999999999998	0.00134025	0.0013464299999999998
0.22599999999999998	0.00131692	0.0013217799999999998
0.22699999999999998	0.001294	0.00129758
0.22799999999999998	0.00127148	0.0012738600000000001
0.22899999999999998	0.00124935	0.0012505700000000001
0.22999999999999998	0.00122761	0.0012277299999999998
0.23099999999999998	0.00120531	0.00120627
0.23199999999999998	0.00118334	0.0011853
0.23299999999999998	0.00116179	0.00116471
0.23399999999999999	0.0011406400000000003	0.0011445
0.235	0.0011199299999999999	0.00112465
0.236	0.0010996399999999998	0.00110516
0.237	0.0010797200000000002	0.00108604
0.238	0.0010602100000000002	0.00106727
0.239	0.00104111	0.00104885
0.24	0.00102239	0.00103077
0.241	0.00100404	0.00101304
0.242	0.000986069	0.000995635
0.243	0.0009684729999999999	0.000978565
0.244	0.0009512400000000001	0.000961822
0.245	0.000934368	0.0009454
0.246	0.00091785	0.000929294
0.247	0.000901681	0.000913501
0.248	0.000885855	0.000898015
0.249	0.0008703660000000001	0.000882832
0.25	0.000855211	0.000867947
0.251	0.000840381	0.000853355
0.252	0.000825874	0.000839052
0.253	0.0008116820000000001	0.000825032
0.254	0.0007977989999999999	0.000811293
0.255	0.000784223	0.000797827
0.256	0.000770946	0.000784632
0.257	0.000757962	0.000771702
0.258	0.0007452660000000001	0.000759032
0.259	0.0007328529999999999	0.000746619
0.26	0.0007207180000000001	0.000734456
0.261	0.0007088559999999999	0.00072254
0.262	0.000697258	0.000710866
0.263	0.0006859230000000001	0.000699429
0.264	0.0006748430000000001	0.000688225
0.265	0.000664012	0.000677248
0.266	0.000653426	0.000666494
0.267	0.000643079	0.000655959
0.268	0.000632966	0.000645638
0.269	0.000623081	0.000635525
0.27	0.000613417	0.000625617
0.271	0.000603971	0.000615909
0.272	0.0005947359999999999	0.000606396
0.273	0.000585708	0.000597072
0.274	0.0005768789999999999	0.000587935
0.275	0.0005682470000000001	0.000578979
0.276	0.000559803	0.000570199
0.277	0.000551544	0.00056159
0.278	0.000543464	0.000553148
0.279	0.000535555	0.000544869
0.28	0.0005278150000000001	0.000536747
0.281	0.000520238	0.000528778
0.28200000000000003	0.0005128150000000001	0.000520957
0.28300000000000003	0.0005055460000000001	0.00051328
0.28400000000000003	0.0004984210000000001	0.000505741
0.28500000000000003	0.000491437	0.000498337
0.28600000000000003	0.00048458599999999996	0.000491062
0.28700000000000003	0.00047786700000000004	0.000483911
0.28800000000000003	0.000471269	0.000476881
0.28900000000000003	0.00046479100000000004	0.000469967
0.29000000000000004	0.00045842299999999996	0.000463163
0.29100000000000004	0.00045216500000000003	0.000456465
0.29200000000000004	0.00044600799999999996	0.000449868
0.29300000000000004	0.000439948	0.000443368
0.29400000000000004	0.000433978	0.00043696
0.29500000000000004	0.00042809299999999994	0.000430639
0.29600000000000004	0.000422287	0.000424401
0.29700000000000004	0.00041655699999999996	0.000418241
0.29800000000000004	0.000410894	0.000412154
0.29900000000000004	0.000405296	0.000406136
0.30000000000000004	0.000399755	0.000400181
0.30100000000000005	0.00039426800000000003	0.000394286
0.30200000000000005	0.000388451	0.000388831
0.30300000000000005	0.000382674	0.00038344800000000005
0.30400000000000005	0.000376955	0.00037811500000000005
0.30500000000000005	0.000371294	0.00037283400000000006
0.30600000000000005	0.000365691	0.000367605
0.30700000000000005	0.000360146	0.000362426
0.30800000000000005	0.000354657	0.000357297
0.30900000000000005	0.000349226	0.00035221799999999995
0.31000000000000005	0.000343851	0.00034718899999999997
0.31100000000000005	0.000338532	0.00034221
0.31200000000000006	0.000333269	0.000337281
0.31299999999999994	0.000328062	0.0003324
0.31399999999999995	0.00032291	0.00032757000000000006
0.31499999999999995	0.000317813	0.00032278699999999994
0.31599999999999995	0.000312771	0.000318053
0.31699999999999995	0.000307783	0.000313367
0.31799999999999995	0.00030285	0.000308728
0.31899999999999995	0.00029797	0.00030413799999999997
0.31999999999999995	0.000293145	0.00029959299999999996
0.32099999999999995	0.000288372	0.000295098
0.32199999999999995	0.000283652	0.000290648
0.32299999999999995	0.000278985	0.000286245
0.32399999999999995	0.00027437	0.000281888
0.32499999999999996	0.000269808	0.00027757799999999995
0.32599999999999996	0.000265297	0.000273313
0.32699999999999996	0.000260838	0.000269094
0.32799999999999996	0.00025643	0.00026492
0.32899999999999996	0.000252073	0.000260791
0.32999999999999996	0.000247766	0.00025670599999999994
0.33099999999999996	0.00024351	0.00025266599999999997
0.33199999999999996	0.000239304	0.000248672
0.33299999999999996	0.000235148	0.00024472000000000003
0.33399999999999996	0.000231041	0.00024081099999999998
0.33499999999999996	0.000226983	0.000236947
0.33599999999999997	0.000222974	0.00023312599999999998
0.33699999999999997	0.000219013	0.00022934700000000003
0.33799999999999997	0.000215101	0.000225611
0.33899999999999997	0.000211237	0.000221917
0.33999999999999997	0.00020742	0.000218266
0.34099999999999997	0.000203651	0.000214657
0.34199999999999997	0.000199929	0.00021108899999999997
0.34299999999999997	0.000196253	0.000207563
0.344	0.000192624	0.00020407800000000003
0.345	0.000189042	0.000200632
0.346	0.000185505	0.00019722900000000002
0.347	0.000182014	0.000193864
0.348	0.000178568	0.00019054
0.349	0.000175166	0.00018725800000000002
0.35	0.00017181	0.000184012
0.351	0.000168498	0.00018080800000000002
0.352	0.00016523	0.000177642
0.353	0.000162006	0.000174514
0.354	0.000158826	0.000171424
0.355	0.000155689	0.000168373
0.356	0.000152594	0.00016536
0.357	0.000149543	0.000162385
0.358	0.000146533	0.00015944700000000003
0.359	0.000143566	0.000156546
0.36	0.00014064	0.000153682
0.361	0.000137756	0.00015085400000000002
0.362	0.000134913	0.000148063
0.363	0.000132111	0.00014530900000000001
0.364	0.000129349	0.00014258899999999999
0.365	0.000126628	0.00013990600000000003
0.366	0.000123946	0.00013725800000000002
0.367	0.000121304	0.000134646
0.368	0.000118702	0.000132068
0.369	0.000116139	0.000129523
0.37	0.000113614	0.000127014
0.371	0.000111128	0.000124538
0.372	0.00010868	0.000122096
0.373	0.00010627	0.00011968800000000001
0.374	0.000103898	0.00011731400000000001
0.375	0.000101563	0.000114971
0.376	9.92646e-05	0.0001126614
0.377	9.70032e-05	0.0001103848
0.378	9.47782e-05	0.00010813980000000002
0.379	9.25894e-05	0.00010592759999999999
0.38	9.04363e-05	0.0001037465
0.381	8.83187e-05	0.0001015967
0.382	8.62364e-05	9.947799999999999e-05
0.383	8.4189e-05	9.739039999999999e-05
0.384	8.21763e-05	9.533310000000001e-05
0.385	8.01978e-05	9.33064e-05
0.386	7.82535e-05	9.130949999999998e-05
0.387	7.63428e-05	8.93426e-05
0.388	7.44656e-05	8.740540000000001e-05
0.389	7.26216e-05	8.549720000000001e-05
0.39	7.08104e-05	8.361820000000001e-05
0.391	6.90318e-05	8.1768e-05
0.392	6.72854e-05	7.99464e-05
0.393	6.5571e-05	7.815280000000001e-05
0.394	6.38883e-05	7.638729999999999e-05
0.395	6.2237e-05	7.464960000000001e-05
0.396	6.06167e-05	7.293930000000001e-05
0.397	5.90272e-05	7.12562e-05
0.398	5.74683e-05	6.960010000000002e-05
0.399	5.59395e-05	6.797070000000001e-05
0.4	5.44406e-05	6.63676e-05
0.401	5.29713e-05	6.47907e-05
0.402	5.15313e-05	6.32397e-05
0.403	5.01203e-05	6.17145e-05
0.404	4.8738e-05	6.02144e-05
0.405	4.73842e-05	5.87396e-05
0.406	4.60584e-05	5.72896e-05
0.40700000000000003	4.47605e-05	5.5864300000000007e-05
0.40800000000000003	4.34901e-05	5.4463100000000004e-05
0.40900000000000003	4.2247e-05	5.3086000000000006e-05
0.41000000000000003	4.10308e-05	5.1732799999999994e-05
0.41100000000000003	3.98412e-05	5.04032e-05
0.41200000000000003	3.8678e-05	4.909680000000001e-05
0.41300000000000003	3.75408e-05	4.78134e-05
0.41400000000000003	3.64293e-05	4.65529e-05
0.41500000000000004	3.53434e-05	4.53148e-05
0.41600000000000004	3.42826e-05	4.409879999999999e-05
0.41700000000000004	3.32466e-05	4.2905e-05
0.41800000000000004	3.22352e-05	4.1732799999999995e-05
0.41900000000000004	3.12481e-05	4.058209999999999e-05
0.42000000000000004	3.0285e-05	3.94526e-05
0.42100000000000004	2.93455e-05	3.83439e-05
0.42200000000000004	2.84295e-05	3.7255900000000004e-05
0.42300000000000004	2.75365e-05	3.618850000000001e-05
0.42400000000000004	2.66663e-05	3.51411e-05
0.42500000000000004	2.58186e-05	3.4113600000000005e-05
0.42600000000000005	2.49931e-05	3.31057e-05
0.42700000000000005	2.41895e-05	3.21171e-05
0.42800000000000005	2.34075e-05	3.11477e-05
0.42900000000000005	2.26469e-05	3.0196899999999995e-05
0.43000000000000005	2.19072e-05	2.9265e-05
0.43100000000000005	2.11883e-05	2.8351300000000004e-05
0.43200000000000005	2.04898e-05	2.7455599999999995e-05
0.43300000000000005	1.98114e-05	2.6577599999999998e-05
0.43400000000000005	1.91529e-05	2.5717300000000002e-05
0.43500000000000005	1.85139e-05	2.48741e-05
0.43600000000000005	1.78941e-05	2.40481e-05
0.43700000000000006	1.72933e-05	2.3238699999999998e-05
0.43799999999999994	1.67111e-05	2.2445899999999998e-05
0.43899999999999995	1.61473e-05	2.16693e-05
0.43999999999999995	1.56015e-05	2.09085e-05
0.44099999999999995	1.50735e-05	2.01635e-05
0.44199999999999995	1.4563e-05	1.9434e-05
0.44299999999999995	1.40696e-05	1.8719600000000003e-05
0.44399999999999995	1.35931e-05	1.8020099999999997e-05
0.44499999999999995	1.31331e-05	1.7335300000000003e-05
0.44599999999999995	1.26895e-05	1.6664900000000004e-05
0.44699999999999995	1.22618e-05	1.60086e-05
0.44799999999999995	1.18499e-05	1.5366100000000002e-05
0.44899999999999995	1.14533e-05	1.47371e-05
0.44999999999999996	1.10718e-05	1.4121599999999999e-05
0.45099999999999996	1.07051e-05	1.3519300000000001e-05
0.45199999999999996	1.03529e-05	1.29297e-05
0.45299999999999996	1.0015e-05	1.23526e-05
0.45399999999999996	9.69089e-06	1.1787909999999998e-05
0.45499999999999996	9.38045e-06	1.123515e-05
0.45599999999999996	9.08332e-06	1.069414e-05
0.45699999999999996	8.79922e-06	1.0164700000000001e-05
0.45799999999999996	8.52785e-06	9.64649e-06
0.45899999999999996	8.26891e-06	9.13929e-06
0.45999999999999996	8.0221e-06	8.642819999999998e-06
0.46099999999999997	7.78714e-06	8.15678e-06
0.46199999999999997	7.56372e-06	7.68096e-06
0.46299999999999997	7.21509e-06	7.35155e-06
0.46399999999999997	6.75889e-06	7.15033e-06
0.46499999999999997	6.31212e-06	6.95976e-06
0.46599999999999997	5.8744800000000005e-06	6.77956e-06
0.46699999999999997	5.445759999999999e-06	6.60942e-06
0.46799999999999997	5.025650000000001e-06	6.44905e-06
0.469	4.61393e-06	6.29815e-06
0.47	4.21031e-06	6.15643e-06
0.471	3.81454e-06	6.02358e-06
0.472	3.4263599999999997e-06	5.89932e-06
0.473	3.0455099999999997e-06	5.78335e-06
0.474	2.67171e-06	5.67537e-06
0.475	2.30471e-06	5.57509e-06
0.476	1.94425e-06	5.48221e-06
0.477	1.5900699999999998e-06	5.39643e-06
0.478	1.2419199999999996e-06	5.31746e-06
0.479	8.995200000000002e-07	5.245e-06
0.48	5.626000000000003e-07	5.17876e-06
0.481	2.3091999999999948e-07	5.11844e-06
0.482	-9.577999999999945e-08	5.06374e-06
0.483	-4.177900000000006e-07	5.01437e-06
0.484	-7.353500000000005e-07	4.97003e-06
0.485	-1.0487099999999997e-06	4.93043e-06
0.486	-1.35814e-06	4.89526e-06
0.487	-1.66393e-06	4.86425e-06
0.488	-1.96632e-06	4.83708e-06
0.489	-2.2655600000000005e-06	4.81346e-06
0.49	-2.5619199999999997e-06	4.7931e-06
0.491	-2.8556599999999998e-06	4.77569e-06
0.492	-3.1470620000000005e-06	4.76096e-06
0.493	-3.4363619999999996e-06	4.74859e-06
0.494	-3.72383e-06	4.738289999999999e-06
0.495	-4.009731999999999e-06	4.72977e-06
0.496	-4.294326e-06	4.72273e-06
0.497	-4.577869200000001e-06	4.71687e-06
0.498	-4.860629799999999e-06	4.7119e-06
0.499	-5.142866e-06	4.70752e-06

##ANALYTIC
#x1	G(x1)/qB
-0.5	6.391618371321411e-06
-0.49900000000000005	6.574152319855559e-06
-0.498	6.702447678873289e-06
-0.49700000000000005	6.832433054466444e-06
-0.496	6.9652878107199565e-06
-0.49500000000000005	7.102215628504017e-06
-0.494	7.241976351770616e-06
-0.49300000000000005	7.383341982864105e-06
-0.492	7.39255804447662e-06
-0.49100000000000005	7.541936056312491e-06
-0.49	7.830248020716137e-06
-0.48900000000000005	7.985121626020216e-06
-0.488	8.142706552880347e-06
-0.48700000000000004	8.305422321429873e-06
-0.486	8.470788619572374e-06
-0.48500000000000004	8.640033444963433e-06
-0.484	8.8131081640326e-06
-0.48300000000000004	8.989988459994482e-06
-0.482	9.170650016063893e-06
-0.48100000000000004	9.353864834585385e-06
-0.48	9.54324395816946e-06
-0.47900000000000004	9.736319233112795e-06
-0.478	9.714215275313852e-06
-0.47700000000000004	9.910974543223638e-06
-0.476	1.0114992371532742e-05
-0.47500000000000003	1.0321381086404429e-05
-0.474	1.053376388884203e-05
-0.47300000000000003	1.0750888464404781e-05
-0.472	1.0972718337914855e-05
-0.47100000000000003	1.1200432873457254e-05
-0.47	1.1430360236457998e-05
-0.46900000000000003	1.166854314805363e-05
-0.46799999999999997	1.191008177601485e-05
-0.467	1.2158587162952236e-05
-0.46599999999999997	1.2411591155162194e-05
-0.465	1.2670260958337224e-05
-0.46399999999999997	1.293456009729925e-05
-0.463	1.2837280797877252e-05
-0.46199999999999997	1.3112729182879665e-05
-0.461	1.3396116998268692e-05
-0.45999999999999996	1.3683760251077842e-05
-0.459	1.3978041986262253e-05
-0.458	1.428012940951416e-05
-0.457	1.4587554367130032e-05
-0.456	1.4903903584935391e-05
-0.455	1.5225493069963691e-05
-0.454	1.5555897389647814e-05
-0.453	1.589266054867687e-05
-0.452	1.6238153433613084e-05
-0.451	1.658988357396781e-05
-0.45	1.6950234014696437e-05
-0.449	1.7317928124572667e-05
-0.448	1.777316266137529e-05
-0.447	1.8157805570575838e-05
-0.446	1.8552041451560464e-05
-0.445	1.895460583149577e-05
-0.444	1.936543791841861e-05
-0.443	1.9785668442843216e-05
-0.442	2.0215236612806824e-05
-0.441	2.0654093794738665e-05
-0.44	2.1103358560760596e-05
-0.439	2.1561754279646723e-05
-0.438	2.2031651837959663e-05
-0.437	2.251052229003249e-05
-0.436	2.3000736522427703e-05
-0.435	2.341830435886684e-05
-0.434	2.3929734986399258e-05
-0.433	2.4453482065664504e-05
-0.432	2.4987016650995778e-05
-0.431	2.553269747056321e-05
-0.43	2.6090427257225374e-05
-0.429	2.6660108743841774e-05
-0.428	2.7242872660926622e-05
-0.427	2.7838621741338762e-05
-0.426	2.8446042878674547e-05
-0.425	2.906868632358133e-05
-0.424	2.9702795132736947e-05
-0.423	3.035070371752625e-05
-0.422	3.1013506333285584e-05
-0.421	3.1689889873611174e-05
-0.42	3.238217659149499e-05
-0.419	3.3089016905355365e-05
-0.418	3.381030138965864e-05
-0.417	3.454712429974116e-05
-0.416	3.530057989093992e-05
-0.41500000000000004	3.606931858167283e-05
-0.414	3.6855650466539544e-05
-0.41300000000000003	3.7659429644828226e-05
-0.412	3.847930653495735e-05
-0.41100000000000003	3.93151595530005e-05
-0.41	4.017168183851254e-05
-0.40900000000000003	4.104507997299288e-05
-0.408	4.1937651892648906e-05
-0.40700000000000003	4.284802369911316e-05
-0.40599999999999997	4.377967269267764e-05
-0.405	4.472878113805699e-05
-0.40399999999999997	4.5698899285898476e-05
-0.403	4.6690902540471763e-05
-0.40199999999999997	4.7703696646439985e-05
-0.401	4.873679526809814e-05
-0.39999999999999997	4.979263008397172e-05
-0.399	5.086962050301938e-05
-0.39799999999999996	5.197031978769293e-05
-0.397	5.309302576302432e-05
-0.39599999999999996	5.424004852361302e-05
-0.395	5.5411266485532915e-05
-0.39399999999999996	5.660631489700486e-05
-0.393	5.782750385262847e-05
-0.39199999999999996	5.907349592921458e-05
-0.391	6.034514221424721e-05
-0.38999999999999996	6.164584705766244e-05
-0.389	6.29705039345559e-05
-0.38799999999999996	6.432507045731598e-05
-0.387	6.570675019563822e-05
-0.38599999999999995	6.711177404780724e-05
-0.385	6.855667742779844e-05
-0.38399999999999995	7.002200690740576e-05
-0.383	7.152065038281559e-05
-0.38199999999999995	7.30633072395414e-05
-0.381	7.462420168521005e-05
-0.37999999999999995	7.621768062312357e-05
-0.379	7.784094762297735e-05
-0.37799999999999995	7.950701216488387e-05
-0.377	8.120590436688802e-05
-0.37599999999999995	8.292522266850833e-05
-0.375	8.469110761389634e-05
-0.37400000000000005	8.650355920305233e-05
-0.373	8.833765273108715e-05
-0.37200000000000005	9.020530342277706e-05
-0.371	9.21303417276744e-05
-0.37000000000000005	9.46840905154004e-05
-0.369	9.667441938871363e-05
-0.36800000000000005	9.870888322726909e-05
-0.367	0.00010076280049403024
-0.36600000000000005	0.00010288444000773335
-0.365	0.0001050368402547867
-0.36400000000000005	0.00010724395326866919
-0.363	0.00010948097592841842
-0.36200000000000004	0.00011177161709965965
-0.361	0.00011410359680583853
-0.36000000000000004	0.00011648822235209965
-0.359	0.00011891309217796157
-0.35800000000000004	0.00012140191514905057
-0.357	0.00012340719884529696
-0.35600000000000004	0.00012599815231446673
-0.355	0.0001286271615525639
-0.35400000000000004	0.0001313303369856961
-0.353	0.00013407035234849337
-0.35200000000000004	0.00013687115967443377
-0.351	0.00013973215104388608
-0.35000000000000003	0.00014282281445009406
-0.349	0.00014579007017112108
-0.34800000000000003	0.00014863318870340944
-0.347	0.00015174063069144466
-0.34600000000000003	0.00015486849877909654
-0.345	0.000158089135402505
-0.34400000000000003	0.0001613653358802262
-0.34299999999999997	0.0001647208090778868
-0.342	0.00016811810714618985
-0.34099999999999997	0.00017159321892731646
-0.34	0.00017521812210562803
-0.33899999999999997	0.0001788219912646922
-0.338	0.0001824281705183556
-0.33699999999999997	0.00018618170949067872
-0.336	0.00019000904990625802
-0.33499999999999996	0.00019390909750975638
-0.334	0.0001978931596063191
-0.3333333333333333	0.0002007550020632553
-0.3323333333333333	0.00020484472059176104
-0.3313333333333333	0.0002090404603039892
-0.3303333333333333	0.0002133045301827901
-0.3293333333333333	0.0002176482375333086
-0.3283333333333333	0.00022208276807676353
-0.3273333333333333	0.00022660702755781777
-0.3263333333333333	0.0002312077633285067
-0.3253333333333333	0.0002359204778953055
-0.3243333333333333	0.00024069520026451068
-0.3233333333333333	0.00024557959133522634
-0.3223333333333333	0.00025054811848293236
-0.3213333333333333	0.0002555995658683662
-0.3203333333333333	0.0002607691928301502
-0.3193333333333333	0.0002660679419216509
-0.3183333333333333	0.00027143368375653567
-0.3173333333333333	0.0002768771177203176
-0.3163333333333333	0.00028244578312817487
-0.3153333333333333	0.0002881139041877345
-0.3143333333333333	0.000293879900307955
-0.3133333333333333	0.00029976687243483073
-0.31233333333333335	0.00030577311839339406
-0.31133333333333335	0.00031187286239127134
-0.31033333333333335	0.00031807680381397695
-0.30933333333333335	0.0003244197156644278
-0.30833333333333335	0.00033085174853284693
-0.30733333333333335	0.0003374306547842204
-0.30633333333333335	0.00034412020240851476
-0.30533333333333335	0.0003509289022805699
-0.30433333333333334	0.0003578810711856435
-0.30333333333333334	0.0003649487448206896
-0.30233333333333334	0.0003721319231857079
-0.30133333333333334	0.0003794755923334245
-0.30033333333333334	0.00038694327708595395
-0.29933333333333334	0.00039454227247887253
-0.29833333333333334	0.0004022604201195522
-0.29733333333333334	0.00041014392189998226
-0.29633333333333334	0.000418166029356379
-0.29533333333333334	0.0004263376850421076
-0.29433333333333334	0.00043464308304675244
-0.29333333333333333	0.0004430919500844156
-0.29233333333333333	0.00045169401286919956
-0.29133333333333333	0.00046046021395447083
-0.29033333333333333	0.00046936380487644564
-0.28933333333333333	0.00047844977168785114
-0.28833333333333333	0.0004876779916930121
-0.28733333333333333	0.0004970849400698137
-0.28633333333333333	0.0005066304941225827
-0.2853333333333333	0.0005163705824574101
-0.2843333333333333	0.000526268729896411
-0.2833333333333333	0.0005363200730825325
-0.2823333333333333	0.0005465598713543986
-0.2813333333333333	0.0005569820455156945
-0.2803333333333333	0.0005676109123516779
-0.2793333333333333	0.0005783929749347829
-0.2783333333333333	0.0005892759521767054
-0.2773333333333333	0.0006004276298957218
-0.2763333333333333	0.0006117823527716364
-0.2753333333333333	0.0006233145881799308
-0.2743333333333333	0.000635115524065318
-0.2733333333333333	0.0006470489864303574
-0.2723333333333333	0.0006591842781130331
-0.2713333333333333	0.0006715043773636648
-0.27033333333333337	0.0006840421118423494
-0.26933333333333337	0.0006967926181920357
-0.26833333333333337	0.0007097534647341982
-0.26733333333333337	0.0007229197881117849
-0.26633333333333337	0.0007362988833603738
-0.26533333333333337	0.0007499102039081701
-0.26433333333333336	0.0007637622606300139
-0.26333333333333336	0.0007778124991517051
-0.26233333333333336	0.0007920815887407126
-0.26133333333333336	0.0008065999253786069
-0.26033333333333336	0.000821339544762344
-0.25933333333333336	0.000836306526088237
-0.25833333333333336	0.0008515203227844918
-0.25733333333333336	0.0008669505388695373
-0.25633333333333336	0.0008826409445568362
-0.25533333333333336	0.0008985733022574453
-0.25433333333333336	0.000914741532775051
-0.25333333333333335	0.0009311772479304874
-0.25233333333333335	0.0009478488359029203
-0.25133333333333335	0.0009647988510665496
-0.25033333333333335	0.0009819847390471746
-0.24933333333333332	0.0009994478383797338
-0.24833333333333332	0.0010171468105292885
-0.24733333333333332	0.001035132720744881
-0.24633333333333332	0.001053377604723463
-0.24533333333333332	0.0010718960525361906
-0.24433333333333332	0.0010906698265941202
-0.24333333333333332	0.0011097390495929265
-0.24233333333333332	0.0011290733255510377
-0.24133333333333332	0.0011486750861469798
-0.24033333333333332	0.0011685735115230611
-0.23933333333333331	0.0011887369898584484
-0.2383333333333333	0.0012091801112242935
-0.2373333333333333	0.0012299186815310167
-0.2363333333333333	0.0012509441899037758
-0.2353333333333333	0.00127226028386036
-0.2343333333333333	0.0012938693950792955
-0.2333333333333333	0.0013157751710783706
-0.2323333333333333	0.0013379654534649568
-0.2313333333333333	0.0013604572639887335
-0.2303333333333333	0.0013832396600963357
-0.2293333333333333	0.0014063272318589179
-0.22833333333333336	0.0014297078208838506
-0.22733333333333336	0.00145338385884966
-0.22633333333333336	0.0014773675041489748
-0.22533333333333336	0.001501674562692212
-0.22433333333333336	0.00152626612762296
-0.22333333333333336	0.0015511567890123732
-0.22233333333333336	0.0015763453310211892
-0.22133333333333335	0.0016018317536494082
-0.22033333333333335	0.001627628215289658
-0.21933333333333335	0.0016537225575493093
-0.21833333333333335	0.001680123291303204
-0.21733333333333335	0.0017068206898372383
-0.21633333333333335	0.0017338220481869888
-0.21533333333333335	0.0017611261505131937
-0.21433333333333335	0.001788720838423223
-0.21333333333333335	0.0018166134069526557
-0.21233333333333335	0.0018448172303333818
-0.21133333333333335	0.0018733043442623557
-0.21033333333333334	0.0019020832596144171
-0.20933333333333334	0.001931166134782197
-0.20833333333333334	0.0019605408113730644
-0.20733333333333334	0.0019901829726017626
-0.20633333333333334	0.002019971034542003
-0.20533333333333334	0.00205018464022425
-0.20433333333333334	0.0020806657305443253
-0.20333333333333334	0.002111426463894861
-0.20233333333333334	0.0021424668402758563
-0.20133333333333334	0.0021738962852209678
-0.20033333333333334	0.0022054716308776245
-0.19933333333333333	0.0022372901443868543
-0.19833333333333333	0.002269363984141286
-0.19733333333333333	0.002301656674963034
-0.19633333333333333	0.002334204692029985
-0.19533333333333333	0.0023669837185568794
-0.19433333333333333	0.002400005912936348
-0.19333333333333333	0.0024332226415978734
-0.19233333333333333	0.002466694696504603
-0.19133333333333333	0.0025003369689081336
-0.19033333333333333	0.0025341737755937223
-0.18933333333333333	0.0025682051165613704
-0.18833333333333332	0.0026024188334184484
-0.18733333333333335	0.00263677845098707
-0.18633333333333335	0.0026713082860524936
-0.18533333333333335	0.002705996180222089
-0.18433333333333335	0.0027408056583179707
-0.18333333333333335	0.0027757610371253977
-0.18233333333333335	0.002810971742178027
-0.18133333333333335	0.0028461094968748844
-0.18033333333333335	0.002881368835498028
-0.17933333333333334	0.002916664649299058
-0.17833333333333334	0.0029521793141674027
-0.17733333333333334	0.0029876088702873475
-0.17633333333333334	0.003023038426407292
-0.17533333333333334	0.003058492299312495
-0.17433333333333334	0.003093958330610325
-0.17333333333333334	0.00312938788673027
-0.17233333333333334	0.0031647688092797
-0.17133333333333334	0.003200101098258615
-0.17033333333333334	0.0032353604368817587
-0.16933333333333334	0.003270510349971245
-0.16833333333333333	0.003305538679134443
-0.16733333333333333	0.0033404818995492426
-0.16666666666666666	0.003363655795899486
-0.16566666666666663	0.003398258581320683
-0.16466666666666666	0.0034326668324598177
-0.1636666666666667	0.0034668319157463824
-0.16266666666666665	0.003500705197609856
-0.16166666666666663	0.00353432315322813
-0.16066666666666665	0.0035674790899265134
-0.1596666666666667	0.003599407028969401
-0.15866666666666665	0.003631979362821607
-0.15766666666666662	0.003664211261680214
-0.15666666666666665	0.0036960297751894426
-0.1556666666666667	0.0037273984281714126
-0.15466666666666665	0.0037582929038408627
-0.1536666666666667	0.0037886645686272813
-0.15266666666666664	0.0038184769473527795
-0.1516666666666667	0.0038477057232321047
-0.15066666666666664	0.003876314421087364
-0.1496666666666667	0.0039042422489554206
-0.14866666666666664	0.003931610790762556
-0.1476666666666667	0.003958116086693057
-0.14666666666666664	0.003983818928710067
-0.1456666666666667	0.004008707158420953
-0.14466666666666664	0.004032768617433092
-0.1436666666666667	0.004055942513783339
-0.14266666666666664	0.004078168055508546
-0.1416666666666667	0.004099408767430835
-0.14066666666666663	0.00411962817437231
-0.1396666666666667	0.004138777642762468
-0.13866666666666663	0.004156747747067643
-0.1376666666666667	0.004173623596036236
-0.13666666666666663	0.004189247130564076
-0.13566666666666669	0.0042035454002953936
-0.13466666666666663	0.004216619319889001
-0.13366666666666668	0.004228270707545057
-0.1326666666666667	0.00423848010983535
-0.13166666666666668	0.004247285217777034
-0.13066666666666663	0.004254544994015614
-0.12966666666666668	0.004260187704034578
-0.1286666666666667	0.004264060152086809
-0.12766666666666668	0.0042663313398298465
-0.12666666666666662	0.0042668468556773
-0.12566666666666668	0.004265543475987509
-0.1246666666666667	0.004262374998868479
-0.12366666666666666	0.004257224703750972
-0.12266666666666663	0.00425006584217121
-0.12166666666666666	0.004240847348880153
-0.1206666666666667	0.004229550986288857
-0.11966666666666666	0.0042161124365003135
-0.11866666666666663	0.0042003722421952
-0.11766666666666666	0.004182406818871188
-0.1166666666666667	0.004162133915002142
-0.11566666666666665	0.004139250604235721
-0.11466666666666663	0.00411398303267482
-0.11366666666666665	0.00408613058684106
-0.11266666666666669	0.004055769864608009
-0.11166666666666665	0.004022661345640879
-0.11066666666666669	0.0039865995531042425
-0.10966666666666665	0.003947978418919272
-0.10866666666666669	0.00390647331400278
-0.10766666666666665	0.0038619492801965916
-0.10666666666666669	0.0038146385427999074
-0.10566666666666664	0.003764041391875698
-0.10466666666666669	0.0037104861040249326
-0.10366666666666664	0.0036536456184858997
-0.10266666666666668	0.0035935831589002693
-0.10166666666666664	0.0035303108836606703
-0.10066666666666668	0.0034636707336629284
-0.09966666666666664	0.003393650550514415
-0.09866666666666668	0.003320238175822506
-0.09766666666666664	0.003243153966556735
-0.09666666666666668	0.003162628932177054
-0.09566666666666664	0.0030785901223276853
-0.09466666666666668	0.002990770052370801
-0.09366666666666672	0.002899314623017945
-0.09266666666666667	0.0028040292999870556
-0.09166666666666663	0.002705120775952825
-0.09066666666666667	0.002602491783774222
-0.08966666666666671	0.0024958018884576384
-0.08866666666666667	0.002385233465892512
-0.08766666666666663	0.002270993208753531
-0.08666666666666667	0.002152582622942909
-0.08566666666666671	0.0020304637273805457
-0.08466666666666667	0.0019042352951096906
-0.08366666666666663	0.0017742012859460615
-0.08266666666666667	0.0016399847897181734
-0.0816666666666667	0.0015017924991007107
-0.08066666666666666	0.0013596608892715528
-0.07966666666666662	0.001213529168267567
-0.07866666666666666	0.0010634459696592638
-0.0776666666666667	0.0009093505014834979
-0.07666666666666666	0.0007513278724886759
-0.0756666666666667	0.0005893659242821585
-0.07466666666666666	0.0004235132904344689
-0.0736666666666667	0.0002537456541603495
-0.07266666666666666	8.02575497418539e-05
-0.0716666666666667	-9.70361315694161e-05
-0.07066666666666666	-0.0002779651722766559
-0.0696666666666667	-0.0004627484234471844
-0.06866666666666665	-0.0006510576084800316
-0.0676666666666667	-0.0008429413609457035
-0.06666666666666665	-0.0010383388888810634
-0.06566666666666669	-0.001236921915685133
-0.06466666666666665	-0.0014390916683146577
-0.06366666666666669	-0.001644191593567698
-0.06266666666666665	-0.0018525013344747048
-0.06166666666666668	-0.0020639600990725333
-0.06066666666666665	-0.0022781423436191886
-0.05966666666666668	-0.002494950800973634
-0.058666666666666645	-0.0027145678470253004
-0.05766666666666668	-0.0029364341957132762
-0.05666666666666664	-0.0031607079061417233
-0.05566666666666668	-0.0033871336520654464
-0.05466666666666664	-0.0036156141663434217
-0.053666666666666675	-0.0038460764986198654
-0.05266666666666664	-0.0040779492044412296
-0.05166666666666667	-0.004311451134874843
-0.05066666666666664	-0.004546266171712349
-0.04966666666666667	-0.004782309206205351
-0.048666666666666636	-0.005019154694611848
-0.04766666666666667	-0.005256620261042402
-0.04666666666666671	-0.005494632955141248
-0.04566666666666667	-0.0057330104010189535
-0.04466666666666663	-0.005971448638859807
-0.043666666666666666	-0.006209631550455458
-0.04266666666666671	-0.006447498343842762
-0.041666666666666664	-0.006684732900813374
-0.04066666666666663	-0.006921031261551578
-0.03966666666666666	-0.007156332634094229
-0.0386666666666667	-0.007390065573987783
-0.03766666666666666	-0.00762230303158801
-0.0366666666666667	-0.007852716730293948
-0.03566666666666666	-0.008080881126363567
-0.0346666666666667	-0.008306613843907457
-0.03366666666666666	-0.008529841932569846
-0.0326666666666667	-0.008749993947897166
-0.031666666666666655	-0.008967021256318935
-0.030666666666666693	-0.009180595581234156
-0.029666666666666657	-0.009390558863538656
-0.02866666666666669	-0.009596522034668332
-0.027666666666666655	-0.00979820545159271
-0.02666666666666669	-0.009995414580029742
-0.025666666666666654	-0.010187821143378453
-0.024666666666666687	-0.010375352191283055
-0.023666666666666652	-0.010557691605535224
-0.022666666666666686	-0.01073451110953397
-0.02166666666666665	-0.010905482426678333
-0.020666666666666684	-0.011070654190538817
-0.01966666666666665	-0.011229564382195531
-0.018666666666666682	-0.011382127892900091
-0.017666666666666647	-0.011528028604444135
-0.01666666666666668	-0.011667169249686629
-0.015666666666666645	-0.011799330977560276
-0.01466666666666668	-0.011924319253783008
-0.013666666666666641	-0.012041769326575958
-0.012666666666666678	-0.012151802779865429
-0.01166666666666664	-0.012254176445798822
-0.010666666666666677	-0.012348610681345707
-0.009666666666666638	-0.012435020377757672
-0.008666666666666675	-0.012513283951108416
-0.007666666666666637	-0.012583425718183213
-0.006666666666666672	-0.012645105243988455
-0.005666666666666635	-0.012698456270843067
-0.0046666666666666705	-0.012743235630894457
-0.0036666666666666328	-0.012779455482535267
-0.002666666666666669	-0.012806896974698176
-0.0016666666666666312	-0.012825791116843127
-0.0006666666666666673	-0.012836028483436466
0.0	-0.012837621232870827
0.0006666666666666673	-0.012836028483436466
0.0016666666666666312	-0.012825791116843127
0.002666666666666669	-0.012806896974698176
0.0036666666666666328	-0.012779455482535267
0.0046666666666666705	-0.012743235630894457
0.005666666666666635	-0.012698456270843067
0.006666666666666672	-0.012645105243988455
0.007666666666666637	-0.012583425718183213
0.008666666666666675	-0.012513283951108416
0.009666666666666638	-0.012435020377757672
0.010666666666666677	-0.012348610681345707
0.01166666666666664	-0.012254176445798822
0.012666666666666678	-0.012151802779865429
0.013666666666666641	-0.012041769326575958
0.01466666666666668	-0.011924319253783008
0.015666666666666645	-0.011799330977560276
0.01666666666666668	-0.011667169249686629
0.017666666666666647	-0.011528028604444135
0.018666666666666682	-0.011382127892900091
0.01966666666666665	-0.011229564382195531
0.020666666666666684	-0.011070654190538817
0.02166666666666665	-0.010905482426678333
0.022666666666666686	-0.01073451110953397
0.023666666666666652	-0.010557691605535224
0.024666666666666687	-0.010375352191283055
0.025666666666666654	-0.010187821143378453
0.02666666666666669	-0.009995414580029742
0.027666666666666655	-0.00979820545159271
0.02866666666666669	-0.009596522034668332
0.029666666666666657	-0.009390558863538656
0.030666666666666693	-0.009180595581234156
0.031666666666666655	-0.008967021256318935
0.0326666666666667	-0.008749993947897166
0.03366666666666666	-0.008529841932569846
0.0346666666666667	-0.008306613843907457
0.03566666666666666	-0.008080881126363567
0.0366666666666667	-0.007852716730293948
0.03766666666666666	-0.00762230303158801
0.0386666666666667	-0.007390065573987783
0.03966666666666666	-0.007156332634094229
0.04066666666666663	-0.006921031261551578
0.041666666666666664	-0.006684732900813374
0.04266666666666671	-0.006447498343842762
0.043666666666666666	-0.006209631550455458
0.04466666666666663	-0.005971448638859807
0.04566666666666667	-0.0057330104010189535
0.04666666666666671	-0.005494632955141248
0.04766666666666667	-0.005256620261042402
0.048666666666666636	-0.005019154694611848
0.04966666666666667	-0.004782309206205351
0.05066666666666664	-0.004546266171712349
0.05166666666666667	-0.004311451134874843
0.05266666666666664	-0.0040779492044412296
0.053666666666666675	-0.0038460764986198654
0.05466666666666664	-0.0036156141663434217
0.05566666666666668	-0.0033871336520654464
0.05666666666666664	-0.0031607079061417233
0.05766666666666668	-0.0029364341957132762
0.058666666666666645	-0.0027145678470253004
0.05966666666666668	-0.002494950800973634
0.06066666666666665	-0.0022781423436191886
0.06166666666666668	-0.0020639600990725333
0.06266666666666665	-0.0018525013344747048
0.06366666666666669	-0.001644191593567698
0.06466666666666665	-0.0014390916683146577
0.06566666666666669	-0.001236921915685133
0.06666666666666665	-0.0010383388888810634
0.0676666666666667	-0.0008429413609457035
0.06866666666666665	-0.0006510576084800316
0.0696666666666667	-0.0004627484234471844
0.07066666666666666	-0.0002779651722766559
0.0716666666666667	-9.70361315694161e-05
0.07266666666666666	8.02575497418539e-05
0.0736666666666667	0.0002537456541603495
0.07466666666666666	0.0004235132904344689
0.0756666666666667	0.0005893659242821585
0.07666666666666666	0.0007513278724886759
0.0776666666666667	0.0009093505014834979
0.07866666666666666	0.0010634459696592638
0.07966666666666662	0.001213529168267567
0.08066666666666666	0.0013596608892715528
0.0816666666666667	0.0015017924991007107
0.08266666666666667	0.0016399847897181734
0.08366666666666663	0.0017742012859460615
0.08466666666666667	0.0019042352951096906
0.08566666666666671	0.0020304637273805457
0.08666666666666667	0.002152582622942909
0.08766666666666663	0.002270993208753531
0.08866666666666667	0.002385233465892512
0.08966666666666671	0.0024958018884576384
0.09066666666666667	0.002602491783774222
0.09166666666666663	0.002705120775952825
0.09266666666666667	0.0028040292999870556
0.09366666666666672	0.002899314623017945
0.09466666666666668	0.002990770052370801
0.09566666666666664	0.0030785901223276853
0.09666666666666668	0.003162628932177054
0.09766666666666664	0.003243153966556735
0.09866666666666668	0.003320238175822506
0.09966666666666664	0.003393650550514415
0.10066666666666668	0.0034636707336629284
0.10166666666666664	0.0035303108836606703
0.10266666666666668	0.0035935831589002693
0.10366666666666664	0.0036536456184858997
0.10466666666666669	0.0037104861040249326
0.10566666666666664	0.003764041391875698
0.10666666666666669	0.0038146385427999074
0.10766666666666665	0.0038619492801965916
0.10866666666666669	0.00390647331400278
0.10966666666666665	0.003947978418919272
0.11066666666666669	0.0039865995531042425
0.11166666666666665	0.004022661345640879
0.11266666666666669	0.004055769864608009
0.11366666666666665	0.00408613058684106
0.11466666666666663	0.00411398303267482
0.11566666666666665	0.004139250604235721
0.1166666666666667	0.004162133915002142
0.11766666666666666	0.004182406818871188
0.11866666666666663	0.0042003722421952
0.11966666666666666	0.0042161124365003135
0.1206666666666667	0.004229550986288857
0.12166666666666666	0.004240847348880153
0.12266666666666663	0.00425006584217121
0.12366666666666666	0.004257224703750972
0.1246666666666667	0.004262374998868479
0.12566666666666668	0.004265543475987509
0.12666666666666662	0.0042668468556773
0.12766666666666668	0.0042663313398298465
0.1286666666666667	0.004264060152086809
0.12966666666666668	0.004260187704034578
0.13066666666666663	0.004254544994015614
0.13166666666666668	0.004247285217777034
0.1326666666666667	0.00423848010983535
0.13366666666666668	0.004228270707545057
0.13466666666666663	0.004216619319889001
0.13566666666666669	0.0042035454002953936
0.13666666666666663	0.004189247130564076
0.1376666666666667	0.004173623596036236
0.13866666666666663	0.004156747747067643
0.1396666666666667	0.004138777642762468
0.14066666666666663	0.00411962817437231
0.1416666666666667	0.004099408767430835
0.14266666666666664	0.004078168055508546
0.1436666666666667	0.004055942513783339
0.14466666666666664	0.004032768617433092
0.1456666666666667	0.004008707158420953
0.14666666666666664	0.003983818928710067
0.1476666666666667	0.003958116086693057
0.14866666666666664	0.003931610790762556
0.1496666666666667	0.0039042422489554206
0.15066666666666664	0.003876314421087364
0.1516666666666667	0.0038477057232321047
0.15266666666666664	0.0038184769473527795
0.1536666666666667	0.0037886645686272813
0.15466666666666665	0.0037582929038408627
0.1556666666666667	0.0037273984281714126
0.15666666666666665	0.0036960297751894426
0.15766666666666662	0.003664211261680214
0.15866666666666665	0.003631979362821607
0.1596666666666667	0.003599407028969401
0.16066666666666665	0.0035674790899265134
0.16166666666666663	0.00353432315322813
0.16266666666666665	0.003500705197609856
0.1636666666666667	0.0034668319157463824
0.16466666666666666	0.0034326668324598177
0.16566666666666663	0.003398258581320683
0.16666666666666666	0.003363655795899486
0.16733333333333325	0.0033404818995492426
0.1683333333333333	0.003305538679134443
0.16933333333333334	0.003270510349971245
0.17033333333333336	0.0032353604368817587
0.17133333333333342	0.003200101098258615
0.1723333333333333	0.0031647688092797
0.17333333333333334	0.00312938788673027
0.17433333333333337	0.003093958330610325
0.17533333333333326	0.003058492299312495
0.17633333333333331	0.003023038426407292
0.17733333333333334	0.0029876088702873475
0.17833333333333337	0.0029521793141674027
0.17933333333333343	0.002916664649299058
0.18033333333333332	0.002881368835498028
0.18133333333333335	0.0028461094968748844
0.18233333333333338	0.002810971742178027
0.18333333333333326	0.0027757610371253977
0.18433333333333332	0.0027408056583179707
0.18533333333333335	0.002705996180222089
0.18633333333333338	0.0026713082860524936
0.18733333333333343	0.00263677845098707
0.18833333333333332	0.0026024188334184484
0.18933333333333335	0.0025682051165613704
0.19033333333333324	0.0025341737755937223
0.19133333333333327	0.0025003369689081336
0.19233333333333333	0.002466694696504603
0.19333333333333336	0.0024332226415978734
0.19433333333333339	0.002400005912936348
0.19533333333333328	0.0023669837185568794
0.19633333333333333	0.002334204692029985
0.19733333333333336	0.002301656674963034
0.19833333333333325	0.002269363984141286
0.19933333333333328	0.0022372901443868543
0.20033333333333334	0.0022054716308776245
0.20133333333333336	0.0021738962852209678
0.2023333333333334	0.0021424668402758563
0.20333333333333328	0.002111426463894861
0.20433333333333334	0.0020806657305443253
0.20533333333333337	0.00205018464022425
0.20633333333333326	0.002019971034542003
0.2073333333333333	0.0019901829726017626
0.20833333333333334	0.0019605408113730644
0.20933333333333337	0.001931166134782197
0.2103333333333334	0.0019020832596144171
0.2113333333333333	0.0018733043442623557
0.21233333333333335	0.0018448172303333818
0.21333333333333337	0.0018166134069526557
0.21433333333333326	0.001788720838423223
0.2153333333333333	0.0017611261505131937
0.21633333333333335	0.0017338220481869888
0.21733333333333338	0.0017068206898372383
0.2183333333333334	0.001680123291303204
0.2193333333333333	0.0016537225575493093
0.22033333333333335	0.001627628215289658
0.22133333333333338	0.0016018317536494082
0.22233333333333327	0.0015763453310211892
0.2233333333333333	0.0015511567890123732
0.22433333333333336	0.00152626612762296
0.22533333333333339	0.001501674562692212
0.22633333333333341	0.0014773675041489748
0.2273333333333333	0.00145338385884966
0.22833333333333336	0.0014297078208838506
0.22933333333333325	0.0014063272318589179
0.23033333333333328	0.0013832396600963357
0.2313333333333333	0.0013604572639887335
0.23233333333333336	0.0013379654534649568
0.2333333333333334	0.0013157751710783706
0.23433333333333328	0.0012938693950792955
0.2353333333333333	0.00127226028386036
0.23633333333333337	0.0012509441899037758
0.23733333333333326	0.0012299186815310167
0.23833333333333329	0.0012091801112242935
0.23933333333333331	0.0011887369898584484
0.24033333333333337	0.0011685735115230611
0.2413333333333334	0.0011486750861469798
0.2423333333333333	0.0011290733255510377
0.24333333333333332	0.0011097390495929265
0.24433333333333337	0.0010906698265941202
0.24533333333333326	0.0010718960525361906
0.2463333333333333	0.001053377604723463
0.24733333333333332	0.001035132720744881
0.24833333333333338	0.0010171468105292885
0.2493333333333334	0.0009994478383797338
0.2503333333333333	0.0009819847390471746
0.25133333333333335	0.0009647988510665496
0.25233333333333335	0.0009478488359029203
0.25333333333333324	0.0009311772479304874
0.2543333333333333	0.000914741532775051
0.25533333333333336	0.0008985733022574453
0.25633333333333336	0.0008826409445568362
0.2573333333333334	0.0008669505388695373
0.2583333333333333	0.0008515203227844918
0.25933333333333336	0.000836306526088237
0.26033333333333336	0.000821339544762344
0.26133333333333325	0.0008065999253786069
0.2623333333333333	0.0007920815887407126
0.26333333333333336	0.0007778124991517051
0.26433333333333336	0.0007637622606300139
0.2653333333333334	0.0007499102039081701
0.2663333333333333	0.0007362988833603738
0.26733333333333337	0.0007229197881117849
0.26833333333333337	0.0007097534647341982
0.26933333333333326	0.0006967926181920357
0.2703333333333333	0.0006840421118423494
0.27133333333333337	0.0006715043773636648
0.27233333333333337	0.0006591842781130331
0.27333333333333326	0.0006470489864303574
0.2743333333333333	0.000635115524065318
0.2753333333333334	0.0006233145881799308
0.27633333333333326	0.0006117823527716364
0.27733333333333327	0.0006004276298957218
0.2783333333333333	0.0005892759521767054
0.2793333333333334	0.0005783929749347829
0.2803333333333334	0.0005676109123516779
0.28133333333333327	0.0005569820455156945
0.2823333333333333	0.0005465598713543986
0.2833333333333334	0.0005363200730825325
0.28433333333333327	0.000526268729896411
0.28533333333333327	0.0005163705824574101
0.28633333333333333	0.0005066304941225827
0.2873333333333334	0.0004970849400698137
0.2883333333333334	0.0004876779916930121
0.2893333333333333	0.00047844977168785114
0.29033333333333333	0.00046936380487644564
0.2913333333333334	0.00046046021395447083
0.2923333333333333	0.00045169401286919956
0.2933333333333333	0.0004430919500844156
0.29433333333333334	0.00043464308304675244
0.2953333333333334	0.0004263376850421076
0.2963333333333334	0.000418166029356379
0.2973333333333333	0.00041014392189998226
0.29833333333333334	0.0004022604201195522
0.2993333333333334	0.00039454227247887253
0.3003333333333333	0.00038694327708595395
0.3013333333333333	0.0003794755923334245
0.30233333333333334	0.0003721319231857079
0.3033333333333334	0.0003649487448206896
0.3043333333333334	0.0003578810711856435
0.3053333333333333	0.0003509289022805699
0.30633333333333335	0.00034412020240851476
0.3073333333333334	0.0003374306547842204
0.3083333333333333	0.00033085174853284693
0.3093333333333333	0.0003244197156644278
0.31033333333333335	0.00031807680381397695
0.3113333333333334	0.00031187286239127134
0.3123333333333334	0.00030577311839339406
0.3133333333333333	0.00029976687243483073
0.31433333333333335	0.000293879900307955
0.31533333333333324	0.0002881139041877345
0.3163333333333333	0.00028244578312817487
0.3173333333333333	0.0002768771177203176
0.31833333333333336	0.00027143368375653567
0.3193333333333334	0.0002660679419216509
0.3203333333333333	0.0002607691928301502
0.3213333333333333	0.0002555995658683662
0.32233333333333336	0.00025054811848293236
0.32333333333333325	0.00024557959133522634
0.3243333333333333	0.00024069520026451068
0.3253333333333333	0.0002359204778953055
0.32633333333333336	0.0002312077633285067
0.3273333333333334	0.00022660702755781777
0.3283333333333333	0.00022208276807676353
0.3293333333333333	0.0002176482375333086
0.33033333333333337	0.0002133045301827901
0.33133333333333326	0.0002090404603039892
0.3323333333333333	0.00020484472059176104
0.3333333333333333	0.0002007550020632553
0.3339999999999999	0.0001978931596063191
0.33499999999999996	0.00019390909750975638
0.336	0.00019000904990625802
0.337	0.00018618170949067872
0.3380000000000001	0.0001824281705183556
0.33899999999999997	0.0001788219912646922
0.34	0.00017521812210562803
0.3409999999999999	0.00017159321892731646
0.3419999999999999	0.00016811810714618985
0.34299999999999997	0.0001647208090778868
0.34400000000000003	0.0001613653358802262
0.34500000000000003	0.000158089135402505
0.3460000000000001	0.00015486849877909654
0.347	0.00015174063069144466
0.34800000000000003	0.00014863318870340944
0.3489999999999999	0.00014579007017112108
0.3499999999999999	0.00014282281445009406
0.351	0.00013973215104388608
0.35200000000000004	0.00013687115967443377
0.35300000000000004	0.00013407035234849337
0.3540000000000001	0.0001313303369856961
0.355	0.0001286271615525639
0.35600000000000004	0.00012599815231446673
0.35699999999999993	0.00012340719884529696
0.35799999999999993	0.00012140191514905057
0.359	0.00011891309217796157
0.36000000000000004	0.00011648822235209965
0.36100000000000004	0.00011410359680583853
0.3620000000000001	0.00011177161709965965
0.363	0.00010948097592841842
0.36400000000000005	0.00010724395326866919
0.36499999999999994	0.0001050368402547867
0.36599999999999994	0.00010288444000773335
0.367	0.00010076280049403024
0.36800000000000005	9.870888322726909e-05
0.36900000000000005	9.667441938871363e-05
0.3700000000000001	9.46840905154004e-05
0.371	9.21303417276744e-05
0.37200000000000005	9.020530342277706e-05
0.37299999999999994	8.833765273108715e-05
0.37399999999999994	8.650355920305233e-05
0.375	8.469110761389634e-05
0.37600000000000006	8.292522266850833e-05
0.37700000000000006	8.120590436688802e-05
0.37799999999999995	7.950701216488387e-05
0.379	7.784094762297735e-05
0.3799999999999999	7.621768062312357e-05
0.38099999999999995	7.462420168521005e-05
0.38199999999999995	7.30633072395414e-05
0.383	7.152065038281559e-05
0.38400000000000006	7.002200690740576e-05
0.38500000000000006	6.855667742779844e-05
0.38599999999999995	6.711177404780724e-05
0.387	6.570675019563822e-05
0.3879999999999999	6.432507045731598e-05
0.38899999999999996	6.29705039345559e-05
0.38999999999999996	6.164584705766244e-05
0.391	6.034514221424721e-05
0.39200000000000007	5.907349592921458e-05
0.39300000000000007	5.782750385262847e-05
0.39399999999999996	5.660631489700486e-05
0.395	5.5411266485532915e-05
0.3959999999999999	5.424004852361302e-05
0.39699999999999996	5.309302576302432e-05
0.39799999999999996	5.197031978769293e-05
0.399	5.086962050301938e-05
0.4000000000000001	4.979263008397172e-05
0.4010000000000001	4.873679526809814e-05
0.40199999999999997	4.7703696646439985e-05
0.403	4.6690902540471763e-05
0.4039999999999999	4.5698899285898476e-05
0.40499999999999997	4.472878113805699e-05
0.40599999999999997	4.377967269267764e-05
0.40700000000000003	4.284802369911316e-05
0.4080000000000001	4.1937651892648906e-05
0.4090000000000001	4.104507997299288e-05
0.41	4.017168183851254e-05
0.41100000000000003	3.93151595530005e-05
0.4119999999999999	3.847930653495735e-05
0.413	3.7659429644828226e-05
0.414	3.6855650466539544e-05
0.41500000000000004	3.606931858167283e-05
0.4160000000000001	3.530057989093992e-05
0.417	3.454712429974116e-05
0.418	3.381030138965864e-05
0.4189999999999999	3.3089016905355365e-05
0.41999999999999993	3.238217659149499e-05
0.421	3.1689889873611174e-05
0.422	3.1013506333285584e-05
0.42300000000000004	3.035070371752625e-05
0.4240000000000001	2.9702795132736947e-05
0.425	2.906868632358133e-05
0.426	2.8446042878674547e-05
0.4269999999999999	2.7838621741338762e-05
0.42799999999999994	2.7242872660926622e-05
0.429	2.6660108743841774e-05
0.43	2.6090427257225374e-05
0.43100000000000005	2.553269747056321e-05
0.4320000000000001	2.4987016650995778e-05
0.433	2.4453482065664504e-05
0.434	2.3929734986399258e-05
0.4349999999999999	2.341830435886684e-05
0.43599999999999994	2.3000736522427703e-05
0.437	2.251052229003249e-05
0.438	2.2031651837959663e-05
0.43900000000000006	2.1561754279646723e-05
0.4400000000000001	2.1103358560760596e-05
0.441	2.0654093794738665e-05
0.442	2.0215236612806824e-05
0.4429999999999999	1.9785668442843216e-05
0.44399999999999995	1.936543791841861e-05
0.445	1.895460583149577e-05
0.446	1.8552041451560464e-05
0.44700000000000006	1.8157805570575838e-05
0.4480000000000001	1.777316266137529e-05
0.449	1.7317928124572667e-05
0.45	1.6950234014696437e-05
0.4509999999999999	1.658988357396781e-05
0.45199999999999996	1.6238153433613084e-05
0.453	1.589266054867687e-05
0.454	1.5555897389647814e-05
0.45500000000000007	1.5225493069963691e-05
0.4560000000000001	1.4903903584935391e-05
0.457	1.4587554367130032e-05
0.458	1.428012940951416e-05
0.4589999999999999	1.3978041986262253e-05
0.45999999999999996	1.3683760251077842e-05
0.461	1.3396116998268692e-05
0.462	1.3112729182879665e-05
0.4630000000000001	1.2837280797877252e-05
0.46399999999999997	1.293456009729925e-05
0.465	1.2670260958337224e-05
0.4659999999999999	1.2411591155162194e-05
0.4669999999999999	1.2158587162952236e-05
0.46799999999999997	1.191008177601485e-05
0.46900000000000003	1.166854314805363e-05
0.47000000000000003	1.1430360236457998e-05
0.4710000000000001	1.1200432873457254e-05
0.472	1.0972718337914855e-05
0.47300000000000003	1.0750888464404781e-05
0.4739999999999999	1.053376388884203e-05
0.4749999999999999	1.0321381086404429e-05
0.476	1.0114992371532742e-05
0.47700000000000004	9.910974543223638e-06
0.47800000000000004	9.714215275313852e-06
0.4790000000000001	9.736319233112795e-06
0.48	9.54324395816946e-06
0.48100000000000004	9.353864834585385e-06
0.48199999999999993	9.170650016063893e-06
0.48299999999999993	8.989988459994482e-06
0.484	8.8131081640326e-06
0.48500000000000004	8.640033444963433e-06
0.48600000000000004	8.470788619572374e-06
0.4870000000000001	8.305422321429873e-06
0.488	8.142706552880347e-06
0.48900000000000005	7.985121626020216e-06
0.48999999999999994	7.830248020716137e-06
0.49099999999999994	7.541936056312491e-06
0.492	7.39255804447662e-06
0.49300000000000005	7.383341982864105e-06
0.49400000000000005	7.241976351770616e-06
0.4950000000000001	7.102215628504017e-06
0.496	6.9652878107199565e-06
0.49700000000000005	6.832433054466444e-06
0.49799999999999994	6.702447678873289e-06
0.49899999999999994	6.574152319855559e-06
0.5	6.391618371321411e-06


==> anc/fig7.txt <==
#nb	G(x1)/T^2
1	-0.5	9.728420922696e-05
1	-0.46875	0.00011713868898451999
1	-0.4375	0.00019158801581360002
1	-0.40625	0.0003487522401244
1	-0.375	0.000650253458162
1	-0.34375	0.0012039506215128
1	-0.3125	0.0021885809865079997
1	-0.28125	0.003869198278624
1	-0.25	0.006587007369964
1	-0.21875	0.010630469404212
1	-0.1875	0.015850752751568
1	-0.15625	0.02079451684128
1	-0.125	0.02146495920212
1	-0.09375	0.011139792102628
1	-0.0625	-0.014894940353636
1	-0.03125	-0.04802028962528
1	0.0	-0.06399739251108
1	0.03125	-0.04802076416284
1	0.0625	-0.01489470147158
1	0.09375	0.011139355156888
1	0.125	0.02146507082216
1	0.15625	0.02079377782524
1	0.1875	0.015851210536616
1	0.21875	0.010630996396468001
1	0.25	0.006585742032772
1	0.28125	0.003868659189052
1	0.3125	0.0021891864830359997
1	0.34375	0.0012045449573108
1	0.375	0.000651144046
1	0.40625	0.0003482752881188
1	0.4375	0.00019221767289312003
1	0.46875	0.00011767062596772
1	0.5	9.728420922696e-05
2	-0.5	0.00019111865748304
2	-0.46875	0.0002326057546624
2	-0.4375	0.00037831545044160003
2	-0.40625	0.000689839557092
2	-0.375	0.001285237753002
2	-0.34375	0.00237770796662
2	-0.3125	0.004311196419992
2	-0.28125	0.007607234721016
2	-0.25	0.012921379036608002
2	-0.21875	0.02079701077664
2	-0.1875	0.0308885354652
2	-0.15625	0.040299420469560004
2	-0.125	0.041220925680759996
2	-0.09375	0.02077197516352
2	-0.0625	-0.029584770550440002
2	-0.03125	-0.09261845022248
2	0.0	-0.1226683785628
2	0.03125	-0.09261805832244001
2	0.0625	-0.02958481004836
2	0.09375	0.02077119183188
2	0.125	0.04122043030252
2	0.15625	0.04029945680208
2	0.1875	0.03088880070416
2	0.21875	0.02079673341508
2	0.25	0.01292177641426
2	0.28125	0.007607788707371999
2	0.3125	0.00431242458206
2	0.34375	0.002376982688416
2	0.375	0.0012858575164876001
2	0.40625	0.000689636397506
2	0.4375	0.0003783436453356
2	0.46875	0.0002333022136144
2	0.5	0.00019111865748304
3	-0.5	0.0002836524815264
3	-0.46875	0.000345160237226
3	-0.4375	0.000560696786636
3	-0.40625	0.001019531430708
3	-0.375	0.0018967986236864
3	-0.34375	0.0035008723465800003
3	-0.3125	0.006336628242672
3	-0.28125	0.011149275503436001
3	-0.25	0.0188704144265
3	-0.21875	0.0302313867828
3	-0.1875	0.04462194476992
3	-0.15625	0.057690908902199994
3	-0.125	0.0580900931744
3	-0.09375	0.02773888100564
3	-0.0625	-0.04412764476708
3	-0.03125	-0.13146714019292
3	0.0	-0.17218696863984
3	0.03125	-0.13146686465416002
3	0.0625	-0.04412770768308
3	0.09375	0.02773913303224
3	0.125	0.058090131065119996
3	0.15625	0.05769117011532
3	0.1875	0.04462213441364
3	0.21875	0.03023100184468
3	0.25	0.018869884517764002
3	0.28125	0.011149347542648
3	0.3125	0.006336270471328
3	0.34375	0.0035010104634680002
3	0.375	0.0018969976387544
3	0.40625	0.0010196098153220001
3	0.4375	0.0005610986166632
3	0.46875	0.0003454547733056
3	0.5	0.0002836524815264
4	-0.5	0.00037430178796079997
4	-0.46875	0.0004547484835236
4	-0.4375	0.0007367877037304
4	-0.40625	0.001337753104632
4	-0.375	0.002484361547724
4	-0.34375	0.004576234118176
4	-0.3125	0.008259326320588
4	-0.28125	0.014483040431888
4	-0.25	0.02440435572792
4	-0.21875	0.03886976665208
4	-0.1875	0.056906271218160005
4	-0.15625	0.07267499177456001
4	-0.125	0.07156847028968
4	-0.09375	0.03141538636012
4	-0.0625	-0.05877316290972
4	-0.03125	-0.16357034580544
4	0.0	-0.2106919316992
4	0.03125	-0.16357110514864
4	0.0625	-0.05877264034824
4	0.09375	0.03141545822352
4	0.125	0.07156815276968
4	0.15625	0.07267542531676
4	0.1875	0.056906677190999996
4	0.21875	0.0388693979898
4	0.25	0.024404303548799997
4	0.28125	0.014482803942404
4	0.3125	0.008258772489072001
4	0.34375	0.004576284728512
4	0.375	0.00248447526418
4	0.40625	0.0013385701697928
4	0.4375	0.0007369481213612
4	0.46875	0.00045499715086
4	0.5	0.00037430178796079997

#1/epsT	G(x1)/T^2
0	-0.5	3.43407107288e-05
0	-0.46875	3.302566755656e-05
0	-0.4375	3.0386430771760002e-05
0	-0.40625	2.6392413894280002e-05
0	-0.375	2.190492178588e-05
0	-0.34375	1.6609899394144003e-05
0	-0.3125	1.2149295220383999e-05
0	-0.28125	9.777893709584e-06
0	-0.25	9.014032201552001e-06
0	-0.21875	9.761217263616e-06
0	-0.1875	1.2424457502408e-05
0	-0.15625	1.7244669038408e-05
0	-0.125	2.158339612604e-05
0	-0.09375	2.6250862519840002e-05
0	-0.0625	3.05709486096e-05
0	-0.03125	3.337770185904e-05
0	0.0	3.40739738976e-05
0	0.03125	3.2194943145959996e-05
0	0.0625	3.030927463676e-05
0	0.09375	2.610841213652e-05
0	0.125	2.08847159864e-05
0	0.15625	1.690248415576e-05
0	0.1875	1.2472419008756e-05
0	0.21875	9.973825055292e-06
0	0.25	8.312275302519999e-06
0	0.28125	9.639764847748001e-06
0	0.3125	1.256865247722e-05
0	0.34375	1.6749342050448002e-05
0	0.375	2.155806888452e-05
0	0.40625	2.605325873024e-05
0	0.4375	3.1040913863960005e-05
0	0.46875	3.300396073884e-05
0	0.5	3.43407107288e-05
1	-0.5	0.005912248123628
1	-0.46875	0.005161872114532
1	-0.4375	0.00411593747992
1	-0.40625	0.0037470223083720003
1	-0.375	0.0037135146534639997
1	-0.34375	0.003797937290112
1	-0.3125	0.003807057100336
1	-0.28125	0.0035895812503880004
1	-0.25	0.003009172331564
1	-0.21875	0.001961434009304
1	-0.1875	0.000396786446714
1	-0.15625	-0.0016476865923924
1	-0.125	-0.004014620048404
1	-0.09375	-0.0064349376127960005
1	-0.0625	-0.008550706340568
1	-0.03125	-0.010003342235068
1	0.0	-0.010521925617728
1	0.03125	-0.010003838260696
1	0.0625	-0.00855102647168
1	0.09375	-0.006434685755736
1	0.125	-0.004015612652772
1	0.15625	-0.0016473971035088
1	0.1875	0.00039616376151519996
1	0.21875	0.0019610814201999997
1	0.25	0.003009576937304
1	0.28125	0.0035891988859440005
1	0.3125	0.003806874152564
1	0.34375	0.003798067791028
1	0.375	0.0037133753870359997
1	0.40625	0.00374674360578
1	0.4375	0.004115986886032001
1	0.46875	0.005161471374108
1	0.5	0.005912248123628
2	-0.5	0.0011181153293296
2	-0.46875	0.001178613142462
2	-0.4375	0.0014645663609332
2	-0.40625	0.0021008172585959997
2	-0.375	0.003158196992944
2	-0.34375	0.004754588886936
2	-0.3125	0.007018017659996
2	-0.28125	0.010009811749755999
2	-0.25	0.013577370651628002
2	-0.21875	0.017111051092464
2	-0.1875	0.019234845834428
2	-0.15625	0.017667206364864
2	-0.125	0.009702458230359999
2	-0.09375	-0.00611079407876
2	-0.0625	-0.02735694657192
2	-0.03125	-0.04654111366772
2	0.0	-0.05437299729792
2	0.03125	-0.046540551471120004
2	0.0625	-0.027356674494520002
2	0.09375	-0.006110156836112
2	0.125	0.009701381445756
2	0.15625	0.017667497319415998
2	0.1875	0.019233584675564
2	0.21875	0.017110234220323997
2	0.25	0.01357757848062
2	0.28125	0.01001005007772
2	0.3125	0.0070182384146
2	0.34375	0.0047550740567119994
2	0.375	0.003157849849504
2	0.40625	0.002100207488484
2	0.4375	0.0014652566189744
2	0.46875	0.0011785655093072
2	0.5	0.0011181153293296
3	-0.5	0.00019111865748304
3	-0.46875	0.0002326057546624
3	-0.4375	0.00037831545044160003
3	-0.40625	0.000689839557092
3	-0.375	0.001285237753002
3	-0.34375	0.00237770796662
3	-0.3125	0.004311196419992
3	-0.28125	0.007607234721016
3	-0.25	0.012921379036608002
3	-0.21875	0.02079701077664
3	-0.1875	0.0308885354652
3	-0.15625	0.040299420469560004
3	-0.125	0.041220925680759996
3	-0.09375	0.02077197516352
3	-0.0625	-0.029584770550440002
3	-0.03125	-0.09261845022248
3	0.0	-0.1226683785628
3	0.03125	-0.09261805832244001
3	0.0625	-0.02958481004836
3	0.09375	0.02077119183188
3	0.125	0.04122043030252
3	0.15625	0.04029945680208
3	0.1875	0.03088880070416
3	0.21875	0.02079673341508
3	0.25	0.01292177641426
3	0.28125	0.007607788707371999
3	0.3125	0.00431242458206
3	0.34375	0.002376982688416
3	0.375	0.0012858575164876001
3	0.40625	0.000689636397506
3	0.4375	0.0003783436453356
3	0.46875	0.0002333022136144
3	0.5	0.00019111865748304


==> anc/fig8.txt <==
##LATTICE POINTS
#n	Ns_Nt	Cp
0	24_6	1.3207746584591877e-05
0	32_8	8.822606371036275e-06
0	40_10	7.295926068216277e-06
0	48_12	6.596825657121517e-06
0	56_14	6.054496424276158e-06
1	24_6	-0.0026535207485566255
1	32_8	-0.0029428992157674748
1	40_10	-0.003110503628692343
1	48_12	-0.003215577294278579
1	56_14	-0.003285865875368808
2	24_6	-0.008207838729559647
2	32_8	-0.009431614024136156
2	40_10	-0.010136442371242676
2	48_12	-0.01057669564553591
2	56_14	-0.010870047588861762
3	24_6	-0.01278726857934749
3	32_8	-0.015492451484968346
3	40_10	-0.01706763509922973
3	48_12	-0.018055959760365243
3	56_14	-0.018715992326215583
4	24_6	-0.01484318478536867
4	32_8	-0.01920264340726536
4	40_10	-0.02180590607403903
4	48_12	-0.023460752072502228
4	56_14	-0.024574048973326556
5	24_6	-0.014684468691276466
5	32_8	-0.020560508417261408
5	40_10	-0.02418183667009775
5	48_12	-0.02652579338485631
5	56_14	-0.028121634019340938
6	24_6	-0.013079378007004374
6	32_8	-0.020222646178779516
6	40_10	-0.02476214308504082
6	48_12	-0.02776158722294716
6	56_14	-0.02983332197074774
7	24_6	-0.010626786908179482
7	32_8	-0.01882138371244085
7	40_10	-0.02415594327082452
7	48_12	-0.02775067729427952
7	56_14	-0.030274604315490523
8	24_6	-0.0076635850755470275
8	32_8	-0.01679276510539188
8	40_10	-0.022818411082788495
8	48_12	-0.02694465204251441
8	56_14	-0.02988480323561043
9	24_6	-0.004329673860263744
9	32_8	-0.014391288724271268
9	40_10	-0.021040804289394505
9	48_12	-0.025650184355846074
9	56_14	-0.028964226187935205
10	24_6	-0.0006531796044982566
10	32_8	-0.011759375897108642
10	40_10	-0.019008518401407208
10	48_12	-0.02406381794961667
10	56_14	-0.027717355288313435

##CONTINUUM LIMIT
#Cp/T	Cp_bottom	Cp_top
0.0	4.573602389773841e-06	4.740223730595631e-06
1.0	-0.0035696809735368982	-0.003443266254485452
2.0	-0.012044969890666123	-0.01153139745775945
3.0	-0.021378545142683697	-0.02019575150032093
4.0	-0.029169125389960013	-0.027027955926899286
5.0	-0.03492407157033174	-0.0315511504957668
6.0	-0.03899100065534045	-0.034155371461752355
7.0	-0.041824424915483605	-0.035379052697947916
8.0	-0.04372462513194341	-0.03567386447814785
9.0	-0.04489959267877445	-0.03537319969862209
10.0	-0.04551210492480081	-0.03471503984569176

##ANALITYC
#q1	Cp(x1)
0.006366197723675814	1.3214846423456605e-06
0.012732395447351628	2.4846858379112824e-07
0.01909859317102744	-2.1663634360291617e-06
0.025464790894703257	7.774050737735516e-06
0.03183098861837907	-3.798553213370248e-06
0.038197186342054885	-7.226098475331122e-06
0.04456338406573069	-5.253704428408168e-06
0.050929581789406514	-1.0642163189168719e-05
0.05729577951308232	-1.1026505326666713e-05
0.06366197723675814	-1.673082478127752e-05
0.07002817496043395	-2.0079459699874624e-05
0.07639437268410976	-2.30044270072699e-05
0.08276057040778557	-2.5677908113731773e-05
0.0891267681314614	-2.4886393112301397e-05
0.09549296585513722	-3.742392308287573e-05
0.10185916357881303	-4.145054805022863e-05
0.10822536130248885	-4.4665549748919287e-05
0.11459155902616466	-5.284767506041205e-05
0.12095775674984047	-5.9127627114442805e-05
0.12732395447351627	-6.469534474538158e-05
0.1336901521971921	-6.666794040067342e-05
0.1400563499208679	-7.706218956660821e-05
0.1464225476445437	-8.445610371640017e-05
0.15278874536821954	-9.084528465053143e-05
0.15915494309189535	-9.70712764644388e-05
0.16552114081557115	-0.00010677596732230205
0.17188733853924698	-0.00011472536647969683
0.1782535362629228	-0.00010908901271659138
0.18461973398659862	-0.00013361546985058564
0.1909859317102744	-0.00013935024391131118
0.19735212943395022	-0.00015301873890324197
0.20371832715762606	-0.0001594640986247592
0.21008452488130186	-0.00016840674643864295
0.2164507226049777	-0.00018208563624478452
0.2228169203286535	-0.00019218921165170544
0.22918311805232933	-0.00020316658873562043
0.2355493157760051	-0.00021518832863365311
0.24191551349968093	-0.00022580564411197462
0.24828171122335674	-0.00024008365300916962
0.25464790894703254	-0.0002504287730511756
0.2610141066707084	-0.0002628413481907746
0.2673803043943842	-0.0002757266977807468
0.27374650211806	-0.00029057657533634873
0.2801126998417358	-0.00030334153245824974
0.2864788975654116	-0.00031490733241833907
0.2928450952890874	-0.00033135743266592826
0.2992112930127633	-0.0003476805475909339
0.3055774907364391	-0.00036027855007211146
0.3119436884601149	-0.00037276906624041095
0.3183098861837907	-0.0003916796336972811
0.3246760839074665	-0.0004064411200947124
0.3310422816311423	-0.0004175624026085123
0.33740847935481816	-0.0004382727703555189
0.34377467707849396	-0.00045540093502404594
0.35014087480216977	-0.0004741031243065477
0.3565070725258456	-0.00048790623689862894
0.36287327024952143	-0.0005084453412644574
0.36923946797319723	-0.0005237099895608333
0.375605665696873	-0.0005347121879271596
0.3819718634205488	-0.0005612908231510672
0.38833806114422464	-0.0005777771661458833
0.39470425886790045	-0.0005992523454304982
0.40107045659157625	-0.000609521555586981
0.4074366543152521	-0.0006274684270703434
0.4138028520389279	-0.0006586925765553406
0.4201690497626037	-0.0006750452848155522
0.4265352474862795	-0.0006949157252721938
0.4329014452099554	-0.000718196800173404
0.4392676429336312	-0.000738418656071424
0.445633840657307	-0.0007600709419962742
0.4520000383809828	-0.0007805215605966101
0.45836623610465854	-0.0008030006523736741
0.4647324338283344	-0.0008258530155621016
0.4710986315520102	-0.0008497408862532668
0.477464829275686	-0.000858573572732009
0.48383102699936187	-0.0008927561253007851
0.4901972247230377	-0.0009174285290659973
0.4965634224467135	-0.0009365426605554353
0.5029296201703893	-0.0009638611887736806
0.5092958178940651	-0.000990669530909094
0.5156620156177409	-0.0010150734972088488
0.5220282133414168	-0.001028378158154833
0.5283944110650926	-0.0010640004967568187
0.5347606087887684	-0.001090415971747749
0.5411268065124442	-0.001115697340437878
0.54749300423612	-0.001135815952161022
0.5538592019597958	-0.0011645738854541218
0.5602253996834716	-0.0011940330707068333
0.5665915974071474	-0.0012188117281168587
0.5729577951308232	-0.0012441977897456533
0.5793239928544991	-0.001269881240725329
0.5856901905781748	-0.0013015404524839708
0.5920563883018507	-0.001321671063330393
0.5984225860255266	-0.0013581546277527876
0.6047887837492023	-0.0013766842125235365
0.6111549814728782	-0.0014101736236638227
0.6175211791965539	-0.0014367467836453526
0.6238873769202298	-0.0014664746773586645
0.6302535746439055	-0.0014984980966015818
0.6366197723675814	-0.0015286838436766315
0.6429859700912572	-0.0015597334007621602
0.649352167814933	-0.0015902589095021999
0.6557183655386088	-0.0016109489228789547
0.6620845632622846	-0.0016521495256778193
0.6684507609859605	-0.0016823751944365362
0.6748169587096363	-0.0016876629590880515
0.6811831564333121	-0.001746849423289898
0.6875493541569879	-0.0017763958488325113
0.6939155518806638	-0.0018084212298846991
0.7002817496043395	-0.0018415460415441148
0.7066479473280154	-0.0018734299438775345
0.7130141450516913	-0.0019052006890879075
0.719380342775367	-0.0019402605932377012
0.7257465404990429	-0.001967318214147404
0.7321127382227186	-0.0020066888533551916
0.7384789359463945	-0.002034990072529108
0.7448451336700701	-0.0020729745992543874
0.751211331393746	-0.0021065383691928896
0.7575775291174218	-0.002140754119260624
0.7639437268410976	-0.002175778060887902
0.7703099245647734	-0.0022106230914401906
0.7766761222884493	-0.0022462351450826465
0.783042320012125	-0.0022826365009687155
0.7894085177358009	-0.002313010174709876
0.7957747154594768	-0.00235607439251604
0.8021409131831525	-0.002388266438749148
0.8085071109068284	-0.002428619235770743
0.8148733086305042	-0.00246572168087765
0.82123950635418	-0.002498162036968933
0.8276057040778558	-0.002541940768889174
0.8339719018015316	-0.0025636184167100173
0.8403380995252074	-0.0026177658860305486
0.8467042972488833	-0.002641196424300371
0.853070494972559	-0.0026934552918114196
0.8594366926962349	-0.002729012229743269
0.8658028904199108	-0.0027586907784876366
0.8721690881435865	-0.002805635118074183
0.8785352858672624	-0.0028415810066089314
0.8849014835909382	-0.0028849330630910594
0.891267681314614	-0.0029268643281733994
0.8976338790382898	-0.002967611165939084
0.9040000767619655	-0.0030076616171537257
0.9103662744856413	-0.0030465721006744523
0.9167324722093171	-0.0030858509181610205
0.9230986699329929	-0.003127657979006354
0.9294648676566688	-0.0031554504216860305
0.9358310653803446	-0.0032072536185915324
0.9421972631040204	-0.0032479169991496692
0.9485634608276963	-0.0032939039138342174
0.954929658551372	-0.0033366115817086983
0.9612958562750479	-0.003375593825185298
0.9676620539987237	-0.0034177055464469294
0.9740282517223995	-0.0034605376886544387
0.9803944494460753	-0.0035035881918198675
0.9867606471697512	-0.003547957766283541
0.993126844893427	-0.003555337632035596
0.9994930426171028	-0.0036338405042373664
1.0058592403407787	-0.003673494265591673
1.0122254380644544	-0.0037074623641830118
1.0185916357881302	-0.0037661506037688225
1.0249578335118061	-0.0038019166481711025
1.0313240312354819	-0.0038411314330750526
1.0376902289591576	-0.0038960823502807718
1.0440564266828336	-0.003942358282396044
1.0504226244065094	-0.003988221679145643
1.056788822130185	-0.004024353539457931
1.063155019853861	-0.004075168629208023
1.0695212175775366	-0.004121985631524376
1.0758874153012126	-0.0041534034313336216
1.0822536130248883	-0.004207150232005366
1.088619810748564	-0.004256722078823723
1.09498600847224	-0.0043075365809655194
1.1013522061959158	-0.00435184066826276
1.1077184039195915	-0.004398355439610424
1.1140846016432675	-0.0044458882028060726
1.1204507993669433	-0.004488983946602604
1.126816997090619	-0.004537168560980562
1.1331831948142947	-0.004586641741233077
1.1395493925379707	-0.004637360778555144
1.1459155902616465	-0.00468130891062625
1.1522817879853222	-0.0047122789788220515
1.1586479857089982	-0.004778587717615829
1.165014183432674	-0.004805083851339743
1.1713803811563497	-0.004874688798950866
1.1777465788800257	-0.004923869622811487
1.1841127766037014	-0.0049771292453122395
1.1904789743273771	-0.005024640751925297
1.1968451720510531	-0.005072961504471354
1.2032113697747289	-0.005111365927615588
1.2095775674984046	-0.005175035743331925
1.2159437652220806	-0.005217652594686484
1.2223099629457563	-0.005257974662241149
1.228676160669432	-0.005324607145486028
1.2350423583931078	-0.0053696504544362145
1.2414085561167836	-0.005412501547321237
1.2477747538404595	-0.0054755483059104465
1.2541409515641353	-0.005522482740136898
1.260507149287811	-0.005577148078494035
1.266873347011487	-0.0055966391696206375
1.2732395447351628	-0.005673383788750652
1.2796057424588385	-0.005696671497779866
1.2859719401825145	-0.005781314801401073
1.29233813790619	-0.005830449394808687
1.298704335629866	-0.0058827288547100565
1.3050705333535417	-0.005936302034877307
1.3114367310772175	-0.005980222129738082
1.3178029288008932	-0.006041006237551619
1.324169126524569	-0.0060899980224714614
1.330535324248245	-0.006128270961324719
1.3369015219719207	-0.006189809511137623
1.3432677196955967	-0.006249516707126583
1.3496339174192722	-0.006304626154546175
1.3560001151429482	-0.006353294634952197
1.362366312866624	-0.0064029091481052
1.3687325105902999	-0.006460112356054072
1.3750987083139756	-0.006517053119870775
1.3814649060376516	-0.006573809478460049
1.3878311037613271	-0.006622316697732028
1.394197301485003	-0.006677224359967912
1.4005634992086788	-0.006733158868229103
1.4069296969323548	-0.006745187534286684
1.4132958946560306	-0.006832199891657655
1.4196620923797065	-0.006895653597139048
1.426028290103382	-0.006936326478430434
1.432394487827058	-0.0070020775231380145
1.4387606855507338	-0.007051874653420678
1.4451268832744097	-0.007116065402427527
1.4514930809980855	-0.007166698680924226
1.4578592787217615	-0.007227983482351465
1.464225476445437	-0.007277266129400946
1.470591674169113	-0.007339139547958874
1.4769578718927887	-0.0073875940422059305
1.4833240696164645	-0.0074345998264136945
1.4896902673401402	-0.007499020049331097
1.496056465063816	-0.007560969930485079
1.502422662787492	-0.007611243134115861
1.5087888605111677	-0.007671628705034274
1.5151550582348436	-0.00772406469892193
1.5215212559585192	-0.007783002466952002
1.5278874536821951	-0.007842921342170135
1.5342536514058709	-0.0078970078811616
1.5406198491295469	-0.007954167997810735
1.5469860468532226	-0.00801138900691524
1.5533522445768986	-0.008054479336281409
1.559718442300574	-0.00811831377408237
1.56608464002425	-0.008184442664502203
1.5724508377479258	-0.008240104204347773
1.5788170354716018	-0.00830120462851671
1.5851832331952775	-0.008352958847648792
1.5915494309189535	-0.008415625583908723
1.597915628642629	-0.008462047325528924
1.604281826366305	-0.008530308775470827
1.6106480240899808	-0.008573273294300937
1.6170142218136567	-0.00864641885167168
1.6233804195373325	-0.008696917494522227
1.6297466172610084	-0.008763600595251594
1.636112814984684	-0.008817733338750362
1.6424790127083597	-0.008880127271713348
1.6488452104320357	-0.008934119598205052
1.6552114081557114	-0.008992339667757143
1.6615776058793872	-0.009034725758076248
1.667943803603063	-0.009089713062159874
1.674310001326739	-0.009171332835612042
1.6806761990504147	-0.009230710035329298
1.6870423967740906	-0.009280365358561825
1.6934085944977662	-0.009344614105428334
1.6997747922214421	-0.009407067947470774
1.7061409899451179	-0.009464310943674656
1.7125071876687938	-0.009519444939206742
1.7188733853924696	-0.009569404162899864
1.7252395831161456	-0.009645158851695888
1.731605780839821	-0.009693268537473862
1.737971978563497	-0.009746260074033716
1.7443381762871728	-0.009817464964832594
1.7507043740108488	-0.009884430715797594
1.7570705717345245	-0.009923257268590141
1.7634367694582005	-0.009999963009446014
1.769802967181876	-0.010040952808483078
1.776169164905552	-0.010107847369631509
1.7825353626292277	-0.010177133843073935
1.7889015603529037	-0.01023378772815424
1.7952677580765795	-0.010303101623855934
1.801633955800255	-0.010351800550907786
1.808000153523931	-0.010424645583014702
1.8143663512476067	-0.010473908473895725
1.8207325489712827	-0.010544525304991538
1.8270987466949584	-0.010602527604755912
1.8334649444186342	-0.010663884711219832
1.83983114214231	-0.010725088764893524
1.8461973398659859	-0.010780979425521961
1.8525635375896616	-0.010847081320482926
1.8589297353133376	-0.01089392054481822
1.8652959330370131	-0.01096875089055821
1.871662130760689	-0.011029419169908981
1.8780283284843649	-0.011077540594221447
1.8843945262080408	-0.011150291615051128
1.8907607239317166	-0.011204252473236732
1.8971269216553925	-0.011262017903828386
1.903493119379068	-0.011326002457424156
1.909859317102744	-0.011390740305167651
1.9162255148264198	-0.011451615835257056
1.9225917125500958	-0.011511124190003962
1.9289579102737715	-0.011579100966349731
1.9353241079974475	-0.011638523039575618
1.941690305721123	-0.011672871930698797
1.948056503444799	-0.011746136115101398
1.9544227011684747	-0.011817748996483773
1.9607888988921507	-0.011885721523182305
1.9671550966158264	-0.0119450550587063
1.973521294339502	-0.0119966943141889
1.979887492063178	-0.012064714290688228
1.9862536897868537	-0.01212328612193124
1.9926198875105297	-0.012187208876073809
1.9989860852342054	-0.012237231079100006
2.0053522829578814	-0.012313922107490938
2.011718480681557	-0.012376501093157063
2.018084678405233	-0.012434010982782039
2.0244508761289084	-0.012498544265663533
2.0308170738525844	-0.012561893240153506
2.0371832715762603	-0.012620394834177637
2.0435494692999363	-0.012684059909765392
2.049915667023612	-0.012745893011928383
2.056281864747288	-0.012802449628984774
2.0626480624709633	-0.012875497323220922
2.0690142601946393	-0.01291086792081475
2.0753804579183153	-0.012991207753811455
2.0817466556419912	-0.013055726984183405
2.0881128533656668	-0.013111992962912787
2.0944790510893427	-0.013180793965527765
2.1008452488130183	-0.013234899275611008
2.1072114465366942	-0.013301243600067444
2.11357764426037	-0.013354727358291872
2.119943841984046	-0.013405029674818936
2.1263100397077217	-0.013472761711556897
2.1326762374313972	-0.01354965626018411
2.139042435155073	-0.013597355213279289
2.145408632878749	-0.013674461281010582
2.151774830602425	-0.013730388102472943
2.1581410283261007	-0.013793380284797568
2.1645072260497766	-0.013843396760092365
2.170873423773452	-0.01392273842374487
2.177239621497128	-0.013981328912824345
2.183605819220804	-0.014047702276305973
2.18997201694448	-0.014084810350554519
2.1963382146681556	-0.014161234515483033
2.2027044123918316	-0.014231988651370764
2.209070610115507	-0.014289914902908131
2.215436807839183	-0.014349331585205682
2.221803005562859	-0.01440951905696293
2.228169203286535	-0.014479703056831605
2.2345354010102105	-0.014540619015032286
2.2409015987338865	-0.014581823064374222
2.247267796457562	-0.014665917726152791
2.253633994181238	-0.01472736389198983
2.2600001919049135	-0.014761418950306818
2.2663663896285895	-0.014851793599430944
2.2727325873522655	-0.014912664958347269
2.2790987850759414	-0.014960643623989883
2.285464982799617	-0.015037082862485576
2.2918311805232925	-0.015094638756676687
2.2981973782469685	-0.015157541988357372
2.3045635759706444	-0.015217890958038834
2.3109297736943204	-0.015269473386555966
2.317295971417996	-0.01534872772478394
2.323662169141672	-0.015392052746458176
2.3300283668653474	-0.01546856339695496
2.3363945645890234	-0.01553151845375799
2.3427607623126994	-0.015595167499947313
2.3491269600363753	-0.015649518589739383
2.355493157760051	-0.01569966350993407
2.361859355483727	-0.01577371073790023
2.3682255532074024	-0.015836621125714892
2.3745917509310783	-0.015904333454089786
2.3809579486547543	-0.015962888205057785
2.3873241463784303	-0.01602389783377659
2.393690344102106	-0.016071412055847972
2.4000565418257818	-0.016145317730111602
2.4064227395494573	-0.016210553111041158
2.4127889372731333	-0.0162767525644823
2.4191551349968092	-0.016335018407733125
2.425521332720485	-0.016386961766382595
2.4318875304441607	-0.01644940412092591
2.4382537281678367	-0.016487593975681357
2.4446199258915122	-0.016569814343961334
2.450986123615188	-0.016629823826521062
2.457352321338864	-0.016698105368337435
2.4637185190625397	-0.01676518854724826
2.4700847167862157	-0.016822644156179394
2.476450914509891	-0.01688286661983543
2.482817112233567	-0.016949527837099056
2.489183309957243	-0.017007431900082706
2.495549507680919	-0.017065435280359406
2.5019157054045946	-0.01713035575313364
2.5082819031282706	-0.017188695369569143
2.514648100851946	-0.017248656798178608
2.521014298575622	-0.017313624231198636
2.527380496299298	-0.01736875963496294
2.533746694022974	-0.01741738637154157
2.5401128917466496	-0.017480516232613257
2.5464790894703255	-0.01755294061580992
2.552845287194001	-0.01761194034207597
2.559211484917677	-0.01767538006119647
2.565577682641353	-0.017740303167840005
2.571943880365029	-0.017799164108601995
2.5783100780887045	-0.01785749180430045
2.58467627581238	-0.017918082923871953
2.5910424735360564	-0.01798443271355632
2.597408671259732	-0.01804564088111406
2.6037748689834075	-0.018100026468642866
2.6101410667070835	-0.018152454374827105
2.616507264430759	-0.018225303957100272
2.6228734621544354	-0.018284195941898528
2.629239659878111	-0.018321768286017476
2.6356058576017865	-0.018385748665873017
2.6419720553254624	-0.018436436745702292
2.6483382530491384	-0.01849840234805151
2.6547044507728144	-0.018579940284399583
2.66107064849649	-0.018647712174029163
2.6674368462201654	-0.01870882060808802
2.673803043943842	-0.0187660751898598
2.6801692416675174	-0.018820490993716757
2.6865354393911933	-0.018868906977731935
2.692901637114869	-0.018922331519698785
2.6992678348385453	-0.01900075301170806
2.705634032562221	-0.019065058832648474
2.7120002302858963	-0.019127407375377478
2.7183664280095723	-0.019184414756102587
2.7247326257332483	-0.019238370309750792
2.7310988234569242	-0.019300397993292168
2.7374650211805998	-0.01936233725716796
2.7438312189042753	-0.019424002309059232
2.7501974166279517	-0.01947779551813954
2.7565636143516272	-0.01947725135781453
2.762929812075303	-0.01958754473704675
2.7692960097989787	-0.0196568658836288
2.775662207522655	-0.019710689961814645
2.7820284052463307	-0.019768761309932433
2.788394602970006	-0.0197950433792727
2.794760800693682	-0.019889080207016033
2.8011269984173577	-0.019948666099483214
2.807493196141034	-0.02000636650123025
2.8138593938647096	-0.020030441449398056
2.820225591588385	-0.02012574190484777
2.826591789312061	-0.02018159675019101
2.832957987035737	-0.020233696145447632
2.839324184759413	-0.02029355226816315
2.8456903824830886	-0.020364649470386263
2.852056580206764	-0.02041938843267497
2.8584227779304405	-0.020469698787231923
2.864788975654116	-0.020538904475190876
2.871155173377792	-0.02060008331583653
2.8775213711014676	-0.020649433736887636
2.883887568825144	-0.020714330860670323
2.8902537665488195	-0.020774918276362547
2.896619964272495	-0.02082455209884539
2.902986161996171	-0.020884845390691163
2.909352359719847	-0.02094058441572951
2.915718557443523	-0.020993780233750564
2.9220847551671985	-0.02105690927912664
2.928450952890874	-0.021117351119459365
2.9348171506145504	-0.02117500900072026
2.941183348338226	-0.021233894045646462
2.9475495460619014	-0.02129267596734088
2.9539157437855774	-0.02133844194542435
2.960281941509253	-0.021401270424290186
2.9666481392329294	-0.021454293433315716
2.973014336956605	-0.02151379202278484
2.9793805346802804	-0.021579318812228535
2.9857467324039564	-0.021631136509158447
2.9921129301276324	-0.02169147669472964
2.9984791278513083	-0.021745493639721565
3.004845325574984	-0.021797586270479924
3.0112115232986594	-0.02186055127923965
3.017577721022336	-0.021916217405719456
3.0239439187460113	-0.021976667122441326
3.0303101164696873	-0.022023396063250822
3.036676314193363	-0.02208357856658228
3.0430425119170392	-0.022139039030393135
3.0494087096407148	-0.022199648641725266
3.0557749073643903	-0.02225797884281598
3.0621411050880663	-0.02229208588956299
3.068507302811742	-0.02236571805395155
3.074873500535418	-0.022422777199946647
3.0812396982590937	-0.022482351777190122
3.0876058959827692	-0.02252063836662786
3.0939720937064457	-0.022592082494536446
3.100338291430121	-0.022640056967827442
3.106704489153797	-0.022703318238163746
3.1130706868774727	-0.022750299638527538
3.119436884601148	-0.02281485905141771
3.1258030823248246	-0.02286878481293552
3.1321692800485	-0.02292100346591016
3.138535477772176	-0.022961014350803433
3.1449016754958516	-0.023036356247117765
3.151267873219528	-0.023083542945470187
3.1576340709432036	-0.023126928458814672
3.164000268666879	-0.02319849246695018
3.170366466390555	-0.0232567292210063
3.176732664114231	-0.023284376840695804
3.183098861837907	-0.023365910709184257
3.1894650595615825	-0.023417298232177388
3.195831257285258	-0.02346213050602116
3.2021974550089345	-0.02352090492126056
3.20856365273261	-0.023582489185584116
3.214929850456286	-0.02362889782341608
3.2212960481799615	-0.02368042816963083
3.227662245903638	-0.02374462078638206
3.2340284436273135	-0.023778815387061423
3.240394641350989	-0.023854997915615933
3.246760839074665	-0.02388668141796903
3.253127036798341	-0.023956371913092286
3.259493234522017	-0.024014173879053385
3.2658594322456924	-0.024060638869768836
3.272225629969368	-0.024122951629595983
3.278591827693044	-0.024164569036812536
3.28495802541672	-0.024223532582392654
3.2913242231403954	-0.02428118785277583
3.2976904208640714	-0.024327536059254307
3.304056618587747	-0.024389489577147882
3.3104228163114233	-0.024425584764551887
3.316789014035099	-0.02448950688441528
3.3231552117587744	-0.024546642947917318
3.3295214094824503	-0.024580534328671355
3.3358876072061263	-0.02465389246519269
3.3422538049298023	-0.024691912179766816
3.348620002653478	-0.024726889631691746
3.3549862003771533	-0.02480655841563884
3.3613523981008298	-0.024853766905292292
3.3677185958245053	-0.02491151351108425
3.3740847935481812	-0.024966476044246594
3.3804509912718568	-0.02501664746097805
3.386817188995533	-0.02506289901515673
3.3931833867192087	-0.02512367846772033
3.3995495844428842	-0.025157340573148328
3.40591578216656	-0.02522503111907343
3.412281979890236	-0.02526588993726703
3.418648177613912	-0.02532403232636144
3.4250143753375877	-0.025372288460144395
3.431380573061263	-0.025434131303687497
3.437746770784939	-0.025474847439815818
3.444112968508615	-0.02553355610238018
3.450479166232291	-0.025579057463046593
3.4568453639559666	-0.02563692818950815
3.463211561679642	-0.025665552267092943
3.4695777594033186	-0.025739610753416416
3.475943957126994	-0.025788283227962623
3.48231015485067	-0.025838633963358643
3.4886763525743456	-0.025886591011099316
3.495042550298022	-0.02594271228222559
3.5014087480216975	-0.02598936614037144
3.507774945745373	-0.026025518330917888
3.514141143469049	-0.026092803387543956
3.520507341192725	-0.02613648674737523
3.526873538916401	-0.026191939403873064
3.5332397366400765	-0.026228652870562343
3.539605934363752	-0.026293721028223124
3.5459721320874285	-0.026342486821782335
3.552338329811104	-0.02639009406376135
3.55870452753478	-0.026440404897602618
3.5650707252584555	-0.026489987760247833
3.571436922982132	-0.026542992242241353
3.5778031207058074	-0.026584819656587953
3.584169318429483	-0.026635234724130236
3.590535516153159	-0.02668465804220626
3.5969017138768344	-0.026734642297324644
3.603267911600511	-0.02678681997081882
3.6096341093241864	-0.026816987457144833
3.616000307047862	-0.026880859591104603
3.622366504771538	-0.02693359882621643
3.628732702495214	-0.026977700337732148
3.6350989002188894	-0.027031076607902143
3.6414650979425653	-0.027050558051599533
3.647831295666241	-0.027124554892730506
3.6541974933899173	-0.02717803819891606
3.660563691113593	-0.027212303349369124
3.6669298888372683	-0.027264763087596282
3.6732960865609443	-0.027314968973264374
3.6796622842846203	-0.027362197857888952
3.6860284820082962	-0.027417810989750702
3.6923946797319718	-0.0274659630701204
3.6987608774556473	-0.027502705996080512
3.7051270751793237	-0.027553112255174414
3.7114932729029992	-0.027595281213896004
3.717859470626675	-0.027651400803221766
3.7242256683503507	-0.02770389625492854
3.730591866074027	-0.027750800646252547
3.7369580637977027	-0.02778692934200249
3.743324261521378	-0.02783450948705081
3.749690459245054	-0.027882854200426528
3.7560566569687297	-0.02793092183900266
3.762422854692406	-0.027984829272009154
3.7687890524160816	-0.028033169643544305
3.775155250139757	-0.028067048194659192
3.781521447863433	-0.028120329932633734
3.787887645587109	-0.028169915466713116
3.794253843310785	-0.028192081983482838
3.8006200410344606	-0.02825569988770405
3.806986238758136	-0.028309353330161966
3.8133524364818125	-0.028356032962966064
3.819718634205488	-0.02839730098261018
3.826084831929164	-0.028447962695771364
3.8324510296528396	-0.028493587453996664
3.838817227376516	-0.028533549339078326
3.8451834251001915	-0.028558960485464767
3.851549622823867	-0.028627470550312062
3.857915820547543	-0.0286547442442336
3.864282018271219	-0.028714956648598654
3.870648215994895	-0.02876669353412429
3.8770144137185705	-0.028814587029116483
3.883380611442246	-0.028859543566936464
3.8897468091659224	-0.028901427780082
3.896113006889598	-0.028941618492363944
3.902479204613274	-0.02896947527014291
3.9088454023369494	-0.02903470721595895
3.915211600060626	-0.02905979997234602
3.9215777977843014	-0.029112131148545696
3.927943995507977	-0.029166018262247358
3.934310193231653	-0.029215620080377154
3.9406763909553284	-0.029256021077715195
3.947042588679005	-0.02927935801921767
3.9534087864026803	-0.02934869509943306
3.959774984126356	-0.029394404812140215
3.966141181850032	-0.029438297742084188
3.972507379573708	-0.029480332283697584
3.9788735772973833	-0.029503435488025295
3.9852397750210593	-0.029564110052968696
3.991605972744735	-0.029611654352458956
3.9979721704684112	-0.02965245898274254
4.004338368192087	-0.0296925329473298
4.010704565915763	-0.029731313628814433
4.017070763639438	-0.029768769761218585
4.023436961363115	-0.02982681357308363
4.02980315908679	-0.029869500151899896
4.036169356810466	-0.029904952507551708
4.042535554534141	-0.029937229873633994
4.048901752257818	-0.02998798243004122
4.055267949981493	-0.030035526163752976
4.061634147705169	-0.030083984540358866
4.068000345428845	-0.030118272241585704
4.074366543152521	-0.030168056249601755
4.080732740876197	-0.030201270535419825
4.087098938599873	-0.0302506726276473
4.093465136323548	-0.030294021068103423
4.099831334047224	-0.030337386640477818
4.1061975317709	-0.030381477707542813
4.112563729494576	-0.03041670499491534
4.118929927218251	-0.030461393321220078
4.125296124941927	-0.030499327738511037
4.131662322665603	-0.030545267423109174
4.138028520389279	-0.030587164147983157
4.144394718112955	-0.030629297041737526
4.1507609158366305	-0.03067287862666538
4.157127113560306	-0.03068337634208728
4.1634933112839825	-0.03075371892967254
4.169859509007658	-0.03077629136876231
4.1762257067313335	-0.03082829714604476
4.18259190445501	-0.030868567193274528
4.1889581021786855	-0.030909589639486222
4.195324299902361	-0.03095634372295271
4.2016904976260365	-0.030999636068142232
4.208056695349713	-0.031040128685016107
4.2144228930733885	-0.03107885987300961
4.220789090797064	-0.0311148894276314
4.22715528852074	-0.031156219920904123
4.233521486244416	-0.03119824114635558
4.239887683968092	-0.03123621548290047
4.246253881691768	-0.03127847755775286
4.252620079415443	-0.03132081423774895
4.258986277139119	-0.03136403261058379
4.265352474862795	-0.0314051855761244
4.271718672586471	-0.031445477045796
4.278084870310146	-0.031485201248532144
4.284451068033822	-0.03152428217232797
4.290817265757498	-0.031562393182630044
4.297183463481174	-0.03159856393638549
4.30354966120485	-0.031636910660107126
4.309915858928526	-0.03166785497427983
4.316282056652202	-0.031708432322745436
4.322648254375878	-0.031737056732735455
4.329014452099553	-0.03177571609958867
4.335380649823229	-0.031805552976335506
4.341746847546905	-0.031872512082254244
4.348113045270581	-0.03191209328237374
4.354479242994256	-0.031952863335912456
4.360845440717932	-0.03199280924345889
4.367211638441608	-0.03203172082387419
4.373577836165284	-0.03206957542172316
4.37994403388896	-0.032106751793972474
4.386310231612636	-0.0321447937122207
4.392676429336312	-0.03217842731419937
4.399042627059988	-0.032219732296184606
4.405408824783663	-0.03225675255228165
4.411775022507339	-0.03229439935556623
4.418141220231014	-0.032334511978860336
4.424507417954691	-0.03237377343405776
4.430873615678366	-0.03241141194192633
4.437239813402042	-0.032447412905347695
4.443606011125718	-0.032481817198394033
4.449972208849394	-0.032520522697080244
4.45633840657307	-0.032548818136692324
4.4627046042967455	-0.032586905710765786
4.469070802020421	-0.03263041768840841
4.4754369997440975	-0.03267103960416136
4.481803197467773	-0.032708812265168
4.4881693951914485	-0.03274372013024789
4.494535592915124	-0.032779325727442146
4.5009017906388005	-0.03281599812909851
4.507267988362476	-0.032841966193988756
4.5136341860861515	-0.032881798107091895
4.520000383809827	-0.03292532409399118
4.5263665815335035	-0.032965233551598166
4.532732779257179	-0.033002267260603964
4.539098976980855	-0.03303719923607981
4.545465174704531	-0.0330697182854951
4.551831372428207	-0.03310857755805749
4.558197570151883	-0.033141620587747084
4.564563767875558	-0.03317901339362674
4.570929965599234	-0.033218057695857485
4.5772961633229095	-0.0332551039186902
4.583662361046586	-0.03329007337400937
4.590028558770261	-0.033324716463343305
4.596394756493937	-0.033357668925779405
4.602760954217613	-0.03339173371748036
4.609127151941289	-0.0334312748316498
4.615493349664965	-0.03346750308012408
4.621859547388641	-0.03350282285433692
4.628225745112316	-0.033535392361038655
4.634591942835993	-0.033564068588320284
4.640958140559668	-0.033591629167277544
4.647324338283344	-0.033636850215382805
4.653690536007019	-0.033671793745114705
4.660056733730696	-0.03370124537553951
4.666422931454371	-0.033739672579371174
4.672789129178047	-0.03376127506393964
4.679155326901723	-0.03380846246667791
4.685521524625399	-0.033848941730728416
4.691887722349075	-0.033884439550448446
4.698253920072751	-0.033917866794627785
4.704620117796426	-0.03394562130941711
4.710986315520103	-0.03398359410456953
4.717352513243778	-0.034020092201503836
4.723718710967454	-0.03405502879115175
4.730084908691129	-0.034088516402834106
4.736451106414805	-0.034117764881463106
4.742817304138481	-0.034118007016898544
4.749183501862157	-0.0341823898473755
4.755549699585833	-0.03421463568327514
4.761915897309509	-0.03425286154818499
4.768282095033185	-0.03428702159034416
4.7746482927568605	-0.034318194926711836
4.781014490480536	-0.03435461465012669
4.787380688204212	-0.034390352356864204
4.793746885927888	-0.03442262072912852
4.8001130836515635	-0.03445068648381433
4.806479281375239	-0.034474936000985015
4.812845479098915	-0.03451414705023577
4.819211676822591	-0.03454971098650727
4.8255778745462665	-0.03458071671270506
4.831944072269943	-0.03460896574813159
4.8383102699936185	-0.03464834815622668
4.844676467717294	-0.034684947110758674
4.85104266544097	-0.034717300906838174
4.857408863164646	-0.03474527832132872
4.8637750608883215	-0.03476928446671551
4.870141258611998	-0.034805951914130356
4.876507456335673	-0.03484101489766919
4.882873654059349	-0.034873366225870506
4.8892398517830244	-0.03490336834143664
4.8956060495067	-0.034939802032567024
4.901972247230376	-0.034974199769000416
4.908338444954052	-0.03500414681615496
4.914704642677728	-0.03502619969001611
4.921070840401404	-0.03505960572650242
4.92743703812508	-0.03509328945576104
4.933803235848756	-0.03512801292193892
4.940169433572431	-0.03516090112709653
4.946535631296107	-0.03519278052383519
4.952901829019783	-0.03522547099050581
4.959268026743459	-0.03525559874845852
4.965634224467134	-0.03527626745201829
4.97200042219081	-0.0353137528356125
4.978366619914486	-0.035348967171839246
4.984732817638162	-0.035379551112908816
4.991099015361838	-0.035408144804326164
4.997465213085514	-0.03543548434146995
5.00383141080919	-0.035469448031514625
5.010197608532866	-0.0354982469819409
5.016563806256541	-0.035515628701111655
5.022930003980217	-0.03556218323475219
5.029296201703893	-0.03559457659685132
5.035662399427569	-0.03562132051842706
5.042028597151244	-0.035640802768349376
5.04839479487492	-0.035666453469475966
5.054760992598596	-0.03571122083437005
5.061127190322272	-0.03574270873234594
5.067493388045948	-0.03577332064219109
5.073859585769624	-0.03580454769239116
5.080225783493299	-0.03583213578136722
5.0865919812169755	-0.035842440290033
5.092958178940651	-0.03589223451405485
5.099324376664327	-0.03592314286591031
5.105690574388002	-0.035950597643651536
5.112056772111678	-0.035979461192213784
5.118422969835354	-0.03600017717503849
5.1247891675590305	-0.03603509323745156
5.131155365282706	-0.03606497503208947
5.1375215630063815	-0.03609832653611069
5.143887760730058	-0.0361279228607435
5.1502539584537335	-0.0361483318697359
5.156620156177409	-0.03618214720045047
5.1629863539010845	-0.03621474098544801
5.16935255162476	-0.03624249645709672
5.175718749348437	-0.03627032099367951
5.182084947072113	-0.03629703555581918
5.188451144795788	-0.036322617127812935
5.194817342519464	-0.03635275948308153
5.2011835402431394	-0.03638588987557862
5.207549737966815	-0.03641463772278777
5.213915935690491	-0.036432120750260526
5.220282133414167	-0.03646896934001697
5.226648331137842	-0.0364996651996045
5.233014528861519	-0.0365257894393237
5.239380726585195	-0.03655286909978221
5.245746924308871	-0.036579520994554374
5.252113122032546	-0.036608788920257464
5.258479319756222	-0.03663765825812791
5.264845517479897	-0.036667307173015015
5.271211715203573	-0.03669195968531286
5.277577912927249	-0.0367146529314612
5.283944110650926	-0.036750336331490274
5.290310308374601	-0.036776191598763386
5.296676506098277	-0.03679356913960091
5.303042703821953	-0.03682371656544478
5.309408901545629	-0.03685605505817646
5.315775099269304	-0.036884112992493556
5.32214129699298	-0.03691301757898501
5.328507494716655	-0.036937726632270046
5.334873692440333	-0.036959592412270516
5.341239890164008	-0.036995448720241075
5.347606087887684	-0.03702077423891714
5.353972285611359	-0.037036995984187124
5.360338483335035	-0.037075164618036935
5.366704681058711	-0.03710196439135762
5.373070878782387	-0.03712754986626839
5.379437076506062	-0.03715095716398986
5.385803274229738	-0.037178912360863806
5.392169471953415	-0.037207019481773275
5.3985356696770905	-0.037235402994215225
5.404901867400766	-0.03725752527742655
5.411268065124442	-0.03728375812121283
5.417634262848117	-0.03731460368787603
5.424000460571793	-0.037335793325069144
5.430366658295469	-0.03736076391552572
5.436732856019145	-0.03739091513821942
5.443099053742821	-0.037415446890425724
5.4494652514664965	-0.03744106158883492
5.455831449190173	-0.03745345890854978
5.4621976469138485	-0.03749084250683976
5.468563844637524	-0.03752150242012287
5.4749300423611995	-0.03754570070945136
5.481296240084875	-0.037564881874970035
5.487662437808551	-0.03759875761115252
5.494028635532228	-0.03762107611104384
5.500394833255903	-0.037641419265769346
5.506761030979579	-0.037672782132187485
5.5131272287032544	-0.03769677596391441
5.51949342642693	-0.037722015464847276
5.525859624150606	-0.037739417776601114
5.532225821874282	-0.037771537859004244
5.538592019597957	-0.03780392849823899
5.544958217321634	-0.03782262707231046
5.55132441504531	-0.03784601401954771
5.557690612768986	-0.0378756208263458
5.564056810492661	-0.037893816833124726
5.570423008216337	-0.03792190721728192
5.576789205940012	-0.03794878509034673
5.583155403663688	-0.03797247213559217
5.589521601387364	-0.03799381222164788
5.59588779911104	-0.03802067284161009
5.602253996834716	-0.038046712885384554
5.608620194558392	-0.03807128763698714
5.614986392282068	-0.03806537200372637
5.621352590005744	-0.03812041434926281
5.627718787729419	-0.03814295138261447
5.634084985453095	-0.03816360536405302
5.64045118317677	-0.03819307711102045
5.646817380900446	-0.03821429728563026
5.653183578624123	-0.03823277967168365
5.659549776347799	-0.038261819315566756
5.665915974071474	-0.03828463750990187
5.67228217179515	-0.03830941942151998
5.678648369518826	-0.038323724774515136
5.685014567242502	-0.03835944883477585
5.691380764966177	-0.038382425518293135
5.697746962689853	-0.03840113509934222
5.70411316041353	-0.03843110737689922
5.7104793581372055	-0.03844791542267821
5.716845555860881	-0.03847561545035765
5.723211753584557	-0.03850034498944363
5.729577951308232	-0.03852237828867347
5.735944149031908	-0.03854293543594264
5.742310346755584	-0.038569080052113874
5.74867654447926	-0.03859291619616419
5.755042742202935	-0.038611880250733754
5.7614089399266115	-0.0386373589749968
5.767775137650288	-0.0386627584786242
5.7741413353739635	-0.038668182590748945
5.780507533097639	-0.038708676672399064
5.7868737308213145	-0.03872792005591809
5.79323992854499	-0.038750652409534285
5.799606126268666	-0.03877606825669456
5.805972323992342	-0.03879769583894805
5.812338521716018	-0.038818196756508154
5.818704719439694	-0.03884286248272971
5.825070917163369	-0.03886596565601615
5.831437114887046	-0.03888352733396027
5.837803312610721	-0.03890979217696255
5.844169510334397	-0.03893348742270924
5.850535708058072	-0.038947824838307
5.856901905781748	-0.03897860654154475
5.863268103505425	-0.03899385867917337
5.869634301229101	-0.03902119697881081
5.876000498952776	-0.039043708104381306
5.882366696676452	-0.03906347285491084
5.888732894400127	-0.03908584609811438
5.895099092123803	-0.03910720127786465
5.901465289847479	-0.03912873260624876
5.907831487571155	-0.039147369602131804
5.91419768529483	-0.03917547384629318
5.920563883018507	-0.03919304619823919
5.926930080742183	-0.03921758753461257
5.933296278465859	-0.03923926208573776
5.939662476189534	-0.039257454595036524
5.94602867391321	-0.03928320413420401
5.952394871636885	-0.039298108559807504
5.958761069360561	-0.03932300905425056
5.965127267084237	-0.03934473308339243
5.971493464807914	-0.03936585955745473
5.977859662531589	-0.03938753836927327
5.984225860255265	-0.03941022369558196
5.990592057978941	-0.03942908342675901
5.996958255702617	-0.03945024058010996
6.003324453426292	-0.0394737034813453
6.009690651149968	-0.03948709139667058
6.016056848873643	-0.0395159603871364
6.0224230465973205	-0.03952617377453754
6.028789244320996	-0.03955685110333063
6.035155442044672	-0.03957624922555515
6.041521639768347	-0.039587946587682776
6.047887837492023	-0.03961365024571157
6.054254035215699	-0.039636846577015154
6.060620232939375	-0.03965597833280253
6.06698643066305	-0.03967992821477806
6.073352628386726	-0.0397000304038588
6.079718826110403	-0.03971717355168816
6.0860850238340785	-0.03974211117947121
6.092451221557754	-0.03975061096143835
6.0988174192814295	-0.039782764651104155
6.105183617005105	-0.03979426191850416
6.111549814728781	-0.03982234593335392
6.117916012452457	-0.039841038522723346
6.1242822101761325	-0.039850239966145735
6.130648407899809	-0.03987530624138759
6.137014605623484	-0.039900380305508645
6.143380803347161	-0.039919986692688265
6.149747001070836	-0.039941957157014485
6.156113198794512	-0.039959601304713016
6.162479396518187	-0.03998011676789921
6.168845594241863	-0.040001127616584184
6.1752117919655385	-0.040017655048240494
6.181577989689216	-0.04004088567278651
6.187944187412891	-0.04005423631044848
6.194310385136567	-0.04008004294315698
6.200676582860242	-0.04009217509946292
6.207042780583918	-0.040117282565080056
6.213408978307594	-0.04013687862089815
6.21977517603127	-0.04015459043339123
6.226141373754945	-0.04017540959553841
6.232507571478621	-0.04019422265161512
6.238873769202298	-0.04020934895485524
6.245239966925974	-0.04023439634943241
6.251606164649649	-0.04024478775384069
6.257972362373325	-0.040272616471755535
6.264338560097	-0.040285691178776395
6.270704757820676	-0.040310376509387964
6.277070955544352	-0.040325473371436625
6.283437153268028	-0.04034725684574168
6.289803350991704	-0.04036567961585026
6.29616954871538	-0.04036706069811566
6.302535746439056	-0.040399448951442894
6.308901944162732	-0.04042094375557838
6.315268141886407	-0.04044006666571069
6.321634339610083	-0.04045974959185304
6.328000537333758	-0.04047164356737243
6.334366735057434	-0.04049703583905701
6.340732932781111	-0.040512427510503865
6.347099130504787	-0.04053378854239585
6.353465328228462	-0.04054960885939338
6.359831525952138	-0.040570352441724154
6.366197723675814	-0.04058673707888065
6.37256392139949	-0.04060597950400875
6.378930119123165	-0.04062455429037187
6.385296316846841	-0.04063488110303566
6.391662514570516	-0.040656574422624936
6.3980287122941935	-0.04067769589692036
6.404394910017869	-0.04069635173856078
6.4107611077415445	-0.04071509330436378
6.41712730546522	-0.040718956113496366
6.423493503188896	-0.04075151996377768
6.429859700912572	-0.040763607099692914
6.4362258986362475	-0.04078728874503613
6.442592096359923	-0.04079882011715437
6.448958294083599	-0.040822783013162826
6.455324491807276	-0.040834227907163255
6.461690689530951	-0.04085772290097279
6.468056887254627	-0.04087253638310062
6.474423084978302	-0.040890676860809015
6.480789282701978	-0.04090920157072664
6.4871554804256535	-0.04092514389625371
6.49352167814933	-0.04094369540899043
6.499887875873006	-0.040959043881409404
6.506254073596682	-0.04097819506030656
6.512620271320357	-0.04099675857963311
6.518986469044034	-0.04101124566647561
6.525352666767709	-0.04103152156997675
6.531718864491385	-0.04104610604116529
6.53808506221506	-0.04106551555118977
6.544451259938736	-0.041081053035504286
6.550817457662411	-0.04109932154135953
6.557183655386089	-0.04111459469671719
6.563549853109764	-0.041133507156460955
6.56991605083344	-0.041145510613810485
6.576282248557115	-0.041162814416122295
6.582648446280791	-0.04118266557714029
6.589014644004467	-0.04120034946021809
6.595380841728143	-0.041217131124542485
6.601747039451818	-0.04123024851345757
6.608113237175495	-0.04125161798186265
6.614479434899171	-0.04126097943874028
6.620845632622847	-0.04128501287298417
6.627211830346522	-0.04129655113898742
6.633578028070198	-0.041317814834188976
6.639944225793873	-0.0413314047712205
6.646310423517549	-0.041350298643161254
6.652676621241225	-0.04136421509492995
6.659042818964902	-0.04138302602964969
6.665409016688577	-0.04139446655187638
6.671775214412253	-0.041412190909977435
6.678141412135929	-0.041430176771582575
6.684507609859605	-0.04144750307821521
6.69087380758328	-0.041463078045599844
6.697240005306956	-0.041478097016021204
6.703606203030631	-0.04149662955091758
6.709972400754307	-0.041509597323735686
6.716338598477984	-0.04152865544008703
6.7227047962016595	-0.04154302886092202
6.729070993925335	-0.041559761666386155
6.735437191649011	-0.04157597276279392
6.741803389372687	-0.04159040708834401
6.7481695870963625	-0.04160780864476936
6.754535784820038	-0.04162224186262415
6.7609019825437136	-0.04163779911503983
6.767268180267391	-0.041654574316701005
6.773634377991066	-0.04166898366890266
6.780000575714742	-0.04168316653050481
6.786366773438417	-0.041698041402472824
6.792732971162093	-0.041717640793852276
6.7990991688857685	-0.04172938366693804
6.805465366609445	-0.041748920444108426
6.81183156433312	-0.04175882391546262
6.818197762056797	-0.04178014282225667
6.824563959780472	-0.041784729948660754
6.830930157504149	-0.041810743587507034
6.837296355227824	-0.041822228206567
6.8436625529515	-0.041840741049946395
6.850028750675175	-0.041853889448029584
6.856394948398851	-0.04187090355478835
6.862761146122526	-0.041879250482738314
6.869127343846203	-0.04190013703772634
6.875493541569879	-0.041914583134705044
6.881859739293555	-0.04193025344555859
6.88822593701723	-0.04193906133219601
6.894592134740906	-0.04196130169727826
6.900958332464582	-0.04197415109240993
6.907324530188258	-0.041991451232894834
6.913690727911933	-0.04200216897213385
6.920056925635609	-0.042021652683901456
6.926423123359286	-0.04202602476814535
6.932789321082962	-0.042051090205692185
6.939155518806637	-0.04206278581219111
6.945521716530313	-0.042079764428567
6.951887914253988	-0.04209345378980084
6.958254111977664	-0.04210865837370823
6.96462030970134	-0.04212118304703232
6.970986507425016	-0.0421377483917835
6.977352705148692	-0.04215112624367574
6.983718902872368	-0.04216275359345442
6.990085100596044	-0.04217945647989585
6.99645129831972	-0.04219628954994459
7.002817496043395	-0.04218110189186372
7.009183693767071	-0.042225424301079964
7.015549891490746	-0.042233826554171405
7.021916089214422	-0.04225391548627851
7.028282286938098	-0.04226637577820441
7.0346484846617745	-0.042281111128923576
7.04101468238545	-0.04229635722813685
7.047380880109126	-0.042306422088476306
7.053747077832802	-0.042324858537849896
7.0601132755564775	-0.04233080136872758
7.066479473280153	-0.042352583012281106
7.0728456710038285	-0.04236443594535453
7.079211868727504	-0.042376255408545324
7.085578066451181	-0.04239252226305104
7.091944264174857	-0.042407689227604274
7.098310461898532	-0.04241832967603537
7.104676659622208	-0.042435917724737086
7.1110428573458835	-0.0424475648456467
7.11740905506956	-0.04246400169331967
7.123775252793235	-0.04247059390834296
7.130141450516911	-0.04249179150155685
7.136507648240587	-0.042501899071587745
7.142873845964264	-0.04251833866141035
7.149240043687939	-0.042531915580607524
7.155606241411615	-0.042543238767075095
7.16197243913529	-0.042559623039312135
7.168338636858966	-0.04256739953381015
7.174704834582641	-0.04258631144176256
7.181071032306318	-0.042597700780724695
7.187437230029993	-0.042609989093125404
7.19380342775367	-0.04262367831292991
7.200169625477345	-0.04263905429345311
7.206535823201022	-0.042641495265232386
7.212902020924697	-0.04266660159620094
7.219268218648373	-0.04267528290686903
7.225634416372048	-0.04269354459342205
7.232000614095724	-0.04270062300148704
7.238366811819399	-0.04271979646891797
7.244733009543077	-0.04273179591010904
7.251099207266752	-0.04274416229288455
7.257465404990428	-0.042759353251346034
7.263831602714103	-0.04275885419539481
7.270197800437779	-0.0427852729405048
7.276563998161455	-0.04279566012743523
7.282930195885131	-0.04281064344653407
7.289296393608806	-0.042821373361936976
7.295662591332483	-0.04283626204748067
7.302028789056159	-0.04284850834666805
7.308394986779835	-0.04286082843057616
7.31476118450351	-0.04287461142188427
7.321127382227186	-0.04288734813502995
7.327493579950861	-0.04289972517013488
7.333859777674537	-0.04291284095584243
7.340225975398213	-0.04292618801733595
7.346592173121889	-0.04293525298091456
7.352958370845565	-0.04295215394284643
7.3593245685692406	-0.04296128364894589
7.365690766292917	-0.04297646479778834
7.3720569640165925	-0.04298936981922777
7.378423161740268	-0.042997793691208375
7.3847893594639435	-0.04301473651693341
7.391155557187619	-0.043022623052542695
7.397521754911295	-0.043039174472474045
7.403887952634972	-0.04304776971264161
7.410254150358647	-0.04306347153565015
7.416620348082323	-0.043075224539866605
7.4229865458059985	-0.04308699452049302
7.429352743529675	-0.04310033069950126
7.43571894125335	-0.04311238673548776
7.442085138977026	-0.043124663222971836
7.4484513367007015	-0.043136555357249064
7.454817534424379	-0.04315001350973641
7.461183732148054	-0.0431552550850561
7.46754992987173	-0.04317459553265689
7.473916127595405	-0.04318494344038768
7.480282325319081	-0.04319704484735369
7.486648523042756	-0.04321079020873704
7.493014720766433	-0.04321575759518529
7.499380918490108	-0.04323445839286984
7.505747116213784	-0.04324529720041843
7.51211331393746	-0.043257270682397486
7.518479511661137	-0.04327012980995245
7.524845709384812	-0.043281197446127476
7.531211907108488	-0.04329136586286528
7.537578104832163	-0.0433041120643178
7.543944302555839	-0.043316614473412215
7.550310500279514	-0.04332513348180347
7.556676698003191	-0.043340991699710896
7.563042895726867	-0.04334792637460848
7.569409093450543	-0.04336450914963732
7.575775291174218	-0.04337502511320951
7.582141488897894	-0.04338615354648345
7.58850768662157	-0.0433997226877661
7.594873884345246	-0.04340680816473813
7.601240082068921	-0.04342223544687338
7.607606279792597	-0.043433931726932634
7.613972477516274	-0.04344073116559557
7.62033867523995	-0.043457190831325064
7.626704872963625	-0.043466314376862894
7.633071070687301	-0.04347927996135012
7.639437268410976	-0.04349187680535415
7.645803466134652	-0.043501902856666164
7.652169663858328	-0.043512044644838405
7.658535861582004	-0.043523851310486805
7.66490205930568	-0.04353565849963997
7.6712682570293556	-0.04354412566465628
7.677634454753032	-0.043558957223164115
7.6840006524767075	-0.043566816890315996
7.690366850200383	-0.04358132499204402
7.6967330479240585	-0.043592017937963176
7.703099245647734	-0.043601105480488
7.70946544337141	-0.043615241561187075
7.715831641095086	-0.043624007575375545
7.722197838818762	-0.04363598025532536
7.728564036542438	-0.043648337021625294
7.7349302342661135	-0.04365431512617989
7.74129643198979	-0.04366983479745914
7.747662629713465	-0.04368054400779208
7.754028827437141	-0.04368979242986884
7.7603950251608165	-0.043702669555409204
7.766761222884492	-0.04371130943033796
7.773127420608169	-0.04372352052478874
7.779493618331845	-0.04373384708077121
7.78585981605552	-0.04374431020768813
7.792226013779196	-0.04375637515758404
7.798592211502871	-0.0437664299470026
7.804958409226548	-0.043778164983664755
7.811324606950223	-0.04378610864110536
7.817690804673899	-0.043800153872883114
7.824057002397575	-0.04380848919581405
7.830423200121252	-0.043820436741341284
7.836789397844927	-0.043832120096160755
7.843155595568603	-0.04383805425832406
7.849521793292278	-0.04385275078546497
7.855887991015954	-0.04386361943970911
7.862254188739629	-0.04386488452738138
7.868620386463306	-0.043884622768205234
7.874986584186981	-0.04389429008266604
7.881352781910658	-0.04390398072139853
7.887718979634333	-0.04391571762407051
7.89408517735801	-0.04392427898307655
7.900451375081685	-0.043935699630285034
7.906817572805361	-0.04394570770114353
7.913183770529036	-0.04395587089474791
7.919549968252712	-0.04396719329964541
7.925916165976387	-0.043976090446424435
7.932282363700065	-0.043988121833258884
7.93864856142374	-0.043991874632426764
7.945014759147416	-0.044008868811562796
7.951380956871091	-0.0440180084022336
7.957747154594767	-0.044027193319213134
7.964113352318443	-0.044039628451927194
7.970479550042119	-0.04404787024625137
7.976845747765794	-0.04405814725131808
7.9832119454894706	-0.04406993973307677
7.989578143213147	-0.0440775745332064
7.9959443409368225	-0.044088826552310445
8.002310538660497	-0.04409981711481085
8.008676736384174	-0.04410350085509922
8.01504293410785	-0.04411948772842063
8.021409131831525	-0.044128015998578164
8.027775329555201	-0.04413897336173972
8.034141527278877	-0.04414743679418564
8.040507725002554	-0.04415743001491461
8.04687392272623	-0.04416755699406473
8.053240120449905	-0.044177912580107184
8.05960631817358	-0.044188272324774
8.065972515897256	-0.04419805316763393
8.072338713620931	-0.044206298028134805
8.078704911344607	-0.04421838654252698
8.085071109068283	-0.04422614327292671
8.09143730679196	-0.04423658350471048
8.097803504515635	-0.044247625124315994
8.10416970223931	-0.044254868770884324
8.110535899962986	-0.04426564947937056
8.116902097686662	-0.04427655379746269
8.123268295410337	-0.04428366906046953
8.129634493134013	-0.04429458779548763
8.13600069085769	-0.044305105931317104
8.142366888581366	-0.044310243837427696
8.148733086305041	-0.044323759873106786
8.155099284028717	-0.04433250577715978
8.161465481752394	-0.04434225385687549
8.16783167947607	-0.04434963321389935
8.174197877199745	-0.04436054451838658
8.18056407492342	-0.04436877014922929
8.186930272647096	-0.04438012702057759
8.193296470370772	-0.044388497557349166
8.199662668094449	-0.044399286578386085
8.206028865818125	-0.04440223821724339
8.2123950635418	-0.04441802694659065
8.218761261265476	-0.04442699765878514
8.225127458989151	-0.04443253709847978
8.231493656712827	-0.044446027122119064
8.237859854436502	-0.04445483427213281
8.244226052160178	-0.04445919735894892
8.250592249883855	-0.04447356762143286
8.25695844760753	-0.04448254290893768
8.263324645331206	-0.04448517971973474
8.269690843054882	-0.04450089412888657
8.276057040778557	-0.04450972493441015
8.282423238502233	-0.044516278632468285
8.28878943622591	-0.04452813293725574
8.295155633949586	-0.04453478859784105
8.301521831673261	-0.04454580621544913
8.307888029396937	-0.04455360540605675
8.314254227120612	-0.04456281934102743
8.32062042484429	-0.04457096831764448
8.326986622567965	-0.044581491843636266
8.33335282029164	-0.04459000132130798
8.339719018015316	-0.044599861024347334
8.346085215738992	-0.04459994967862762
8.352451413462667	-0.044617764825634745
8.358817611186344	-0.04462636758763882
8.36518380891002	-0.04463049288841915
8.371550006633695	-0.04464435750269693
8.377916204357371	-0.044653036907138344
8.384282402081046	-0.04465436114253678
8.390648599804722	-0.04467045263416496
8.397014797528398	-0.044679508676452886
8.403380995252073	-0.04468456345879577
8.40974719297575	-0.044696326947841133
8.416113390699426	-0.04470553835753825
8.422479588423101	-0.044710128516203415
8.428845786146777	-0.04472245807252413
8.435211983870452	-0.04473076735011043
8.441578181594128	-0.04473894175605077
8.447944379317805	-0.044747602117740426
8.45431057704148	-0.04475618964340688
8.460676774765156	-0.04476480758966471
8.467042972488832	-0.04477374773871411
8.47340917021251	-0.04478036160815106
8.479775367936185	-0.0447910462679361
8.48614156565986	-0.044798963429094826
8.492507763383536	-0.044806484577776744
8.498873961107211	-0.04481681386060671
8.505240158830887	-0.04482409474366153
8.511606356554562	-0.04483154770224179
8.51797255427824	-0.04484209934267386
8.524338752001915	-0.04484980136426731
8.53070494972559	-0.04485448831586433
8.537071147449266	-0.0448669468448684
8.543437345172942	-0.04487522861243256
8.549803542896617	-0.044878623252975286
8.556169740620293	-0.04489148021648855
8.562535938343968	-0.04490009900033431
8.568902136067646	-0.04490437191021476
8.575268333791321	-0.044916199736337495
8.581634531514997	-0.04492424096784428
8.588000729238672	-0.04493166056637474
8.594366926962348	-0.04494041147235727
8.600733124686025	-0.0449484465505463
8.6070993224097	-0.044956579237275356
8.613465520133376	-0.044964771409541596
8.619831717857052	-0.04497249271644688
8.626197915580727	-0.04498113519991836
8.632564113304404	-0.04498952595761046
8.63893031102808	-0.04499214577434775
8.645296508751755	-0.04500583294324629
8.651662706475431	-0.04501373292319427
8.658028904199107	-0.04501463636163821
8.664395101922782	-0.045029690536471205
8.670761299646458	-0.04503802916712683
8.677127497370135	-0.045043669337316676
8.68349369509381	-0.045052772765804695
8.689859892817486	-0.04506192814746211
8.696226090541161	-0.04506882742191037
8.702592288264837	-0.04507503861239475
8.708958485988513	-0.045085378192556494
8.715324683712188	-0.045092787246794906
8.721690881435864	-0.045098142037780065
8.72805707915954	-0.0451087025982493
8.734423276883216	-0.04511557298026812
8.740789474606892	-0.045123657935542336
8.747155672330567	-0.04513107592164911
8.753521870054243	-0.045139020963949256
8.75988806777792	-0.045146850993545706
8.766254265501596	-0.045154771485206455
8.772620463225271	-0.04516181241422167
8.778986660948947	-0.04517023273690902
8.785352858672624	-0.04517817799052067
8.7917190563963	-0.04517559150837655
8.798085254119975	-0.045193597378301725
8.80445145184365	-0.045201285865001634
8.810817649567326	-0.04520540132284563
8.817183847291002	-0.045216078657776486
8.823550045014677	-0.04522435507112212
8.829916242738353	-0.04523055802482883
8.83628244046203	-0.04523734627736442
8.842648638185706	-0.0452468983322421
8.849014835909381	-0.04525410956067019
8.855381033633057	-0.04525573523600754
8.861747231356732	-0.04526890907365637
8.868113429080408	-0.045276756490520764
8.874479626804083	-0.04528187520998179
8.880845824527759	-0.04529097825484475
8.887212022251436	-0.04529880809328832
8.893578219975112	-0.04530295605678384
8.899944417698787	-0.04531339229593875
8.906310615422463	-0.04531972135713528
8.91267681314614	-0.045327458160983596
8.919043010869816	-0.04533442801051463
8.925409208593491	-0.04534278699358302
8.931775406317167	-0.04534728451668153
8.938141604040842	-0.045357578711261524
8.94450780176452	-0.045364519008308665
8.950873999488195	-0.04536977415735412
8.95724019721187	-0.04537959114022772
8.963606394935546	-0.04538659573706588
8.969972592659222	-0.04538853103504935
8.976338790382897	-0.0454009113381275
8.982704988106573	-0.04540862789780561
8.989071185830248	-0.04541447126069739
8.995437383553925	-0.045420897841206814
9.001803581277601	-0.0454300137085606
9.008169779001276	-0.045436971149583366
9.014535976724952	-0.04544065535267709
9.020902174448628	-0.045450715354301036
9.027268372172303	-0.04545844962617783
9.033634569895979	-0.04546416005597066
9.040000767619654	-0.04547137898629758
9.046366965343331	-0.04547942621992958
9.052733163067007	-0.04548479355545193
9.059099360790682	-0.04549302467629583
9.065465558514358	-0.045499275382831855
9.071831756238035	-0.045506684393029365
9.07819795396171	-0.04551376714822694
9.084564151685386	-0.04552073415629702
9.090930349409062	-0.04552763106424648
9.09729654713274	-0.045534332969597094
9.103662744856415	-0.045542152298676856
9.11002894258009	-0.04554752232981077
9.116395140303766	-0.04555522555847233
9.122761338027441	-0.04556301973461345
9.129127535751117	-0.04556901315833653
9.135493733474792	-0.04557406389063308
9.141859931198468	-0.045583423641444694
9.148226128922143	-0.045590316727153864
9.15459232664582	-0.04559519183600598
9.160958524369496	-0.04560269841657858
9.167324722093172	-0.045610773371043675
9.173690919816847	-0.045617169999195045
9.180057117540523	-0.04561935533415263
9.186423315264198	-0.045630411567794404
9.192789512987874	-0.045637656767329525
9.199155710711551	-0.04564309810594407
9.205521908435227	-0.04564980825787985
9.211888106158902	-0.045657554008044395
9.218254303882578	-0.04566306342681059
9.224620501606255	-0.045670296011189535
9.23098669932993	-0.04567681751987762
9.237352897053606	-0.045683500284127265
9.243719094777282	-0.04568997447679138
9.250085292500957	-0.045695942829876504
9.256451490224634	-0.04570356355740726
9.26281768794831	-0.04570794041204657
9.269183885671985	-0.04571699560646927
9.275550083395661	-0.04572308093613079
9.281916281119337	-0.04572781515986052
9.288282478843012	-0.045736675062753016
9.294648676566688	-0.04574313717697685
9.301014874290363	-0.04574727249909384
9.307381072014039	-0.04575544214768063
9.313747269737716	-0.04576284392444167
9.320113467461391	-0.0457688030802016
9.326479665185067	-0.04576967608474696
9.332845862908743	-0.04578155333881229
9.339212060632418	-0.04578858113036526
9.345578258356094	-0.045794218029078924
9.351944456079769	-0.04579795718492441
9.358310653803446	-0.0458073668135031
9.364676851527122	-0.0458139355130817
9.371043049250797	-0.0458186626926686
9.377409246974473	-0.04582574192323761
9.38377544469815	-0.0458328325857632
9.390141642421826	-0.04583790057961988
9.396507840145501	-0.04584491199829201
9.402874037869177	-0.0458511120716335
9.409240235592852	-0.045857397260117935
9.41560643331653	-0.045863360644811876
9.421972631040205	-0.04586777542266587
9.42833882876388	-0.0458764657912919
9.434705026487556	-0.045880136504089855
9.441071224211232	-0.04588900820280238
9.447437421934907	-0.045895173029554405
9.453803619658583	-0.045897513298593484
9.460169817382258	-0.04590749232325935
9.466536015105934	-0.04591406228164665
9.472902212829611	-0.04591918640445087
9.479268410553287	-0.04592430761749558
9.485634608276962	-0.045932382517232064
9.492000806000638	-0.04593860203431066
9.498367003724313	-0.04594336678666463
9.504733201447989	-0.045949053039146405
9.511099399171666	-0.045956797088812645
9.517465596895342	-0.04596290583247046
9.523831794619017	-0.045967488695907825
9.530197992342693	-0.04597362052657907
9.53656419006637	-0.04598098343680443
9.542930387790046	-0.045986825949185205
9.549296585513721	-0.04598993836909961
9.555662783237397	-0.04599848203226202
9.562028980961072	-0.04600483210737802
9.568395178684748	-0.04600900320163236
9.574761376408425	-0.046016396592375865
9.5811275741321	-0.046022028844904264
9.587493771855776	-0.04602811181939219
9.593859969579452	-0.046033777385091276
9.600226167303127	-0.0460363591243616
9.606592365026803	-0.04604615373487157
9.612958562750478	-0.04605040454957447
9.619324760474154	-0.0460579116784893
9.62569095819783	-0.04606394771198517
9.632057155921506	-0.0460679275679959
9.638423353645182	-0.04607520343474011
9.644789551368858	-0.0460817431532174
9.651155749092533	-0.04608703697122888
9.657521946816209	-0.046087329945626566
9.663888144539886	-0.04609873510411238
9.670254342263561	-0.04610503350750175
9.676620539987237	-0.04611022986874412
9.682986737710912	-0.04610839045873712
9.689352935434588	-0.04612171956783447
9.695719133158265	-0.04612805830594756
9.70208533088194	-0.04613331218103958
9.708451528605616	-0.046134787317495644
9.714817726329292	-0.04614455212278912
9.721183924052967	-0.04615082545644219
9.727550121776643	-0.046155925145459395
9.73391631950032	-0.04615950919891819
9.740282517223996	-0.04616751600176426
9.746648714947671	-0.04617317184693405
9.753014912671347	-0.04617457782823788
9.759381110395022	-0.046184300678676196
9.765747308118698	-0.04618923203047255
9.772113505842373	-0.046195267853009175
9.778479703566049	-0.046200732152952576
9.784845901289724	-0.046204654094301446
9.791212099013402	-0.04621233183569276
9.797578296737077	-0.04621654502292287
9.803944494460753	-0.046223372147131736
9.810310692184428	-0.046229194652449054
9.816676889908104	-0.04623345254360421
9.823043087631781	-0.04623947124995466
9.829409285355457	-0.046245938846862594
9.835775483079132	-0.04625120801784307
9.842141680802808	-0.046254549200572
9.848507878526485	-0.04626158647870782
9.85487407625016	-0.0462679453244687
9.861240273973836	-0.04627323947001065
9.867606471697512	-0.04627709675270151
9.873972669421187	-0.04628296538382758
9.880338867144863	-0.046289630870800055
9.886705064868538	-0.046295084369872966
9.893071262592215	-0.046299398152634855
9.899437460315891	-0.04630408418817179
9.905803658039567	-0.04631109859599131
9.912169855763242	-0.046316596931469875
9.918536053486918	-0.04632088062843364
9.924902251210593	-0.04632610184392942
9.931268448934269	-0.04633252784262512
9.937634646657944	-0.04633756132307243
9.944000844381621	-0.04634165122059081
9.950367042105297	-0.04634829225417582
9.956733239828973	-0.04635234711692465
9.963099437552648	-0.04635856246186148
9.969465635276324	-0.046363822584093564
9.975831833	-0.04636788045129386
9.982198030723676	-0.046374716954904596
9.988564228447352	-0.0463788476931488
9.994930426171027	-0.04638506002127453
10.001296623894703	-0.04639066863363171
10.00766282161838	-0.0463950019718504
10.014029019342056	-0.04639991144823934
10.020395217065731	-0.04640637856327899
10.026761414789407	-0.046411571860947035
10.033127612513082	-0.046415584867122335
10.039493810236758	-0.0464204996868522
10.045860007960433	-0.04642708752174218
10.05222620568411	-0.04643239654750776
10.058592403407786	-0.04643678901400698
10.064958601131462	-0.046439220756959554
10.071324798855137	-0.04644736744556936
10.077690996578813	-0.046452955519432015
10.084057194302488	-0.0464576965767584
10.090423392026164	-0.04646049614773158
10.09678958974984	-0.04646736262709725
10.103155787473517	-0.04647321749340703
10.109521985197192	-0.04647810374467487
10.115888182920868	-0.04648134600955303
10.122254380644543	-0.046487670198483
10.128620578368219	-0.04649331328930229
10.134986776091896	-0.04649781491129991
10.141352973815572	-0.04650233422813119
10.147719171539247	-0.04650814894325996
10.154085369262923	-0.04651083246526022
10.1604515669866	-0.0465177993314867
10.166817764710276	-0.04652279663231434
10.173183962433951	-0.046526223972305984
10.179550160157627	-0.04653307044795111
10.185916357881302	-0.046537223586030275



==> anc/fig9.txt <==
#T = 133 MeV
#FULL
#x1	G(x1)/eB/Cdof	err
-2.618614231305775	0.0001309184481030762	0.00014408354177462024
-2.40039637869696	0.000282604902611772	9.458412500611775e-05
-2.182178526088146	0.00014176699557167624	0.00010562627245134247
-1.9639606734793311	0.00012574779010149486	0.00010993295374821108
-1.7457428208705166	0.00021888213819305614	0.00010318815982944489
-1.527524968261702	0.0005420023000467451	8.14049331821235e-05
-1.3093071156528875	0.0007059985659464251	0.00010350392801666251
-1.091089263044073	0.0010048467399884835	0.00011124861564848758
-0.8728714104352583	0.0008079836687830936	0.00010855706535207173
-0.6546535578264437	0.00013838583600762677	0.00012360653430820045
-0.43643570521762914	-0.0006447108544786316	9.506255950196598e-05
-0.21821785260881457	-0.0015876897130348527	0.00016705364465749344
0.0	-0.001363559921318896	0.00015328664665152425
0.21821785260881457	-0.0015876897130348527	0.00016705364465749344
0.43643570521762914	-0.0006447108544786316	9.506255950196598e-05
0.6546535578264437	0.00013838583600762677	0.00012360653430820045
0.8728714104352583	0.0008079836687830936	0.00010855706535207173
1.091089263044073	0.0010048467399884835	0.00011124861564848758
1.3093071156528875	0.0007059985659464251	0.00010350392801666251
1.527524968261702	0.0005420023000467451	8.14049331821235e-05
1.7457428208705166	0.00021888213819305614	0.00010318815982944489
1.9639606734793311	0.00012574779010149486	0.00010993295374821108
2.182178526088146	0.00014176699557167624	0.00010562627245134247
2.40039637869696	0.000282604902611772	9.458412500611775e-05
2.618614231305775	0.0001309184481030762	0.00014408354177462024
#NO DISC
#x1	G(x1)/eB/Cdof	err
-2.618614231305775	-6.469006446549454e-05	0.00013927655637787072
-2.40039637869696	0.00017867893608991404	8.363767595495917e-05
-2.182178526088146	0.00012156477022481126	7.770859933384131e-05
-1.9639606734793311	0.0001261499063733558	8.503097911926905e-05
-1.7457428208705166	0.0002643295566196605	6.435145862364834e-05
-1.527524968261702	0.0005165937374411786	6.688855357376392e-05
-1.3093071156528875	0.0006251805678134354	7.206822943433059e-05
-1.091089263044073	0.0009159533212589622	9.679849961054527e-05
-0.8728714104352583	0.0007410705420507225	9.68132806950806e-05
-0.6546535578264437	5.788730696774159e-05	8.711156890595278e-05
-0.43643570521762914	-0.0007339876234980314	7.987427840130848e-05
-0.21821785260881457	-0.0015245208966932185	0.00013277998798693358
0.0	-0.001563583216797096	0.00010802468936405489
0.21821785260881457	-0.0015245208966932185	0.00013277998798693358
0.43643570521762914	-0.0007339876234980314	7.987427840130848e-05
0.6546535578264437	5.788730696774159e-05	8.711156890595278e-05
0.8728714104352583	0.0007410705420507225	9.68132806950806e-05
1.091089263044073	0.0009159533212589622	9.679849961054527e-05
1.3093071156528875	0.0006251805678134354	7.206822943433059e-05
1.527524968261702	0.0005165937374411786	6.688855357376392e-05
1.7457428208705166	0.0002643295566196605	6.435145862364834e-05
1.9639606734793311	0.0001261499063733558	8.503097911926905e-05
2.182178526088146	0.00012156477022481126	7.770859933384131e-05
2.40039637869696	0.00017867893608991404	8.363767595495917e-05
2.618614231305775	-6.469006446549454e-05	0.00013927655637787072
#VALENCE
#x1	G(x1)/eB/Cdof	err
-2.618614231305775	-0.0004740099028333031	0.0002912110290554786
-2.40039637869696	-0.00029692508574924274	0.00015311858901105338
-2.182178526088146	3.722695928328279e-05	0.0002607222045396568
-1.9639606734793311	9.005150475718792e-05	0.00029286581970269625
-1.7457428208705166	8.24891532303856e-05	0.00021830257565497993
-1.527524968261702	0.00038757559406991997	0.00021225620150391576
-1.3093071156528875	0.0009837708078451188	0.00021683813936655677
-1.091089263044073	0.0008164679019921624	0.00020595911915277255
-0.8728714104352583	0.0007029558612128368	0.00027364612514044884
-0.6546535578264437	-3.1412047269344495e-05	0.000407205098596017
-0.43643570521762914	-0.0012769925749060405	0.000174501006649251
-0.21821785260881457	-0.0015085966762573512	0.00022722660022260528
0.0	-0.0018385388473064995	0.0003854522038250503
0.21821785260881457	-0.0015085966762573512	0.00022722660022260528
0.43643570521762914	-0.0012769925749060405	0.000174501006649251
0.6546535578264437	-3.1412047269344495e-05	0.000407205098596017
0.8728714104352583	0.0007029558612128368	0.00027364612514044884
1.091089263044073	0.0008164679019921624	0.00020595911915277255
1.3093071156528875	0.0009837708078451188	0.00021683813936655677
1.527524968261702	0.00038757559406991997	0.00021225620150391576
1.7457428208705166	8.24891532303856e-05	0.00021830257565497993
1.9639606734793311	9.005150475718792e-05	0.00029286581970269625
2.182178526088146	3.722695928328279e-05	0.0002607222045396568
2.40039637869696	-0.00029692508574924274	0.00015311858901105338
2.618614231305775	-0.0004740099028333031	0.0002912110290554786

#T = 155 MeV
#FULL
#x1	G(x1)/eB/Cdof	err
-1.9078956578006272	-0.00010301161341643084	0.00040668483199408266
-1.7489043529839083	0.0003905537986793492	0.0001668109981737183
-1.5899130481671895	0.0003809318599830661	0.0001768002451611534
-1.4309217433504704	0.0006004242794301949	0.00021554585678185264
-1.2719304385337515	0.00032606732643493185	0.0002237322288845137
-1.1129391337170327	0.0004414809109596267	0.0002901008724291947
-0.9539478289003136	0.0007596288897533661	0.0001997555098489927
-0.7949565240835947	0.0007965918779631358	0.00019260680438162262
-0.6359652192668758	-0.00012526161119337745	0.00027694875902010627
-0.4769739144501568	-0.000398066847076548	0.00016248961044290557
-0.3179826096334379	-0.001013176444348154	0.0002488787258765483
-0.15899130481671894	-0.0015404475896394199	0.00025843100018166067
0.0	-0.0014994911607526952	0.00022367121834956694
0.15899130481671894	-0.0015404475896394199	0.00025843100018166067
0.3179826096334379	-0.001013176444348154	0.0002488787258765483
0.4769739144501568	-0.000398066847076548	0.00016248961044290557
0.6359652192668758	-0.00012526161119337745	0.00027694875902010627
0.7949565240835947	0.0007965918779631358	0.00019260680438162262
0.9539478289003136	0.0007596288897533661	0.0001997555098489927
1.1129391337170327	0.0004414809109596267	0.0002901008724291947
1.2719304385337515	0.00032606732643493185	0.0002237322288845137
1.4309217433504704	0.0006004242794301949	0.00021554585678185264
1.5899130481671895	0.0003809318599830661	0.0001768002451611534
1.7489043529839083	0.0003905537986793492	0.0001668109981737183
1.9078956578006272	-0.00010301161341643084	0.00040668483199408266
#NO DISC
#x1	G(x1)/eB/Cdof	err
-1.9078956578006272	-8.647572188136426e-06	0.0002831806324689792
-1.7489043529839083	0.00024697411996702244	0.00010202930276392749
-1.5899130481671895	0.0005040499993952053	0.00015755028584645594
-1.4309217433504704	0.0006434554938750825	0.00010146538268564193
-1.2719304385337515	0.00038193205228891845	0.00013943367004100397
-1.1129391337170327	0.000524000904092665	0.00021776101717593487
-0.9539478289003136	0.0007816724431481151	0.00016121483832990313
-0.7949565240835947	0.0006029112316980708	0.0001223316598637155
-0.6359652192668758	0.0001216337585277226	0.00016574322586959217
-0.4769739144501568	-0.00048085026674045856	0.00010985050651100127
-0.3179826096334379	-0.001166212310093037	0.0001157326802372875
-0.15899130481671894	-0.0015189252146971817	0.00010619075383976883
0.0	-0.0016927250943114863	0.00019379605312892686
0.15899130481671894	-0.0015189252146971817	0.00010619075383976883
0.3179826096334379	-0.001166212310093037	0.0001157326802372875
0.4769739144501568	-0.00048085026674045856	0.00010985050651100127
0.6359652192668758	0.0001216337585277226	0.00016574322586959217
0.7949565240835947	0.0006029112316980708	0.0001223316598637155
0.9539478289003136	0.0007816724431481151	0.00016121483832990313
1.1129391337170327	0.000524000904092665	0.00021776101717593487
1.2719304385337515	0.00038193205228891845	0.00013943367004100397
1.4309217433504704	0.0006434554938750825	0.00010146538268564193
1.5899130481671895	0.0005040499993952053	0.00015755028584645594
1.7489043529839083	0.00024697411996702244	0.00010202930276392749
1.9078956578006272	-8.647572188136426e-06	0.0002831806324689792
#VALENCE
#x1	G(x1)/eB/Cdof	err
-1.9078956578006272	0.00022226509399846944	0.00015993440857903777
-1.7489043529839083	0.0005931585208760015	0.00014338323355319682
-1.5899130481671895	0.00047004656984277367	9.54642581647136e-05
-1.4309217433504704	0.00047696328747213535	0.00015381539011700867
-1.2719304385337515	0.000581657791267935	0.00019578143813460405
-1.1129391337170327	0.000709250770459385	0.00011537323586219412
-0.9539478289003136	0.0008649463184549473	0.00017995312315970222
-0.7949565240835947	0.0007469170152440411	7.130480838046984e-05
-0.6359652192668758	8.033400035384504e-05	0.00016201744376623053
-0.4769739144501568	-0.00014170722275038387	0.00015623981676938652
-0.3179826096334379	-0.000976289537250545	0.0001508886834048612
-0.15899130481671894	-0.0013180775199986843	0.00018062613983763935
0.0	-0.0014592036214151147	0.0002811611951793446
0.15899130481671894	-0.0013180775199986843	0.00018062613983763935
0.3179826096334379	-0.000976289537250545	0.0001508886834048612
0.4769739144501568	-0.00014170722275038387	0.00015623981676938652
0.6359652192668758	8.033400035384504e-05	0.00016201744376623053
0.7949565240835947	0.0007469170152440411	7.130480838046984e-05
0.9539478289003136	0.0008649463184549473	0.00017995312315970222
1.1129391337170327	0.000709250770459385	0.00011537323586219412
1.2719304385337515	0.000581657791267935	0.00019578143813460405
1.4309217433504704	0.00047696328747213535	0.00015381539011700867
1.5899130481671895	0.00047004656984277367	9.54642581647136e-05
1.7489043529839083	0.0005931585208760015	0.00014338323355319682
1.9078956578006272	0.00022226509399846944	0.00015993440857903777

